Rate equations for nitrogen molecules in ultrashort and intense x-ray pulses

We study theoretically the quantum dynamics of nitrogen molecules (N$_2$) exposed to intense and ultrafast x-rays at a wavelength of 1.1 nm (1100 eV photon energy) from the Linac Coherent Light Source (LCLS) free electron laser. Molecular rate equations are derived to describe the intertwined photoionization, decay, and dissociation processes occurring for N$_2$. This model complements our earlier phenomenological approaches, the single-atom, symmetric-sharing, and fragmentation-matrix models of J. Chem. Phys. $\mathbf{136}$, 214310 (2012). Our rate-equations are used to obtain the effective pulse energy at the sample and the time scale for the dissociation of the metastable dication N$_2^{2+}$. This leads to a very good agreement between the theoretically and experimentally obtained ion yields and, consequently, the average charge states. The effective pulse energy is found to decrease with shortening pulse duration. This variation together with a change in the molecular fragmentation pattern and frustrated absorption---an effect that reduces absorption of x-rays due to (double) core hole formation---are the causes for the drop of the average charge state with shortening LCLS pulse duration discovered previously.

==> anc/MolReqEqN2_ma.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.3' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     29365,        839]
NotebookOptionsPosition[     25498,        682]
NotebookOutlinePosition[     25907,        700]
CellTagsIndexPosition[     25864,        697]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.508501242320092*^9, {
   3.6204562527049828`*^9, 3.620456256716223*^9}, {3.657788278024685*^9, 
   3.6577882833035727`*^9}}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[CellGroupData[{

Cell["\<\
Calculations for \[OpenCurlyDoubleQuote]Rate equations for nitrogen molecules \
in ultrashort and intense x-ray pulses\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, {
   3.508570104666274*^9, 3.5085701167582893`*^9}, 3.5195832583173447`*^9, {
   3.616223200610434*^9, 3.616223200992585*^9}, {3.616223304574759*^9, 
   3.61622332549235*^9}, 3.619343243209424*^9, {3.619343304772522*^9, 
   3.619343321556973*^9}, {3.64586477486078*^9, 3.6458647753404503`*^9}, 
   3.6577884168986893`*^9}],

Cell["Christian Buth, 24 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5085006459982367`*^9, 3.508500646243299*^9}, {
   3.519402651036065*^9, 3.5194026514146147`*^9}, {3.616223341261009*^9, 
   3.616223348851626*^9}, {3.619343246014633*^9, 3.619343250566448*^9}, {
   3.620541027027615*^9, 3.620541027481819*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}],

Cell[CellGroupData[{

Cell["Rate of photoionization", "Section",
 CellChangeTimes->{{3.619343329301868*^9, 3.6193433421165543`*^9}}],

Cell["Ratio of fragmentation time and SCH lifetime:", "Text",
 CellChangeTimes->{{3.61934339166082*^9, 3.6193434063472357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"200", " ", "/", " ", "6.726057633353772`"}]], "Input",
 CellChangeTimes->{{3.617001024224699*^9, 3.617001030044072*^9}}],

Cell[BoxData["29.73510054511312`"], "Output",
 CellChangeTimes->{
  3.617001031020732*^9, 3.6170065959384336`*^9, 3.6170066327818813`*^9, 
   3.617006705585047*^9, 3.617006814884303*^9, {3.617008301221696*^9, 
   3.6170083172670193`*^9}, 3.620456218916424*^9, 3.620456271659589*^9, {
   3.657788271581379*^9, 3.6577882995980597`*^9}}]
}, Open  ]],

Cell["Peak intensity for LCLS pulses in W/cm^2:", "Text",
 CellChangeTimes->{{3.617005751220755*^9, 3.6170057660500183`*^9}, {
  3.617008272766431*^9, 3.61700827678126*^9}}],

Cell[BoxData[{
 RowBox[{"Ip4", ":=", "3.1*^17"}], "\[IndentingNewLine]", 
 RowBox[{"Ip280", ":=", "9.0*^15"}]}], "Input",
 CellChangeTimes->{{3.617005773951461*^9, 3.61700580128559*^9}, {
  3.617008281293754*^9, 3.61700829763692*^9}}],

Cell["Photon energy in eV:", "Text",
 CellChangeTimes->{{3.617005842583991*^9, 3.617005850686399*^9}}],

Cell[BoxData[
 RowBox[{"omegaX", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}]], "Input",
 CellChangeTimes->{{3.61700585332481*^9, 3.6170058580386677`*^9}, 
   3.6170066304127493`*^9}],

Cell[BoxData[
 RowBox[{"cross", ":=", 
  RowBox[{
   RowBox[{"fsig123v223", "[", "omegaX", "]"}], "/", 
   "crossSectioncm2toAU"}]}]], "Input",
 CellChangeTimes->{{3.6170063839103117`*^9, 3.6170063855990057`*^9}, 
   3.617006571067325*^9, {3.6170066025330143`*^9, 3.6170066278689833`*^9}, {
   3.617006665915204*^9, 3.617006667179792*^9}}],

Cell["Photoionization time at the peak x-ray intensity:", "Text",
 CellChangeTimes->{{3.619343422348085*^9, 3.6193434456903343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"cross", "*", 
     RowBox[{"Ip4", "/", 
      RowBox[{"(", 
       RowBox[{"omegaX", "/", "JouleToHartree"}], ")"}]}]}], ")"}]}], "*", 
  RowBox[{"10", "^", "15"}]}]], "Input",
 CellChangeTimes->{{3.617006645446765*^9, 3.617006777174843*^9}, {
  3.617008313008913*^9, 3.617008314444343*^9}}],

Cell[BoxData["10.10397007467776`"], "Output",
 CellChangeTimes->{
  3.617006705758747*^9, 3.617006735772678*^9, {3.617006771979772*^9, 
   3.617006777782164*^9}, 3.617006814995399*^9, {3.617008301333136*^9, 
   3.6170083174064817`*^9}, 3.620456219034704*^9, 3.620456271749661*^9, {
   3.65778827168983*^9, 3.657788299720994*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"cross", "*", 
     RowBox[{"Ip280", "/", 
      RowBox[{"(", 
       RowBox[{"omegaX", "/", "JouleToHartree"}], ")"}]}]}], ")"}]}], "*", 
  RowBox[{"10", "^", "15"}]}]], "Input",
 CellChangeTimes->{{3.617006645446765*^9, 3.617006777174843*^9}}],

Cell[BoxData["348.0256359055672`"], "Output",
 CellChangeTimes->{
  3.617006705758747*^9, 3.617006735772678*^9, {3.617006771979772*^9, 
   3.617006777782164*^9}, 3.617006814995399*^9, {3.617008301333136*^9, 
   3.6170083174240303`*^9}, 3.6204562190864277`*^9, 3.6204562717937603`*^9, {
   3.6577882717456617`*^9, 3.657788299764501*^9}}]
}, Open  ]],

Cell[TextData[{
 "Lifetime of a 1",
 StyleBox["s",
  FontSlant->"Italic"],
 " core hole in a nitrogen atom in femtoseconds:"
}], "Text",
 CellChangeTimes->{{3.62045616381358*^9, 3.620456197043849*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "97.86"}], " ", "*", "1000", "*", "0.658212"}]], "Input",
 CellChangeTimes->{{3.61700075925417*^9, 3.6170007629566507`*^9}, {
  3.617000825307584*^9, 3.6170008278254004`*^9}}],

Cell[BoxData["6.726057633353772`"], "Output",
 CellChangeTimes->{
  3.617000763983034*^9, 3.6170008284514112`*^9, 3.617006595706245*^9, 
   3.6170066326612453`*^9, 3.6170067054566927`*^9, 3.617006814757608*^9, {
   3.6170083011443377`*^9, 3.617008317155525*^9}, 3.620456219137374*^9, 
   3.620456271844034*^9, {3.6577882717977543`*^9, 3.6577882998188953`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fragmentation times", "Section",
 CellChangeTimes->{{3.620455947002165*^9, 3.620455951145101*^9}}],

Cell["nitrogen_dissociation_first.nb for 280 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
  3.620456440664545*^9, 3.620456443510517*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"4.059357", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}}],

Cell[BoxData["246.3444333671564`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.6204565443825903`*^9, 3.6204566880762053`*^9, {3.657788271847076*^9, 
   3.657788299867621*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_first.nb for 80 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"12.000000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9}],

Cell[BoxData["83.33333333333333`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.6204565445694513`*^9, 3.620456688288135*^9, {
   3.657788271900907*^9, 3.6577882999185534`*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation _short _first.nb for 280 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"10.506791", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}, 
   3.6204565198573837`*^9}],

Cell[BoxData["95.17653867865077`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.620456544646123*^9, 3.620456688312846*^9, {3.657788271963151*^9, 
   3.657788299969293*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation _short _first.nb for 80 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"25.000000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9, 3.620456540520207*^9}],

Cell[BoxData["39.99999999999999`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.620456544699581*^9, 3.620456688370734*^9, {
   3.657788272013973*^9, 3.6577883000191383`*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_second.nb for 280 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9, 
   3.620456628565938*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"4.971737", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}, 
   3.6204565198573837`*^9, 3.620456683081304*^9}],

Cell[BoxData["201.13694670494434`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.620456544646123*^9, 3.620456688419796*^9, {3.6577882720637074`*^9, 
   3.6577883000693893`*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_second.nb for 80 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9, 3.6204566328474407`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"16.800000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9, 3.620456540520207*^9, 
  3.6204566623336477`*^9}],

Cell[BoxData["59.52380952380951`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.620456544699581*^9, 3.6204566884692917`*^9, {
   3.6577882721137133`*^9, 3.657788300119665*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation_short_second.nb for 280 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9, 
   3.620456628565938*^9, {3.620538537320489*^9, 3.620538538239593*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"13.200000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620538549259707*^9, 3.620538572501648*^9}}],

Cell[BoxData["75.75757575757574`"], "Output",
 CellChangeTimes->{
  3.6205385794159927`*^9, {3.657788272164199*^9, 3.657788300170806*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation_short_second.nb for 80 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9, 3.6204566328474407`*^9, {
   3.620538540767519*^9, 3.620538541751574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"38.864973", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.6205385537201633`*^9, 3.620538555943708*^9}, {
  3.6205405115592937`*^9, 3.620540520169239*^9}}],

Cell[BoxData["25.73010921685189`"], "Output",
 CellChangeTimes->{
  3.620540522676095*^9, {3.6577882722150793`*^9, 3.6577883002203417`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Ratios of pulse durations versus ratios of fragmentation times\
\>", "Subsection",
 CellChangeTimes->{{3.62045685103088*^9, 3.620456868133466*^9}}],

Cell[CellGroupData[{

Cell["Concerning 280 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540769967341*^9}, 
   3.620541080977586*^9, {3.657788521418868*^9, 3.657788523512764*^9}, {
   3.657788646904593*^9, 3.657788648301588*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"280", "/", "112.0"}]], "Input",
 CellChangeTimes->{{3.620456790361422*^9, 3.620456797247972*^9}}],

Cell[BoxData["2.5`"], "Output",
 CellChangeTimes->{{3.620456793142399*^9, 3.620456798917119*^9}, {
  3.657788272298085*^9, 3.657788300299233*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "95.0"}]], "Input",
 CellChangeTimes->{{3.62045680529214*^9, 3.620456811343266*^9}}],

Cell[BoxData["2.5894736842105264`"], "Output",
 CellChangeTimes->{{3.620456808061886*^9, 3.6204568118220577`*^9}, {
  3.657788272348967*^9, 3.657788300353594*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"201", "/", "76.0"}]], "Input",
 CellChangeTimes->{{3.620538652817758*^9, 3.6205386607416267`*^9}}],

Cell[BoxData["2.644736842105263`"], "Output",
 CellChangeTimes->{{3.620538657422125*^9, 3.620538661403232*^9}, {
  3.6577882723987722`*^9, 3.657788300404603*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "201.0"}]], "Input",
 CellChangeTimes->{{3.6205407867423067`*^9, 3.620540789719894*^9}}],

Cell[BoxData["1.2238805970149254`"], "Output",
 CellChangeTimes->{
  3.6205407902008047`*^9, {3.657788272447962*^9, 3.6577883004544077`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"95", "/", "76.0"}]], "Input",
 CellChangeTimes->{{3.6205408412059183`*^9, 3.620540843438779*^9}}],

Cell[BoxData["1.25`"], "Output",
 CellChangeTimes->{
  3.620540844339753*^9, {3.657788272499462*^9, 3.6577883005527153`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Concerning 80 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540769967341*^9}, {
  3.620541080977586*^9, 3.620541106224949*^9}, {3.657788551572007*^9, 
  3.657788567226218*^9}, {3.657788651101644*^9, 3.657788652437379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"80", "/", "40"}]], "Input",
 CellChangeTimes->{{3.620541143524725*^9, 3.6205411515675287`*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.620541154439576*^9, {3.6577882725525913`*^9, 3.657788300605712*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"83", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.620541166833406*^9, 3.620541170111774*^9}}],

Cell[BoxData["2.075`"], "Output",
 CellChangeTimes->{
  3.620541170620487*^9, {3.657788272599187*^9, 3.6577883006539707`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"60", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.6205411799711523`*^9, 3.620541183023086*^9}}],

Cell[BoxData["2.307692307692308`"], "Output",
 CellChangeTimes->{
  3.620541183522612*^9, {3.6577882726496487`*^9, 3.6577883007053623`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"83", "/", "60.0"}]], "Input",
 CellChangeTimes->{{3.620541223140396*^9, 3.620541226614244*^9}}],

Cell[BoxData["1.3833333333333333`"], "Output",
 CellChangeTimes->{
  3.6205412273474693`*^9, {3.657788272698268*^9, 3.657788300756381*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"40", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.62054126205863*^9, 3.620541264621274*^9}}],

Cell[BoxData["1.5384615384615385`"], "Output",
 CellChangeTimes->{
  3.620541265537237*^9, {3.657788272749547*^9, 3.657788300806856*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Concerning 280 fs and 80 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540771775241*^9}, 
   3.620541083216661*^9, {3.6577885705460863`*^9, 3.6577885741526833`*^9}, {
   3.65778865562158*^9, 3.657788658757206*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"280", "/", "80.0"}]], "Input",
 CellChangeTimes->{{3.6205414029028063`*^9, 3.6205414112183943`*^9}}],

Cell[BoxData["3.5`"], "Output",
 CellChangeTimes->{{3.620541407057027*^9, 3.620541412002267*^9}, {
  3.657788272801168*^9, 3.657788300857004*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"112", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.620541420518302*^9, 3.620541423994259*^9}}],

Cell[BoxData["2.8000000000000003`"], "Output",
 CellChangeTimes->{
  3.620541424540441*^9, {3.6577882728497677`*^9, 3.6577883009056377`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "83.0"}]], "Input",
 CellChangeTimes->{{3.620541441557639*^9, 3.620541448433445*^9}}],

Cell[BoxData["2.963855421686747`"], "Output",
 CellChangeTimes->{
  3.6205414487479563`*^9, {3.657788272899671*^9, 3.65778830095627*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"95", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.6205414537715883`*^9, 3.6205414561051693`*^9}}],

Cell[BoxData["2.375`"], "Output",
 CellChangeTimes->{
  3.620541456598407*^9, {3.657788272950005*^9, 3.657788301006719*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"201", "/", "60.0"}]], "Input",
 CellChangeTimes->{{3.6205414604569674`*^9, 3.6205414669773417`*^9}}],

Cell[BoxData["3.35`"], "Output",
 CellChangeTimes->{
  3.620541467714267*^9, {3.657788272999989*^9, 3.657788301057074*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"76", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.620541474832526*^9, 3.620541478561018*^9}}],

Cell[BoxData["2.9230769230769234`"], "Output",
 CellChangeTimes->{
  3.620541479788275*^9, {3.657788273050603*^9, 3.657788301107828*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 776},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 1816, 29, 109, "Input",
 InitializationCell->True],
Cell[3283, 64, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[5691, 107, 1147, 17, 220, "Title"],
Cell[6841, 126, 2376, 32, 76, "Subtitle"],
Cell[9220, 160, 459, 8, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[9704, 172, 110, 1, 95, "Section"],
Cell[9817, 175, 128, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[9970, 180, 144, 2, 43, "Input"],
Cell[10117, 184, 334, 5, 43, "Output"]
}, Open  ]],
Cell[10466, 192, 173, 2, 46, "Text"],
Cell[10642, 196, 234, 4, 69, "Input"],
Cell[10879, 202, 102, 1, 46, "Text"],
Cell[10984, 205, 186, 4, 43, "Input"],
Cell[11173, 211, 339, 7, 43, "Input"],
Cell[11515, 220, 133, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[11673, 225, 366, 10, 43, "Input"],
Cell[12042, 237, 329, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12408, 247, 319, 9, 43, "Input"],
Cell[12730, 258, 336, 5, 43, "Output"]
}, Open  ]],
Cell[13081, 266, 201, 6, 46, "Text"],
Cell[CellGroupData[{
Cell[13307, 276, 219, 4, 43, "Input"],
Cell[13529, 282, 360, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13938, 293, 104, 1, 95, "Section"],
Cell[14045, 296, 188, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[14258, 302, 219, 6, 43, "Input"],
Cell[14480, 310, 238, 4, 43, "Output"]
}, Open  ]],
Cell[14733, 317, 164, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[14922, 323, 196, 6, 43, "Input"],
Cell[15121, 331, 188, 3, 43, "Output"]
}, Open  ]],
Cell[15324, 337, 229, 4, 46, "Text"],
Cell[CellGroupData[{
Cell[15578, 345, 248, 7, 43, "Input"],
Cell[15829, 354, 234, 4, 43, "Output"]
}, Open  ]],
Cell[16078, 361, 204, 4, 46, "Text"],
Cell[CellGroupData[{
Cell[16307, 369, 218, 6, 43, "Input"],
Cell[16528, 377, 186, 3, 43, "Output"]
}, Open  ]],
Cell[16729, 383, 240, 3, 46, "Text"],
Cell[CellGroupData[{
Cell[16994, 390, 269, 7, 43, "Input"],
Cell[17266, 399, 239, 4, 43, "Output"]
}, Open  ]],
Cell[17520, 406, 213, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[17758, 412, 245, 7, 43, "Input"],
Cell[18006, 421, 188, 3, 43, "Output"]
}, Open  ]],
Cell[18209, 427, 300, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[18534, 436, 220, 6, 43, "Input"],
Cell[18757, 444, 138, 2, 43, "Output"]
}, Open  ]],
Cell[18910, 449, 277, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[19212, 458, 273, 7, 43, "Input"],
Cell[19488, 467, 140, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19665, 474, 157, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[19847, 481, 237, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[20109, 488, 121, 2, 43, "Input"],
Cell[20233, 492, 146, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20416, 499, 119, 2, 43, "Input"],
Cell[20538, 503, 163, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20738, 510, 122, 2, 43, "Input"],
Cell[20863, 514, 162, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21062, 521, 123, 2, 43, "Input"],
Cell[21188, 525, 141, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21366, 532, 121, 2, 43, "Input"],
Cell[21490, 536, 125, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21664, 544, 258, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[21947, 551, 119, 2, 43, "Input"],
Cell[22069, 555, 121, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22227, 562, 119, 2, 43, "Input"],
Cell[22349, 566, 126, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22512, 573, 121, 2, 43, "Input"],
Cell[22636, 577, 140, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22813, 584, 119, 2, 43, "Input"],
Cell[22935, 588, 139, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23111, 595, 118, 2, 43, "Input"],
Cell[23232, 599, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23418, 607, 250, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[23693, 614, 124, 2, 43, "Input"],
Cell[23820, 618, 146, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24003, 625, 120, 2, 43, "Input"],
Cell[24126, 629, 141, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24304, 636, 120, 2, 43, "Input"],
Cell[24427, 640, 137, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24601, 647, 123, 2, 43, "Input"],
Cell[24727, 651, 124, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24888, 658, 124, 2, 43, "Input"],
Cell[25015, 662, 123, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25175, 669, 119, 2, 43, "Input"],
Cell[25297, 673, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature WupgIpHAEExh@C1Y5nYOKD1L *)


==> anc/MolReqEqN2_ma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29305,        837]
NotebookOptionsPosition[     24592,        669]
NotebookOutlinePosition[     24947,        685]
CellTagsIndexPosition[     24904,        682]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.508501242320092*^9, {
   3.6204562527049828`*^9, 3.620456256716223*^9}, {3.657788278024685*^9, 
   3.6577882833035727`*^9}}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[CellGroupData[{

Cell["\<\
Calculations for \[OpenCurlyDoubleQuote]Rate equations for nitrogen molecules \
in ultrashort and intense x-ray pulses\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, {
   3.508570104666274*^9, 3.5085701167582893`*^9}, 3.5195832583173447`*^9, {
   3.616223200610434*^9, 3.616223200992585*^9}, {3.616223304574759*^9, 
   3.61622332549235*^9}, 3.619343243209424*^9, {3.619343304772522*^9, 
   3.619343321556973*^9}, {3.64586477486078*^9, 3.6458647753404503`*^9}, 
   3.6577884168986893`*^9}],

Cell["Christian Buth, 24 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5085006459982367`*^9, 3.508500646243299*^9}, {
   3.519402651036065*^9, 3.5194026514146147`*^9}, {3.616223341261009*^9, 
   3.616223348851626*^9}, {3.619343246014633*^9, 3.619343250566448*^9}, {
   3.620541027027615*^9, 3.620541027481819*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}],

Cell[CellGroupData[{

Cell["Rate of photoionization", "Section",
 CellChangeTimes->{{3.619343329301868*^9, 3.6193433421165543`*^9}}],

Cell["Ratio of fragmentation time and SCH lifetime:", "Text",
 CellChangeTimes->{{3.61934339166082*^9, 3.6193434063472357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"200", " ", "/", " ", "6.726057633353772`"}]], "Input",
 CellChangeTimes->{{3.617001024224699*^9, 3.617001030044072*^9}}],

Cell[BoxData["29.73510054511312`"], "Output",
 CellChangeTimes->{
  3.617001031020732*^9, 3.6170065959384336`*^9, 3.6170066327818813`*^9, 
   3.617006705585047*^9, 3.617006814884303*^9, {3.617008301221696*^9, 
   3.6170083172670193`*^9}, 3.620456218916424*^9, 3.620456271659589*^9, {
   3.657788271581379*^9, 3.6577882995980597`*^9}}]
}, Open  ]],

Cell["Peak intensity for LCLS pulses in W/cm^2:", "Text",
 CellChangeTimes->{{3.617005751220755*^9, 3.6170057660500183`*^9}, {
  3.617008272766431*^9, 3.61700827678126*^9}}],

Cell[BoxData[{
 RowBox[{"Ip4", ":=", "3.1*^17"}], "\[IndentingNewLine]", 
 RowBox[{"Ip280", ":=", "9.0*^15"}]}], "Input",
 CellChangeTimes->{{3.617005773951461*^9, 3.61700580128559*^9}, {
  3.617008281293754*^9, 3.61700829763692*^9}}],

Cell["Photon energy in eV:", "Text",
 CellChangeTimes->{{3.617005842583991*^9, 3.617005850686399*^9}}],

Cell[BoxData[
 RowBox[{"omegaX", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}]], "Input",
 CellChangeTimes->{{3.61700585332481*^9, 3.6170058580386677`*^9}, 
   3.6170066304127493`*^9}],

Cell[BoxData[
 RowBox[{"cross", ":=", 
  RowBox[{
   RowBox[{"fsig123v223", "[", "omegaX", "]"}], "/", 
   "crossSectioncm2toAU"}]}]], "Input",
 CellChangeTimes->{{3.6170063839103117`*^9, 3.6170063855990057`*^9}, 
   3.617006571067325*^9, {3.6170066025330143`*^9, 3.6170066278689833`*^9}, {
   3.617006665915204*^9, 3.617006667179792*^9}}],

Cell["Photoionization time at the peak x-ray intensity:", "Text",
 CellChangeTimes->{{3.619343422348085*^9, 3.6193434456903343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"cross", "*", 
     RowBox[{"Ip4", "/", 
      RowBox[{"(", 
       RowBox[{"omegaX", "/", "JouleToHartree"}], ")"}]}]}], ")"}]}], "*", 
  RowBox[{"10", "^", "15"}]}]], "Input",
 CellChangeTimes->{{3.617006645446765*^9, 3.617006777174843*^9}, {
  3.617008313008913*^9, 3.617008314444343*^9}}],

Cell[BoxData["10.10397007467776`"], "Output",
 CellChangeTimes->{
  3.617006705758747*^9, 3.617006735772678*^9, {3.617006771979772*^9, 
   3.617006777782164*^9}, 3.617006814995399*^9, {3.617008301333136*^9, 
   3.6170083174064817`*^9}, 3.620456219034704*^9, 3.620456271749661*^9, {
   3.65778827168983*^9, 3.657788299720994*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"cross", "*", 
     RowBox[{"Ip280", "/", 
      RowBox[{"(", 
       RowBox[{"omegaX", "/", "JouleToHartree"}], ")"}]}]}], ")"}]}], "*", 
  RowBox[{"10", "^", "15"}]}]], "Input",
 CellChangeTimes->{{3.617006645446765*^9, 3.617006777174843*^9}}],

Cell[BoxData["348.0256359055672`"], "Output",
 CellChangeTimes->{
  3.617006705758747*^9, 3.617006735772678*^9, {3.617006771979772*^9, 
   3.617006777782164*^9}, 3.617006814995399*^9, {3.617008301333136*^9, 
   3.6170083174240303`*^9}, 3.6204562190864277`*^9, 3.6204562717937603`*^9, {
   3.6577882717456617`*^9, 3.657788299764501*^9}}]
}, Open  ]],

Cell[TextData[{
 "Lifetime of a 1",
 StyleBox["s",
  FontSlant->"Italic"],
 " core hole in a nitrogen atom in femtoseconds:"
}], "Text",
 CellChangeTimes->{{3.62045616381358*^9, 3.620456197043849*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "97.86"}], " ", "*", "1000", "*", "0.658212"}]], "Input",
 CellChangeTimes->{{3.61700075925417*^9, 3.6170007629566507`*^9}, {
  3.617000825307584*^9, 3.6170008278254004`*^9}}],

Cell[BoxData["6.726057633353772`"], "Output",
 CellChangeTimes->{
  3.617000763983034*^9, 3.6170008284514112`*^9, 3.617006595706245*^9, 
   3.6170066326612453`*^9, 3.6170067054566927`*^9, 3.617006814757608*^9, {
   3.6170083011443377`*^9, 3.617008317155525*^9}, 3.620456219137374*^9, 
   3.620456271844034*^9, {3.6577882717977543`*^9, 3.6577882998188953`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fragmentation times", "Section",
 CellChangeTimes->{{3.620455947002165*^9, 3.620455951145101*^9}}],

Cell["nitrogen_dissociation_first.nb for 280 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
  3.620456440664545*^9, 3.620456443510517*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"4.059357", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}}],

Cell[BoxData["246.3444333671564`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.6204565443825903`*^9, 3.6204566880762053`*^9, {3.657788271847076*^9, 
   3.657788299867621*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_first.nb for 80 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"12.000000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9}],

Cell[BoxData["83.33333333333333`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.6204565445694513`*^9, 3.620456688288135*^9, {
   3.657788271900907*^9, 3.6577882999185534`*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation _short _first.nb for 280 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"10.506791", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}, 
   3.6204565198573837`*^9}],

Cell[BoxData["95.17653867865077`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.620456544646123*^9, 3.620456688312846*^9, {3.657788271963151*^9, 
   3.657788299969293*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation _short _first.nb for 80 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"25.000000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9, 3.620456540520207*^9}],

Cell[BoxData["39.99999999999999`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.620456544699581*^9, 3.620456688370734*^9, {
   3.657788272013973*^9, 3.6577883000191383`*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_second.nb for 280 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9, 
   3.620456628565938*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"4.971737", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620456064537572*^9, 3.620456096199842*^9}, 
   3.6204565198573837`*^9, 3.620456683081304*^9}],

Cell[BoxData["201.13694670494434`"], "Output",
 CellChangeTimes->{
  3.620456102322776*^9, 3.620456219187264*^9, 3.6204562718937063`*^9, 
   3.620456544646123*^9, 3.620456688419796*^9, {3.6577882720637074`*^9, 
   3.6577883000693893`*^9}}]
}, Open  ]],

Cell["nitrogen_dissociation_second.nb for 80 fs pulse duration:", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9, 3.6204566328474407`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"16.800000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{3.620456292429034*^9, 3.620456540520207*^9, 
  3.6204566623336477`*^9}],

Cell[BoxData["59.52380952380951`"], "Output",
 CellChangeTimes->{
  3.620456293627239*^9, 3.620456544699581*^9, 3.6204566884692917`*^9, {
   3.6577882721137133`*^9, 3.657788300119665*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation_short_second.nb for 280 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455989088257*^9}, {
   3.620456440664545*^9, 3.620456443510517*^9}, 3.6204564846571503`*^9, 
   3.620456628565938*^9, {3.620538537320489*^9, 3.620538538239593*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"13.200000", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.620538549259707*^9, 3.620538572501648*^9}}],

Cell[BoxData["75.75757575757574`"], "Output",
 CellChangeTimes->{
  3.6205385794159927`*^9, {3.657788272164199*^9, 3.657788300170806*^9}}]
}, Open  ]],

Cell["\<\
nitrogen_dissociation_short_second.nb for 80 fs pulse duration:\
\>", "Text",
 CellChangeTimes->{{3.620455968233691*^9, 3.620455995889062*^9}, 
   3.620456449440651*^9, 3.6204564888717213`*^9, 3.6204566328474407`*^9, {
   3.620538540767519*^9, 3.620538541751574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"38.864973", "*", "gammaFrag"}], ")"}]}], "*", 
  "t0ToFemtoSecond"}]], "Input",
 CellChangeTimes->{{3.6205385537201633`*^9, 3.620538555943708*^9}, {
  3.6205405115592937`*^9, 3.620540520169239*^9}}],

Cell[BoxData["25.73010921685189`"], "Output",
 CellChangeTimes->{
  3.620540522676095*^9, {3.6577882722150793`*^9, 3.6577883002203417`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Ratios of pulse durations versus ratios of fragmentation times\
\>", "Subsection",
 CellChangeTimes->{{3.62045685103088*^9, 3.620456868133466*^9}}],

Cell[CellGroupData[{

Cell["Concerning 280 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540769967341*^9}, 
   3.620541080977586*^9, {3.657788521418868*^9, 3.657788523512764*^9}, {
   3.657788646904593*^9, 3.657788648301588*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"280", "/", "112.0"}]], "Input",
 CellChangeTimes->{{3.620456790361422*^9, 3.620456797247972*^9}}],

Cell[BoxData["2.5`"], "Output",
 CellChangeTimes->{{3.620456793142399*^9, 3.620456798917119*^9}, {
  3.657788272298085*^9, 3.657788300299233*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "95.0"}]], "Input",
 CellChangeTimes->{{3.62045680529214*^9, 3.620456811343266*^9}}],

Cell[BoxData["2.5894736842105264`"], "Output",
 CellChangeTimes->{{3.620456808061886*^9, 3.6204568118220577`*^9}, {
  3.657788272348967*^9, 3.657788300353594*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"201", "/", "76.0"}]], "Input",
 CellChangeTimes->{{3.620538652817758*^9, 3.6205386607416267`*^9}}],

Cell[BoxData["2.644736842105263`"], "Output",
 CellChangeTimes->{{3.620538657422125*^9, 3.620538661403232*^9}, {
  3.6577882723987722`*^9, 3.657788300404603*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "201.0"}]], "Input",
 CellChangeTimes->{{3.6205407867423067`*^9, 3.620540789719894*^9}}],

Cell[BoxData["1.2238805970149254`"], "Output",
 CellChangeTimes->{
  3.6205407902008047`*^9, {3.657788272447962*^9, 3.6577883004544077`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"95", "/", "76.0"}]], "Input",
 CellChangeTimes->{{3.6205408412059183`*^9, 3.620540843438779*^9}}],

Cell[BoxData["1.25`"], "Output",
 CellChangeTimes->{
  3.620540844339753*^9, {3.657788272499462*^9, 3.6577883005527153`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Concerning 80 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540769967341*^9}, {
  3.620541080977586*^9, 3.620541106224949*^9}, {3.657788551572007*^9, 
  3.657788567226218*^9}, {3.657788651101644*^9, 3.657788652437379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"80", "/", "40"}]], "Input",
 CellChangeTimes->{{3.620541143524725*^9, 3.6205411515675287`*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.620541154439576*^9, {3.6577882725525913`*^9, 3.657788300605712*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"83", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.620541166833406*^9, 3.620541170111774*^9}}],

Cell[BoxData["2.075`"], "Output",
 CellChangeTimes->{
  3.620541170620487*^9, {3.657788272599187*^9, 3.6577883006539707`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"60", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.6205411799711523`*^9, 3.620541183023086*^9}}],

Cell[BoxData["2.307692307692308`"], "Output",
 CellChangeTimes->{
  3.620541183522612*^9, {3.6577882726496487`*^9, 3.6577883007053623`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"83", "/", "60.0"}]], "Input",
 CellChangeTimes->{{3.620541223140396*^9, 3.620541226614244*^9}}],

Cell[BoxData["1.3833333333333333`"], "Output",
 CellChangeTimes->{
  3.6205412273474693`*^9, {3.657788272698268*^9, 3.657788300756381*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"40", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.62054126205863*^9, 3.620541264621274*^9}}],

Cell[BoxData["1.5384615384615385`"], "Output",
 CellChangeTimes->{
  3.620541265537237*^9, {3.657788272749547*^9, 3.657788300806856*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Concerning 280 fs and 80 fs pulses", "Subsubsection",
 CellChangeTimes->{{3.620540739225937*^9, 3.620540771775241*^9}, 
   3.620541083216661*^9, {3.6577885705460863`*^9, 3.6577885741526833`*^9}, {
   3.65778865562158*^9, 3.657788658757206*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"280", "/", "80.0"}]], "Input",
 CellChangeTimes->{{3.6205414029028063`*^9, 3.6205414112183943`*^9}}],

Cell[BoxData["3.5`"], "Output",
 CellChangeTimes->{{3.620541407057027*^9, 3.620541412002267*^9}, {
  3.657788272801168*^9, 3.657788300857004*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"112", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.620541420518302*^9, 3.620541423994259*^9}}],

Cell[BoxData["2.8000000000000003`"], "Output",
 CellChangeTimes->{
  3.620541424540441*^9, {3.6577882728497677`*^9, 3.6577883009056377`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"246", "/", "83.0"}]], "Input",
 CellChangeTimes->{{3.620541441557639*^9, 3.620541448433445*^9}}],

Cell[BoxData["2.963855421686747`"], "Output",
 CellChangeTimes->{
  3.6205414487479563`*^9, {3.657788272899671*^9, 3.65778830095627*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"95", "/", "40.0"}]], "Input",
 CellChangeTimes->{{3.6205414537715883`*^9, 3.6205414561051693`*^9}}],

Cell[BoxData["2.375`"], "Output",
 CellChangeTimes->{
  3.620541456598407*^9, {3.657788272950005*^9, 3.657788301006719*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"201", "/", "60.0"}]], "Input",
 CellChangeTimes->{{3.6205414604569674`*^9, 3.6205414669773417`*^9}}],

Cell[BoxData["3.35`"], "Output",
 CellChangeTimes->{
  3.620541467714267*^9, {3.657788272999989*^9, 3.657788301057074*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"76", "/", "26.0"}]], "Input",
 CellChangeTimes->{{3.620541474832526*^9, 3.620541478561018*^9}}],

Cell[BoxData["2.9230769230769234`"], "Output",
 CellChangeTimes->{
  3.620541479788275*^9, {3.657788273050603*^9, 3.657788301107828*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 776},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1816, 29, 109, "Input",
 InitializationCell->True],
Cell[2377, 51, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[4785, 94, 1147, 17, 220, "Title"],
Cell[5935, 113, 2376, 32, 76, "Subtitle"],
Cell[8314, 147, 459, 8, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[8798, 159, 110, 1, 95, "Section"],
Cell[8911, 162, 128, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[9064, 167, 144, 2, 43, "Input"],
Cell[9211, 171, 334, 5, 43, "Output"]
}, Open  ]],
Cell[9560, 179, 173, 2, 46, "Text"],
Cell[9736, 183, 234, 4, 69, "Input"],
Cell[9973, 189, 102, 1, 46, "Text"],
Cell[10078, 192, 186, 4, 43, "Input"],
Cell[10267, 198, 339, 7, 43, "Input"],
Cell[10609, 207, 133, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[10767, 212, 366, 10, 43, "Input"],
Cell[11136, 224, 329, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11502, 234, 319, 9, 43, "Input"],
Cell[11824, 245, 336, 5, 43, "Output"]
}, Open  ]],
Cell[12175, 253, 201, 6, 46, "Text"],
Cell[CellGroupData[{
Cell[12401, 263, 219, 4, 43, "Input"],
Cell[12623, 269, 360, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13032, 280, 104, 1, 95, "Section"],
Cell[13139, 283, 188, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[13352, 289, 219, 6, 43, "Input"],
Cell[13574, 297, 238, 4, 43, "Output"]
}, Open  ]],
Cell[13827, 304, 164, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[14016, 310, 196, 6, 43, "Input"],
Cell[14215, 318, 188, 3, 43, "Output"]
}, Open  ]],
Cell[14418, 324, 229, 4, 46, "Text"],
Cell[CellGroupData[{
Cell[14672, 332, 248, 7, 43, "Input"],
Cell[14923, 341, 234, 4, 43, "Output"]
}, Open  ]],
Cell[15172, 348, 204, 4, 46, "Text"],
Cell[CellGroupData[{
Cell[15401, 356, 218, 6, 43, "Input"],
Cell[15622, 364, 186, 3, 43, "Output"]
}, Open  ]],
Cell[15823, 370, 240, 3, 46, "Text"],
Cell[CellGroupData[{
Cell[16088, 377, 269, 7, 43, "Input"],
Cell[16360, 386, 239, 4, 43, "Output"]
}, Open  ]],
Cell[16614, 393, 213, 2, 46, "Text"],
Cell[CellGroupData[{
Cell[16852, 399, 245, 7, 43, "Input"],
Cell[17100, 408, 188, 3, 43, "Output"]
}, Open  ]],
Cell[17303, 414, 300, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[17628, 423, 220, 6, 43, "Input"],
Cell[17851, 431, 138, 2, 43, "Output"]
}, Open  ]],
Cell[18004, 436, 277, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[18306, 445, 273, 7, 43, "Input"],
Cell[18582, 454, 140, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18759, 461, 157, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[18941, 468, 237, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[19203, 475, 121, 2, 43, "Input"],
Cell[19327, 479, 146, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19510, 486, 119, 2, 43, "Input"],
Cell[19632, 490, 163, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19832, 497, 122, 2, 43, "Input"],
Cell[19957, 501, 162, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20156, 508, 123, 2, 43, "Input"],
Cell[20282, 512, 141, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20460, 519, 121, 2, 43, "Input"],
Cell[20584, 523, 125, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20758, 531, 258, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[21041, 538, 119, 2, 43, "Input"],
Cell[21163, 542, 121, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21321, 549, 119, 2, 43, "Input"],
Cell[21443, 553, 126, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21606, 560, 121, 2, 43, "Input"],
Cell[21730, 564, 140, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21907, 571, 119, 2, 43, "Input"],
Cell[22029, 575, 139, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22205, 582, 118, 2, 43, "Input"],
Cell[22326, 586, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22512, 594, 250, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[22787, 601, 124, 2, 43, "Input"],
Cell[22914, 605, 146, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23097, 612, 120, 2, 43, "Input"],
Cell[23220, 616, 141, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23398, 623, 120, 2, 43, "Input"],
Cell[23521, 627, 137, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23695, 634, 123, 2, 43, "Input"],
Cell[23821, 638, 124, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23982, 645, 124, 2, 43, "Input"],
Cell[24109, 649, 123, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24269, 656, 119, 2, 43, "Input"],
Cell[24391, 660, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/NitrogenMoleculeRateEqs.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    264316,       7261]
NotebookOptionsPosition[    254194,       6952]
NotebookOutlinePosition[    254679,       6972]
CellTagsIndexPosition[    254636,       6969]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Rate-equation models for a nitrogen molecule (N2) in LCLS radiation\
\>", "Title"],

Cell["Christian Buth", "Subtitle"],

Cell["Argonne National Laboratory, Argonne, Illinois 60439, USA", \
"Subsubtitle"],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle"],

Cell["\<\
The PULSE Institute for Ultrafast Energy Science, SLAC National Accelerator \
Laboratory, Menlo Park, California 94025, USA\
\>", "Subsubtitle"],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle"],

Cell[CellGroupData[{

Cell["Ji-Cai Liu", "Subtitle"],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle"],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle"]
}, Open  ]],

Cell[CellGroupData[{

Cell["20 August 2014", "Subtitle"],

Cell[CellGroupData[{

Cell["Initialize package", "Section"],

Cell[BoxData[
 RowBox[{"BeginPackage", "[", "\"\<NitrogenMoleculeRateEqs`\>\"", 
  "]"}]], "Code"],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<NitrogenRateEquations`\>\"", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Public section", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NitrogenMoleculeRateEqs", "::", "usage"}], "=", 
  RowBox[{
  "\"\<NitrogenMoleculeRateEqs implements a rate-equation \>\"", " ", "<>", 
   "\n", "\t", 
   "\"\<model for the interaction of x rays with a single nitrogen molecule \
(N2).\>\""}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crater profile", "Section"],

Cell["FWHM of the crater profile:", "Text"],

Cell[BoxData[{
 RowBox[{"rhoXx", ":=", 
  RowBox[{"2.2", "*", "MicrometerToBohr"}]}], "\n", 
 RowBox[{"rhoYy", ":=", 
  RowBox[{"1.2", "*", "MicrometerToBohr"}]}]}], "Code"],

Cell["\<\
The crater is normalized to unity with respect to an integration over the \
whole xy plane:\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"craterX", "[", "rx_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "rhoXx"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", 
      RowBox[{"Log", "[", "16", "]"}]}], "]"}]}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"rx", "/", "rhoXx"}], ")"}], "^", "2"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"craterY", "[", "ry_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "rhoYy"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Pi", "/", 
      RowBox[{"Log", "[", "16", "]"}]}], "]"}]}], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ry", "/", "rhoYy"}], ")"}], "^", "2"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crater", "[", 
   RowBox[{"rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"craterX", "[", "rx", "]"}], "*", 
   RowBox[{"craterY", "[", "ry", "]"}]}]}]}], "Code"],

Cell["\<\
Number of radial integration points for the crater integration:\
\>", "Text"],

Cell[BoxData[
 RowBox[{"nintdata", ":=", "100"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fluence profile", "Section"],

Cell["Number of x-ray photons for \"monochromatic\" light pulses: ", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numXRays", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_"}], "]"}], ":=", 
  RowBox[{"pulseenergy", "/", "photonenergy"}]}]], "Code"],

Cell["X-ray fluence, i.e., the number of photos per squaremeter:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluence", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_", ",", "rx_", ",", "ry_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"numXRays", "[", 
    RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}], "*", 
   RowBox[{"crater", "[", 
    RowBox[{"rx", ",", "ry"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"peakfluence", "[", 
   RowBox[{"pulseenergy_", ",", "photonenergy_"}], "]"}], ":=", 
  RowBox[{"fluence", "[", 
   RowBox[{"pulseenergy", ",", "photonenergy", ",", "0", ",", "0"}], 
   "]"}]}]], "Code"],

Cell["The peak x-ray flux at a point in the beam area:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J0Xfun", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "rx_", ",", 
    "ry_"}], "]"}], ":=", 
  RowBox[{"2", "*", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], "*", 
   
   RowBox[{"fluence", "[", 
    RowBox[{"pulseenergy", ",", "photonenergy", ",", "rx", ",", "ry"}], 
    "]"}]}]}]], "Code"],

Cell["Gaussian x-ray flux pluse shape:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jxgaussian", "[", 
   RowBox[{"J0Xj_", ",", "tX_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"J0Xj", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], "*", 
     RowBox[{"Log", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "/", "tX"}], ")"}], "^", "2"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{"t", "+", 
     RowBox[{"2", "*", "tX"}]}], "]"}], "*", 
   RowBox[{"UnitStep", "[", 
    RowBox[{
     RowBox[{"2", "*", "tX"}], "-", "t"}], "]"}]}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crater integration of ion yields from a single nitrogen atom", "Section"],

Cell["\<\
All charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ionyields", "[", "sol_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}]}], "}"}]}]], "Code"],

Cell["\<\
Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ionprofile", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "nint_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xpeak", ",", "J0Xcur", ",", "sol", ",", "jxcrater"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"J0Xpeak", "=", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], 
       "*", 
       RowBox[{"peakfluence", "[", 
        RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}]}]}], ";", "\n", 
     RowBox[{"J0Xcur", "=", 
      RowBox[{
       RowBox[{"J0Xpeak", "/", "nintsteps"}], "*", "nint"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"jxcrater", "[", "t_", "]"}], ":=", 
      RowBox[{"jxgaussian", "[", 
       RowBox[{"J0Xcur", ",", "tauX", ",", "t"}], "]"}]}], ";", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{"solveNitrogenRateEquations", "[", 
       RowBox[{
       "photonenergy", ",", "jxcrater", ",", "neginfinity", ",", 
        "posinfinity", ",", 
        RowBox[{"1", "/", "1000"}], ",", "truth"}], "]"}]}], ";", "\n", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "J0Xcur", "}"}], ",", 
       RowBox[{"ionyields", "[", "sol", "]"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tabionprof", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ionprofile", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "nintsteps", ",",
         "nint", ",", "truth"}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "nintsteps", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\n", "]"}]}]], "Code"],

Cell["\<\
Create interpolation functions for all charge states: N, N^+, N^(2+), N^(3+), \
N^(4+), N^(5+), N^(6+), N^(7+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"interpolYields", "[", "tabdata_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{"ListInterpolation", "[", 
       RowBox[{
        RowBox[{"tabdata", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "nint"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "2", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
   "]"}]}]], "Code"],

Cell["Evaluate all ion yields at a specific spatial point:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ionyieldint", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jj0x", ",", "nint"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"jj0x", "=", 
      RowBox[{"J0Xfun", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "rx", ",", 
        "ry"}], "]"}]}], ";", "\n", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"funyields", "[", 
         RowBox[{"[", "nint", "]"}], "]"}], "[", "jj0x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"nint", ",", "1", ",", 
         RowBox[{"Length", "[", "funyields", "]"}]}], "}"}]}], "]"}]}]}], 
   "\n", "]"}]}]], "Code"],

Cell["\<\
Integration of the ion yields of the beam area. The integral needs to be \
normalized to the integration area:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ionyieldbeam", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "iytot", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"Off", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", 
     RowBox[{"iytot", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "5", "*", "MicrometerToBohr"}], ")"}], "^", 
          "2"}], ")"}]}], "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"ionyieldint", "[", 
          RowBox[{
          "funyields", ",", "\n", "pulseenergy", ",", "photonenergy", ",", 
           "tauX", ",", "rx", ",", "ry"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"rx", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", "\n", 
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ry", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", 
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
         RowBox[{"MaxRecursion", "->", "10000"}], ",", "\n", 
         RowBox[{"Method", "->", "\"\<LocalAdaptive\>\""}]}], "]"}]}]}], ";", 
     "\n", 
     RowBox[{"On", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"On", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", "iytot"}]}], 
   "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ionyieldcrateranalysis", "[", 
   RowBox[{
   "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", ",", "nint_", 
    ",", "\n", "inclDCH_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tabionyi", ",", "funionyi", ",", "crationyi"}], "}"}], ",", 
    "\n", 
    RowBox[{
     RowBox[{"tabionyi", "=", 
      RowBox[{"tabionprof", "[", 
       RowBox[{
       "pulseenergy", ",", "photoenergy", ",", "pulseduration", ",", "nint", 
        ",", "inclDCH"}], "]"}]}], ";", "\n", 
     RowBox[{"funionyi", "=", 
      RowBox[{"interpolYields", "[", "tabionyi", "]"}]}], ";", "\n", 
     RowBox[{"crationyi", "=", 
      RowBox[{"ionyieldbeam", "[", 
       RowBox[{
       "funionyi", ",", "pulseenergy", ",", "photoenergy", ",", 
        "pulseduration"}], "]"}]}]}]}], "\n", "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Independent-atom nitrogen molecule", "Section"],

Cell["\<\
Probabilities to find N2 in the possible molecular charge states:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolGround", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"solGround", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolOne", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"2", "*", 
   RowBox[{"solGround", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "*", 
   RowBox[{"solSingly", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolTwo", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolThree", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolFour", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolFive", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolSix", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolSeven", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolEight", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], " ", "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolNine", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolTen", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolEleven", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{"2", "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolTwelve", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "*", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "*", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}]}], "+", "\n", "\t\t", 
   RowBox[{
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolThirteen", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"2", "*", 
   RowBox[{"solSextuply", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "*", 
   RowBox[{"solSeptuply", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolFourteen", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"solSeptuply", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "^", "2"}]}]], "Code"],

Cell["\<\
All charge states for each atom N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), \
N^(6+), N^(7+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolionyields", "[", "sol_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"imolGround", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolOne", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolTwo", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"imolThree", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolFour", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolFive", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"imolSix", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolSeven", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolEight", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"imolNine", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolTen", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolEleven", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"imolTwelve", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolThirteen", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"imolFourteen", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}]}], "}"}]}]], "Code"],

Cell["Convert molecular ion yields to atomic ion yields:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolatomicprob", "[", "imolprob_", "]"}], ":=", 
  RowBox[{"{", "\n", "\t\t", 
   RowBox[{
    RowBox[{
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "9", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "10", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "10", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "11", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "12", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "12", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "13", "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "14", "]"}], "]"}]}]}], ",", "\n", "\t\t", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"imolprob", "[", 
       RowBox[{"[", "14", "]"}], "]"}]}], "+", 
     RowBox[{"imolprob", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}]}], "\n", "}"}]}]], "Code"],

Cell["\<\
Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolionprofile", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "nint_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xpeak", ",", "J0Xcur", ",", "sol", ",", "jxcrater"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"J0Xpeak", "=", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], 
       "*", 
       RowBox[{"peakfluence", "[", 
        RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}]}]}], ";", "\n", 
     RowBox[{"J0Xcur", "=", 
      RowBox[{
       RowBox[{"J0Xpeak", "/", "nintsteps"}], "*", "nint"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"jxcrater", "[", "t_", "]"}], ":=", 
      RowBox[{"jxgaussian", "[", 
       RowBox[{"J0Xcur", ",", "tauX", ",", "t"}], "]"}]}], ";", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{"solveNitrogenRateEquations", "[", 
       RowBox[{
       "photonenergy", ",", "jxcrater", ",", "neginfinity", ",", 
        "posinfinity", ",", 
        RowBox[{"1", "/", "1000"}], ",", "truth"}], "]"}]}], ";", "\n", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "J0Xcur", "}"}], ",", 
       RowBox[{"imolionyields", "[", "sol", "]"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imoltabionprof", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "truth_"}], "]"}], ":=", 
  RowBox[{"Table", "[", "\n", "\t\t", 
   RowBox[{
    RowBox[{"imolionprofile", "[", 
     RowBox[{
     "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "nintsteps", ",", 
      "nint", ",", "truth"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"nint", ",", "nintsteps", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "\n", "]"}]}]], "Code"],

Cell["\<\
Create interpolation functions for all charge states: N, N^+, N^(2+), ..., \
N^(14+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolinterpolYields", "[", "tabdata_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{"ListInterpolation", "[", 
       RowBox[{
        RowBox[{"tabdata", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "nint"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}], ",", 
        RowBox[{"Method", "->", "\"\<Spline\>\""}]}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "2", ",", "16"}], "}"}]}], "]"}]}], "\n", 
   "]"}]}]], "Code"],

Cell["Evaluate all ion yields at a specific spatial point:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolionyieldint", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jj0x", ",", "nint"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"jj0x", "=", 
      RowBox[{"J0Xfun", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "rx", ",", 
        "ry"}], "]"}]}], ";", "\n", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"funyields", "[", 
         RowBox[{"[", "nint", "]"}], "]"}], "[", "jj0x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"nint", ",", "1", ",", "15"}], "}"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"],

Cell["\<\
Integration of the ion yields of the beam area. The integral needs to be \
normalized to the integration area:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolionyieldbeam", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "iytot", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"Off", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", 
     RowBox[{"iytot", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "5", "*", "MicrometerToBohr"}], ")"}], "^", 
          "2"}], ")"}]}], "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"imolionyieldint", "[", 
          RowBox[{
          "funyields", ",", "\n", "\t\t", "pulseenergy", ",", "photonenergy", 
           ",", "tauX", ",", "rx", ",", "ry"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"rx", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", "\n", "\t\t", 
           
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ry", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", 
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}]}], "]"}]}]}], ";", 
     "\n", 
     RowBox[{"On", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"On", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", "iytot"}]}], 
   "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"imolionyieldcrateranalysis", "[", 
   RowBox[{
   "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", ",", "nint_", 
    ",", "inclDCH_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tabionyi", ",", "funionyi", ",", "crationyi"}], "}"}], ",", 
    "\n", 
    RowBox[{
     RowBox[{"tabionyi", "=", 
      RowBox[{"imoltabionprof", "[", 
       RowBox[{
       "pulseenergy", ",", "photoenergy", ",", "pulseduration", ",", "nint", 
        ",", "inclDCH"}], "]"}]}], ";", "\n", 
     RowBox[{"funionyi", "=", 
      RowBox[{"imolinterpolYields", "[", "tabionyi", "]"}]}], ";", "\n", 
     RowBox[{"crationyi", "=", 
      RowBox[{"imolionyieldbeam", "[", 
       RowBox[{
       "funionyi", ",", "pulseenergy", ",", "photoenergy", ",", 
        "pulseduration"}], "]"}]}]}]}], "\n", "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fragmentation matrix model", "Section"],

Cell[CellGroupData[{

Cell["Volume integration with a fragmentation matrix", "Subsection"],

Cell["\<\
All charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"atomicprobs", "[", "sol_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"solGround", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solSingly", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solDoubly", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"solTriply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t\t", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}]}], "}"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ics", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"i", "+", "1", "+", 
   RowBox[{"8", "*", "j"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"molprobs", "[", 
   RowBox[{"fmat_", ",", "sol_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "atmps", ",", "dirps", ",", "molps"}], "}"}],
     ",", "\n", 
    RowBox[{
     RowBox[{"atmps", "=", 
      RowBox[{"atomicprobs", "[", "sol", "]"}]}], ";", "\n", 
     RowBox[{"dirps", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"atmps", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "*", 
          RowBox[{"atmps", "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"molps", "=", 
      RowBox[{"fmat", ".", "dirps"}]}], ";", "\n", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "Second", " ", "Table", " ", "is", " ", "a", " ", "sanity", " ", 
        "check"}], ";", " ", 
       RowBox[{
       "both", " ", "must", " ", "yield", " ", "the", " ", "same", " ", 
        "result"}]}], " ", "*)"}], "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"molps", "[", 
            RowBox[{"[", 
             RowBox[{"ics", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"molps", "[", 
            RowBox[{"[", 
             RowBox[{"ics", "[", 
              RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "7"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "\n", "]"}]}]], "Code"],

Cell["\<\
Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stationprofile", "[", 
   RowBox[{
   "fmat_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", 
    "nintsteps_", ",", "nint_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xpeak", ",", "J0Xcur", ",", "sol", ",", "jxcrater"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"J0Xpeak", "=", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], 
       "*", 
       RowBox[{"peakfluence", "[", 
        RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}]}]}], ";", "\n", 
     RowBox[{"J0Xcur", "=", 
      RowBox[{
       RowBox[{"J0Xpeak", "/", "nintsteps"}], "*", "nint"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"jxcrater", "[", "t_", "]"}], ":=", 
      RowBox[{"jxgaussian", "[", 
       RowBox[{"J0Xcur", ",", "tauX", ",", "t"}], "]"}]}], ";", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{"solveNitrogenRateEquations", "[", 
       RowBox[{
       "photonenergy", ",", "jxcrater", ",", "neginfinity", ",", 
        "posinfinity", ",", 
        RowBox[{"1", "/", "1000"}], ",", "truth"}], "]"}]}], ";", "\n", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "J0Xcur", "}"}], ",", 
       RowBox[{
        RowBox[{"molprobs", "[", 
         RowBox[{"fmat", ",", "sol"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stattabionprof", "[", 
   RowBox[{
   "fmat_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", 
    "nintsteps_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"stationprofile", "[", 
       RowBox[{
       "fmat", ",", "pulseenergy", ",", "photonenergy", ",", "tauX", ",", 
        "nintsteps", ",", "nint", ",", "truth"}], "]"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "nintsteps", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\n", "]"}]}]], "Code"],

Cell["\<\
Create interpolation functions for all charge states: N, N^+, N^(2+), N^(3+), \
N^(4+), N^(5+), N^(6+), N^(7+):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"statinterpolYields", "[", "tabdata_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{"ListInterpolation", "[", 
       RowBox[{
        RowBox[{"tabdata", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "nint"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}]}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"Method", "->", "\"\<Spline\>\""}]}], "*)"}], "]"}], ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "2", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"tabdata", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
   "]"}]}]], "Code"],

Cell["Evaluate all ion yields at a specific spatial point:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stationyieldint", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",",
     "rx_", ",", "ry_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jj0x", ",", "nint"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"jj0x", "=", 
      RowBox[{"J0Xfun", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "rx", ",", 
        "ry"}], "]"}]}], ";", "\n", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"funyields", "[", 
         RowBox[{"[", "nint", "]"}], "]"}], "[", "jj0x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"nint", ",", "1", ",", 
         RowBox[{"Length", "[", "funyields", "]"}]}], "}"}]}], "]"}]}]}], 
   "\n", "]"}]}]], "Code"],

Cell["\<\
Integration of the ion yields of the beam area. The integral needs to be \
normalized to the integration area:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stationyieldbeam", "[", 
   RowBox[{
   "funyields_", ",", "pulseenergy_", ",", "photonenergy_", ",", "tauX_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "iytot", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"Off", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", 
     RowBox[{"iytot", "=", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", "5", "*", "MicrometerToBohr"}], ")"}], "^", 
          "2"}], ")"}]}], "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"stationyieldint", "[", 
          RowBox[{
          "funyields", ",", "\n", "pulseenergy", ",", "photonenergy", ",", 
           "tauX", ",", "rx", ",", "ry"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"rx", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", "\n", 
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ry", ",", 
           RowBox[{
            RowBox[{"-", "5"}], "*", "MicrometerToBohr"}], ",", 
           RowBox[{"5", "*", "MicrometerToBohr"}]}], "}"}], ",", 
         RowBox[{"MaxRecursion", "->", "10000"}], ",", "\n", 
         RowBox[{"Method", "->", "\"\<LocalAdaptive\>\""}]}], "]"}]}]}], ";", 
     "\n", 
     RowBox[{"On", "[", 
      RowBox[{"Solve", "::", "ifun"}], "]"}], ";", "\n", 
     RowBox[{"On", "[", 
      RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";", "\n", "iytot"}]}], 
   "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stationyieldcrateranalysis", "[", 
   RowBox[{
   "fmat_", ",", "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", 
    ",", "nint_", ",", "\n", "inclDCH_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tabionyi", ",", "funionyi", ",", "crationyi"}], "}"}], ",", 
    "\n", 
    RowBox[{
     RowBox[{"tabionyi", "=", 
      RowBox[{"stattabionprof", "[", 
       RowBox[{
       "fmat", ",", "pulseenergy", ",", "photoenergy", ",", "pulseduration", 
        ",", "nint", ",", "inclDCH"}], "]"}]}], ";", "\n", 
     RowBox[{"funionyi", "=", 
      RowBox[{"statinterpolYields", "[", "tabionyi", "]"}]}], ";", "\n", 
     RowBox[{"crationyi", "=", 
      RowBox[{"stationyieldbeam", "[", 
       RowBox[{
       "funionyi", ",", "pulseenergy", ",", "photoenergy", ",", 
        "pulseduration"}], "]"}]}]}]}], "\n", "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transformation matrix", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mixingmat", "[", 
   RowBox[{"id1_", ",", "id2_", ",", "re1_", ",", "re2_", ",", "fac_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "mima", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"mima", "=", 
      RowBox[{"IdentityMatrix", "[", "64", "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"mima", "[", 
       RowBox[{"[", 
        RowBox[{"id1", ",", "id1"}], "]"}], "]"}], "=", 
      RowBox[{"1", "-", "fac"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"mima", "[", 
       RowBox[{"[", 
        RowBox[{"id2", ",", "id2"}], "]"}], "]"}], "=", 
      RowBox[{"1", "-", "fac"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"mima", "[", 
       RowBox[{"[", 
        RowBox[{"re1", ",", "id1"}], "]"}], "]"}], "=", "fac"}], ";", "\n", 
     RowBox[{
      RowBox[{"mima", "[", 
       RowBox[{"[", 
        RowBox[{"re2", ",", "id2"}], "]"}], "]"}], "=", "fac"}], ";", "\n", 
     "mima"}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"icsp", "[", "p_", "]"}], ":=", 
  RowBox[{"ics", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"revp", "[", "p_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"p", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"icsfl", "[", "p_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
    RowBox[{"icsp", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}], "}"}], 
     "]"}], ",", "\n", 
    RowBox[{"icsp", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", "2"}]}], 
      "}"}], "]"}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"icsfr", "[", "p_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", 
     RowBox[{
      RowBox[{"p", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
    RowBox[{"icsp", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "2"}]}], "}"}], 
     "]"}], ",", "\n", 
    RowBox[{"icsp", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}], "/", "2"}]}], 
      "}"}], "]"}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genTrafMatrices", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"redpairs", ",", "compairs", ",", "i"}], "}"}], ",", "\n", "  ", 
    
    RowBox[{
     RowBox[{"redpairs", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"compairs", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"redpairs", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ">=", "2"}], "&"}]}], 
       "]"}]}], ";", "\n", "  ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mixingmat", "[", 
        RowBox[{
         RowBox[{"icsp", "[", 
          RowBox[{"compairs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"icsp", "[", 
          RowBox[{"revp", "[", 
           RowBox[{"compairs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", "\n", "\t\t", 
         RowBox[{"icsfl", "[", 
          RowBox[{"compairs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"icsfr", "[", 
          RowBox[{"compairs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<f\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "]"}], ",", "\n", 
       "\t\t", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "compairs", "]"}]}], "}"}]}], "]"}]}]}], "\n",
    "]"}]}]], "Code"],

Cell["Compound final fragmentation matrix via", "Text"],

Cell["\<\
trafmats=genTrafMatrices[];
fmat=IdentityMatrix[64];
 For[i=1,i<=Length[trafmats],i++,
    fmat=fmat.trafmats[[i]];
  ]
fmatnom4fs=fmat/.Last[fit4fs];\
\>", "Text"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SCHs, DCHs, and PAPAs", "Section"],

Cell[CellGroupData[{

Cell["Probabilities to find N2 in SCH-, DCH-, and PAPA-channels", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solPAP", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap121v223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap103v223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", "\t\t", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap112v223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap221v123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", "\t\t", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap203v123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"Ppap212v123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solPAPprob", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Ppap", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solPAPA", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Ppapa", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solNeutral", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "t1"}], "}"}]}], ")"}], "^", "2"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSCH", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "*", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "*", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSCHdecay", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Pschd", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDCHsinglesite", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "*", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P223", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "*", "\n", "\t\t", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P023", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDCHsinglesiteDecay", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Pssdchd", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDCHtwosites", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", "t1"}], "}"}]}], ")"}], "^", "2"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDCHtwositesDecay", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Ptsdchd", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Molecular rate equations", "Subsection"],

Cell["A PA cycle:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqPA221v223", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppa221v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"fsigTot221", "[", "en", "]"}]}], "-", 
       RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], " ", "*", "\n", 
     "\t\t", 
     RowBox[{"Ppa221v223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA221v123", "*", "2", "*", 
     RowBox[{"P123", "[", "t", "]"}], "*", 
     RowBox[{"P223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPA221v223", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppa221v223", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPA203v223", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppa203v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"fsigTot203", "[", "en", "]"}]}], "-", 
       RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], " ", "*", "\n", 
     "\t\t", 
     RowBox[{"Ppa203v223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA203v123", "*", "2", "*", 
     RowBox[{"P123", "[", "t", "]"}], "*", 
     RowBox[{"P223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPA203v223", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppa203v223", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPA212v223", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppa212v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"fsigTot212", "[", "en", "]"}]}], "-", 
       RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], " ", "*", "\n", 
     "\t\t", 
     RowBox[{"Ppa212v223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA221v123", "*", "2", "*", 
     RowBox[{"P123", "[", "t", "]"}], "*", 
     RowBox[{"P223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqPA212v223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ppa212v223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell["One-site PAPs:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqPAP121v223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap121v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig121v221", "[", "en", "]"}], "*", 
        RowBox[{"Ppa221v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot121", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"Ppap121v223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot121", "*", 
     RowBox[{"Ppap121v223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPAP121v223", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppap121v223", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPAP103v223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap103v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig103v203", "[", "en", "]"}], "*", 
        RowBox[{"Ppa203v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot103", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"Ppap103v223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot103", "*", 
     RowBox[{"Ppap103v223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPAP103v223", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppap103v223", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPAP112v223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap112v223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig112v212", "[", "en", "]"}], "*", 
        RowBox[{"Ppa212v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot112", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"Ppap112v223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot112", "*", 
     RowBox[{"Ppap112v223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqPAP112v223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ppap112v223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell["Two-site PAPs:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqPAP221v123", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap221v123", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"Ppa221v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot221", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"Ppap221v123", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot123", "*", 
     RowBox[{"Ppap221v123", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPAP221v123", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppap221v123", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPAP203v123", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap203v123", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"Ppa203v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot203", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"Ppap203v123", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot123", "*", 
     RowBox[{"Ppap203v123", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieqPAP203v123", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ppap203v123", "[", "neginf", "]"}], "==", "inival"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"reqPAP212v123", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap212v123", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"Ppa212v223", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot212", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"Ppap212v123", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamATot123", "*", 
     RowBox[{"Ppap212v123", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqPAP212v123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ppap212v123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqPAP", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppap", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"fsig121v221", "[", "en", "]"}], "*", 
       RowBox[{"Ppa221v223", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"fsig103v203", "[", "en", "]"}], " ", "*", "\n", "\t\t", 
       RowBox[{"Ppa203v223", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"fsig112v212", "[", "en", "]"}], "*", 
       RowBox[{"Ppa212v223", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
       RowBox[{"Ppa221v223", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
      RowBox[{
       RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
       RowBox[{"Ppa203v223", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
       RowBox[{"Ppa212v223", "[", "t", "]"}]}]}], ")"}], "*", 
    RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqPAP", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ppap", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqPAPA", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ppapa", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"GamATot121", "*", 
     RowBox[{"Ppap121v223", "[", "t", "]"}]}], "+", 
    RowBox[{"GamATot103", "*", 
     RowBox[{"Ppap103v223", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamATot112", "*", 
     RowBox[{"Ppap112v223", "[", "t", "]"}]}], "+", 
    RowBox[{"GamATot123", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ppap221v123", "[", "t", "]"}], "+", 
       RowBox[{"Ppap203v123", "[", "t", "]"}], " ", "+", "\n", "\t\t", 
       RowBox[{"Ppap212v123", "[", "t", "]"}]}], ")"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqPAPA", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ppapa", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell["Decay of SCHs:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqSCHd", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pschd", "'"}], "[", "t", "]"}], "==", 
   RowBox[{"GamATot123", "*", "2", "*", 
    RowBox[{"P223", "[", "t", "]"}], "*", 
    RowBox[{"P123", "[", "t", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqSCHd", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Pschd", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell["Decay of ssDCHs:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqssDCHd", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pssdchd", "'"}], "[", "t", "]"}], "==", 
   RowBox[{"GamATot023", "*", "2", "*", 
    RowBox[{"P223", "[", "t", "]"}], "*", 
    RowBox[{"P023", "[", "t", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqssDCHd", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Pssdchd", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"],

Cell["Decay of tsDCHs:", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reqtsDCHd", "[", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ptsdchd", "'"}], "[", "t", "]"}], "==", 
   RowBox[{"2", "*", "GamATot123", "*", 
    RowBox[{
     RowBox[{"P123", "[", "t", "]"}], "^", "2"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieqtsDCHd", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Ptsdchd", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve linear system of differential equations", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"papaSolveRateEqs", "[", 
   RowBox[{
   "en_", ",", "jxfunc_", ",", "neginf_", ",", "posinf_", ",", "maxfrac_", 
    ",", "truth_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "grndvec", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"grndvec", "=", 
      RowBox[{"unitgrndvec", "[", "]"}]}], ";", "\n", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", "\n", 
        RowBox[{"(*", " ", 
         RowBox[{"Molecular", " ", "rate", " ", "equations"}], " ", "*)"}], 
        "\n", 
        RowBox[{
         RowBox[{"reqPA221v223", "[", 
          RowBox[{"en", ",", "jxfunc"}], "]"}], ",", 
         RowBox[{"ieqPA221v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPA203v223", "[", 
          RowBox[{"en", ",", "jxfunc"}], "]"}], ",", 
         RowBox[{"ieqPA203v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPA212v223", "[", 
          RowBox[{"en", ",", "jxfunc"}], "]"}], ",", 
         RowBox[{"ieqPA212v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP121v223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP121v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP103v223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP103v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP112v223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP112v223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP221v123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP221v123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP203v123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP203v123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP212v123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieqPAP212v123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAP", "[", 
          RowBox[{"en", ",", "jxfunc"}], "]"}], "      ", ",", 
         RowBox[{"ieqPAP", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqPAPA", "[", "]"}], "              ", ",", 
         RowBox[{"ieqPAPA", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqSCHd", "[", "]"}], "              ", ",", 
         RowBox[{"ieqSCHd", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqssDCHd", "[", "]"}], "            ", ",", 
         RowBox[{"ieqssDCHd", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"reqtsDCHd", "[", "]"}], "            ", ",", 
         RowBox[{"ieqtsDCHd", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"Atomic", " ", "rate", " ", "equations"}], " ", "*)"}], 
         "\n", 
         RowBox[{"req223", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq223", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req213", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq213", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req222", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq222", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "3", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq123", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "4", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req212", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq212", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "5", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req203", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq203", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "6", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req221", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq221", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "7", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req113", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq113", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "8", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req122", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq122", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "9", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req023", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq023", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req202", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq202", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "11", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req211", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq211", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "12", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req220", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq220", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "13", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req103", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq103", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "14", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req112", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq112", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req121", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq121", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "16", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req013", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq013", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "17", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req022", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq022", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "18", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req201", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq201", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "19", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req210", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq210", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "20", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req102", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq102", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "21", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req111", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq111", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "22", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req120", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq120", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "23", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req003", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq003", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "24", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req012", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq012", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "25", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req021", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq021", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "26", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req200", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq200", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "27", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req101", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq101", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "28", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req110", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq110", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "29", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req011", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq011", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "30", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req020", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq020", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "31", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req002", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq002", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "32", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req100", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq100", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "33", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req010", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq010", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "34", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req001", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq001", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "35", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req000", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq000", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "36", "]"}], "]"}]}], "]"}]}], "}"}], ",", "\n", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Ppa221v223", "[", "t", "]"}], ",", 
         RowBox[{"Ppa203v223", "[", "t", "]"}], ",", 
         RowBox[{"Ppa212v223", "[", "t", "]"}], ",", "\n", 
         RowBox[{"Ppap121v223", "[", "t", "]"}], ",", 
         RowBox[{"Ppap103v223", "[", "t", "]"}], ",", 
         RowBox[{"Ppap112v223", "[", "t", "]"}], ",", "\n", 
         RowBox[{"Ppap221v123", "[", "t", "]"}], ",", 
         RowBox[{"Ppap203v123", "[", "t", "]"}], ",", 
         RowBox[{"Ppap212v123", "[", "t", "]"}], ",", "\n", 
         RowBox[{"Ppap", "[", "t", "]"}], ",", 
         RowBox[{"Ppapa", "[", "t", "]"}], ",", 
         RowBox[{"Pschd", "[", "t", "]"}], ",", 
         RowBox[{"Pssdchd", "[", "t", "]"}], ",", 
         RowBox[{"Ptsdchd", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P223", "[", "t", "]"}], ",", 
         RowBox[{"P213", "[", "t", "]"}], ",", 
         RowBox[{"P222", "[", "t", "]"}], ",", 
         RowBox[{"P123", "[", "t", "]"}], ",", 
         RowBox[{"P212", "[", "t", "]"}], ",", 
         RowBox[{"P203", "[", "t", "]"}], ",", 
         RowBox[{"P221", "[", "t", "]"}], ",", 
         RowBox[{"P113", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P122", "[", "t", "]"}], ",", 
         RowBox[{"P023", "[", "t", "]"}], ",", 
         RowBox[{"P202", "[", "t", "]"}], ",", 
         RowBox[{"P211", "[", "t", "]"}], ",", 
         RowBox[{"P220", "[", "t", "]"}], ",", 
         RowBox[{"P103", "[", "t", "]"}], ",", 
         RowBox[{"P112", "[", "t", "]"}], ",", 
         RowBox[{"P121", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P013", "[", "t", "]"}], ",", 
         RowBox[{"P022", "[", "t", "]"}], ",", 
         RowBox[{"P201", "[", "t", "]"}], ",", 
         RowBox[{"P210", "[", "t", "]"}], ",", 
         RowBox[{"P102", "[", "t", "]"}], ",", 
         RowBox[{"P111", "[", "t", "]"}], ",", 
         RowBox[{"P120", "[", "t", "]"}], ",", 
         RowBox[{"P003", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P012", "[", "t", "]"}], ",", 
         RowBox[{"P021", "[", "t", "]"}], ",", 
         RowBox[{"P200", "[", "t", "]"}], ",", 
         RowBox[{"P101", "[", "t", "]"}], ",", 
         RowBox[{"P110", "[", "t", "]"}], ",", 
         RowBox[{"P011", "[", "t", "]"}], ",", 
         RowBox[{"P020", "[", "t", "]"}], ",", 
         RowBox[{"P002", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P100", "[", "t", "]"}], ",", 
         RowBox[{"P010", "[", "t", "]"}], ",", 
         RowBox[{"P001", "[", "t", "]"}], ",", 
         RowBox[{"P000", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "neginf", ",", "posinf"}], "}"}], ",", "\n", 
       RowBox[{"MaxStepFraction", "->", "maxfrac"}], ",", 
       RowBox[{"MaxSteps", "->", "50000"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Rate equation model for a nitrogen molecule with a parameter for delayed \
fragmentation of the N2^2+ molecular ion\
\>", "Section"],

Cell["\<\
Molecular rate equations 1 + 3 + 12 + 17 = 33:

Neutral:\tdsmeq223k223

Minus one:\tdsmeq213k223\tdsmeq222k223\tdsmeq123k223

Minus two:\tdsmeq213k213\tdsmeq213k222\tdsmeq212k223\tdsmeq203k223\t\
dsmeq222k222
\t\tdsmeq221k223\tdsmeq123k213\tdsmeq113k223\tdsmeq123k222\tdsmeq122k223
\t\tdsmeq123k123\tdsmeq023k223

Minus three:\tdsmeq103k223\tdsmeq112k223\tdsmeq121k223\tdsmeq203k123\t\
dsmeq212k123
\t\tdsmeq221k123\tdsmeq113k213\tdsmeq122k213\tdsmeq113k222\tdsmeq122k222
\t\tdsmeq113k123\tdsmeq122k123\tdsmeq023k213\tdsmeq023k222\tdsmeq013k223
\t\tdsmeq022k223\tdsmeq023k123\
\>", "Text"],

Cell["\<\
Molecular-atomic rate equations 1 + 2 + 6 = 9 for feeding probability from \
the molecular rate equations into the atomic rate equations:

Neutral:\tdsreq223

Minus one:\tdsreq213\tdsreq222

Minus two:\tdsreq203\tdsreq212\tdsreq221\tdsreq113\tdsreq122\tdsreq023\
\>", "Text"],

Cell[CellGroupData[{

Cell["Model parameters", "Subsection"],

Cell["inclDCH for ssDCH and incltsDCH for tsDCH", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"incltsDCH", "[", "truth_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{"truth", ",", "1", ",", "0"}], "]"}]}]], "Code"],

Cell["\<\
Fragmentation value from the experimental dissociation cross section \
measurement \"nitrogen_paper.nb\" using Ref. [10]:\
\>", "Text"],

Cell[BoxData[{
 RowBox[{"fragNppN", ":=", "0.26"}], "\n", 
 RowBox[{"fragNpNp", ":=", 
  RowBox[{"1", "-", "fragNppN"}]}]}], "Code"],

Cell["Fragmentation delay constant:", "Text"],

Cell[BoxData[
 RowBox[{"gammaFrag", "=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"1000", "*", "FemtoSecondTot0"}], ")"}]}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutral", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq223k223", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C223k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"-", "2"}], "*", 
     RowBox[{"fsigTot223", "[", "en", "]"}], "*", 
     RowBox[{"C223k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq223k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C223k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq223", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "fragNppN_", ",", 
    "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req223", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k223", ",", " ", "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNppN", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C203k223", "[", "t", "]"}], "+", 
       RowBox[{"C212k223", "[", "t", "]"}], "+", 
       RowBox[{"C221k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k213", ",", " ", "C213k222", ",", " ", 
      RowBox[{"C222k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNppN", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C213k213", "[", "t", "]"}], "+", 
       RowBox[{"C213k222", "[", "t", "]"}], "+", 
       RowBox[{"C222k222", "[", "t", "]"}]}], ")"}]}]}]}]}]], "Code",
 FontWeight->"Plain"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus one", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq213k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C213k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
        RowBox[{"C223k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot223", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot213", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C213k223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq213k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C213k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq222k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C222k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
        RowBox[{"C223k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot223", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot222", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C222k223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq222k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C222k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq213", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "fragNpNp_", ",", 
    "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P213", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req213", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k223", ",", " ", "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNpNp", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C203k223", "[", "t", "]"}], "+", 
       RowBox[{"C212k223", "[", "t", "]"}], "+", 
       RowBox[{"C221k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k213", ",", " ", 
      RowBox[{"C213k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNpNp", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"C213k213", "[", "t", "]"}]}], "+", 
       RowBox[{"C213k222", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k213", ",", " ", "C213k222", ",", " ", 
      RowBox[{"C203k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C213k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"fsig212v213", "[", "en", "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"fsig203v213", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C213k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C203k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C221k223", ",", " ", 
      RowBox[{"C212k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k223", ",", " ", 
      RowBox[{"C122k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamATot123", "*", 
     RowBox[{"C123k213", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamATot113", "*", 
     RowBox[{"C113k223", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamATot122", "*", 
     RowBox[{"C122k223", "[", "t", "]"}]}]}]}]}]], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq222", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "fragNpNp_", ",", 
    "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P222", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req222", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k223", ",", " ", "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNpNp", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C203k223", "[", "t", "]"}], "+", 
       RowBox[{"C212k223", "[", "t", "]"}], "+", 
       RowBox[{"C221k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k222", ",", " ", 
      RowBox[{"C222k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{"fragNpNp", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"C213k222", "[", "t", "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"C222k222", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k222", ",", " ", "C222k222", ",", " ", 
      RowBox[{"C203k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig203v213", "[", "en", "]"}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C213k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"fsig212v222", "[", "en", "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"fsig221v222", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C222k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C203k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C221k223", ",", " ", 
      RowBox[{"C212k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k223", ",", " ", 
      RowBox[{"C122k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamATot113", "*", 
     RowBox[{"C113k223", "[", "t", "]"}]}], "+", "\n", "\t\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamATot123", "*", 
     RowBox[{"C123k222", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamATot122", "*", 
     RowBox[{"C122k223", "[", "t", "]"}]}]}]}]}]], "Code",
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq123k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C123k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
         RowBox[{"C223k223", "[", "t", "]"}]}], "-", "\n", "\t", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
           RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t ", 
           RowBox[{
            RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
            RowBox[{"fsig123v223", "[", "en", "]"}]}], "+", 
           RowBox[{"fsigTot123", "[", 
            RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C123k223", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq123k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C123k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus two", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq213k213", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C213k213", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
         RowBox[{"C213k223", "[", "t", "]"}]}], "-", "\n", "\t", 
        RowBox[{"2", "*", 
         RowBox[{"fsigTot213", "[", "en", "]"}], "*", 
         RowBox[{"C213k213", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
     RowBox[{"gammaFrag", "*", 
      RowBox[{"C213k213", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq213k213", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C213k213", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell["C213k222 and C222k213 are the same molecular configuration", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq213k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C213k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
         RowBox[{"C213k223", "[", "t", "]"}]}], "+", "\n", "    ", 
        RowBox[{
         RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
         RowBox[{"C222k223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsigTot213", "[", "en", "]"}], "+", 
           RowBox[{"fsigTot222", "[", "en", "]"}]}], ")"}], "*", 
         RowBox[{"C213k222", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"gammaFrag", "*", 
      RowBox[{"C213k222", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq213k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C213k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dsmeq212k223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C212k223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig212v213", "[", "en", "]"}], "*", 
        RowBox[{"C213k223", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{
        RowBox[{"fsig212v222", "[", "en", "]"}], "*", 
        RowBox[{"C222k223", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot212", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C212k223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"GamA212v123", "*", 
     RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
    RowBox[{"gammaFrag", "*", 
     RowBox[{"C212k223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq212k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C212k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dsmeq203k223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C203k223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig203v213", "[", "en", "]"}], "*", 
        RowBox[{"C213k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot203", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C203k223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"GamA203v123", "*", 
     RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
    RowBox[{"gammaFrag", "*", 
     RowBox[{"C203k223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq203k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C203k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq222k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C222k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
         RowBox[{"C222k223", "[", "t", "]"}]}], "-", "\n", "\t", 
        RowBox[{"2", "*", 
         RowBox[{"fsigTot222", "[", "en", "]"}], "*", 
         RowBox[{"C222k222", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
     RowBox[{"gammaFrag", "*", 
      RowBox[{"C222k222", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq222k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C222k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dsmeq221k223", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"C221k223", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig221v222", "[", "en", "]"}], "*", 
        RowBox[{"C222k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot221", "[", "en", "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C221k223", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"GamA221v123", "*", 
     RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
    RowBox[{"gammaFrag", "*", 
     RowBox[{"C221k223", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq221k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C221k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq203", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_", ",", "fragNppN_", 
    ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P203", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req203", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k222", ",", " ", "C213k213", ",", " ", "C222k222", ",", " ", 
      RowBox[{"C203k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"fragNppN", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k222", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C222k222", "[", "t", "]"}]}], "+", 
       RowBox[{"C203k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C213k222", ",", " ", "C213k213", ",", " ", "C203k223", ",", " ", 
      "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig203v213", "[", "en", "]"}], "*", 
     RowBox[{"C213k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "2", "*", 
     RowBox[{"fsig203v213", "[", "en", "]"}], "*", 
     RowBox[{"C213k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C203k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig202v212", "[", "en", "]"}], "*", 
     RowBox[{"C212k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig211v221", "[", "en", "]"}], "+", 
       RowBox[{"fsig220v221", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C123k213", ",", " ", "C113k223", ",", " ", "C123k222", ",", " ", 
      RowBox[{"C122k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"GamA203v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k213", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k223", "[", "t", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"GamA203v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k222", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot103", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot112", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot121", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot103", "*", 
        RowBox[{"C103k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot112", "*", 
        RowBox[{"C112k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot121", "*", 
        RowBox[{"C121k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}], "+", 
       RowBox[{"fsigTot123", "[", 
        RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig211v212", "[", "en", "]"}], "+", 
       RowBox[{"fsig202v212", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig220v221", "[", "en", "]"}], "+", 
       RowBox[{"fsig211v221", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"GamATot123", "+", "GamA203v123"}], ")"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA203v123", "*", 
     RowBox[{"C212k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA203v123", "*", 
     RowBox[{"C221k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig203v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot023", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C023k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot013", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot022", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{"GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamA203v123", "*", 
     RowBox[{"C023k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig203v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot113", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig203v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot122", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k222", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k222", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot113"}], "+", "GamA203v123"}], 
      ")"}], "*", 
     RowBox[{"C113k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot122"}], "+", "GamA203v123"}], 
      ")"}], "*", 
     RowBox[{"C122k123", "[", "t", "]"}]}]}]}]}]], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq212", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_", ",", "fragNppN_", 
    ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P212", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req212", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C213k222", ",", " ", "C213k213", ",", " ", "C222k222", ",", " ", 
      "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"fragNppN", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k222", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C222k222", "[", "t", "]"}]}], "+", 
       RowBox[{"C212k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C213k222", ",", " ", "C213k213", ",", " ", "C222k222", ",", " ", 
      "C203k223", ",", " ", 
      RowBox[{"C212k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C213k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "2", "*", 
     RowBox[{"fsig212v213", "[", "en", "]"}], "*", 
     RowBox[{"C213k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "2", "*", 
     RowBox[{"fsig212v222", "[", "en", "]"}], "*", 
     RowBox[{"C222k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig202v203", "[", "en", "]"}], "*", 
     RowBox[{"C203k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C212k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig211v221", "[", "en", "]"}], "+", 
       RowBox[{"fsig220v221", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C123k213", ",", " ", "C113k223", ",", " ", "C123k222", ",", " ", 
      RowBox[{"C122k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"GamA212v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k213", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k223", "[", "t", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"GamA212v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k222", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot103", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot112", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot121", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot103", "*", 
        RowBox[{"C103k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot112", "*", 
        RowBox[{"C112k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot121", "*", 
        RowBox[{"C121k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsig202v203", "[", "en", "]"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", 
       RowBox[{"fsigTot123", "[", 
        RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig220v221", "[", "en", "]"}], "+", 
       RowBox[{"fsig211v221", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA212v123", "*", 
     RowBox[{"C203k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"GamATot123", "+", "GamA212v123"}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA212v123", "*", 
     RowBox[{"C221k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot013", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot022", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{"GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamA212v123", "*", 
     RowBox[{"C023k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k222", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k222", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot113"}], "+", "GamA212v123"}], 
      ")"}], "*", 
     RowBox[{"C113k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot122"}], "+", "GamA212v123"}], 
      ")"}], "*", 
     RowBox[{"C122k123", "[", "t", "]"}]}]}]}]}]], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq221", "[", 
   RowBox[{
   "en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_", ",", "fragNppN_", 
    ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P221", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req221", "[", 
      RowBox[{"en", ",", "jxpulse"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k222", ",", " ", "C213k213", ",", " ", "C222k222", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"fragNppN", "*", "gammaFrag", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k222", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C213k213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"C222k222", "[", "t", "]"}]}], "+", 
       RowBox[{"C221k223", "[", "t", "]"}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C213k222", ",", " ", "C222k222", ",", " ", "C212k223", ",", " ", 
      RowBox[{"C221k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig221v222", "[", "en", "]"}], "*", 
     RowBox[{"C213k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "2", "*", 
     RowBox[{"fsig221v222", "[", "en", "]"}], "*", 
     RowBox[{"C222k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig211v212", "[", "en", "]"}], "*", 
     RowBox[{"C212k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C221k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C123k213", ",", " ", "C113k223", ",", " ", "C123k222", ",", " ", 
      RowBox[{"C122k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{"GamA221v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k213", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k223", "[", "t", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"GamA221v123", "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"C123k222", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot103", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot112", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot121", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot103", "*", 
        RowBox[{"C103k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot112", "*", 
        RowBox[{"C112k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot121", "*", 
        RowBox[{"C121k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsig202v203", "[", "en", "]"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig211v212", "[", "en", "]"}], "+", 
       RowBox[{"fsig202v212", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", 
       RowBox[{"fsigTot123", "[", 
        RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA221v123", "*", 
     RowBox[{"C203k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"GamATot123", "+", "GamA221v123"}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "GamA221v123", "*", 
     RowBox[{"C212k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot023", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C023k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot013", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot022", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig222v223", "[", "en", "]"}], "+", 
       RowBox[{"fsig213v223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{"GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamA221v123", "*", 
     RowBox[{"C023k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot113", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"fsigTot122", "[", 
      RowBox[{"en", ",", "truth"}], "]"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", 
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot113", "*", 
        RowBox[{"C113k222", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k213", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot122", "*", 
        RowBox[{"C122k222", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot113"}], "+", "GamA221v123"}], 
      ")"}], "*", 
     RowBox[{"C113k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "*", "GamATot122"}], "+", "GamA221v123"}], 
      ")"}], "*", 
     RowBox[{"C122k123", "[", "t", "]"}]}]}]}]}]], "Code",
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq123k213", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C123k213", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
         RowBox[{"C213k223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsigTot123", "[", 
            RowBox[{"en", ",", "truth"}], "]"}], "+", 
           RowBox[{"fsig203v213", "[", "en", "]"}], "+", 
           RowBox[{"fsig212v213", "[", "en", "]"}], "+", "\n", "\t", 
           RowBox[{
            RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
            RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
         RowBox[{"C123k213", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C123k213", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq123k213", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C123k213", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq113k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C113k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
         RowBox[{"C213k223", "[", "t", "]"}]}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"fsig113v123", "[", "en", "]"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsigTot113", "[", 
            RowBox[{"en", ",", "truth"}], "]"}], "+", 
           RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
           RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t", 
           RowBox[{
            RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
            RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
         RowBox[{"C113k223", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot113", "*", 
      RowBox[{"C113k223", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq113k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C113k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq123k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C123k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
         RowBox[{"C222k223", "[", "t", "]"}]}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsigTot123", "[", 
            RowBox[{"en", ",", "truth"}], "]"}], "+", 
           RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
           RowBox[{"fsig221v222", "[", "en", "]"}], "+", "\n", "\t", 
           RowBox[{
            RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
            RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
         RowBox[{"C123k222", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C123k222", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq123k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C123k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq122k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C122k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
         RowBox[{"C222k223", "[", "t", "]"}]}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"fsig122v123", "[", "en", "]"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fsigTot122", "[", 
            RowBox[{"en", ",", "truth"}], "]"}], "+", 
           RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
           RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t", 
           RowBox[{
            RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
            RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
         RowBox[{"C122k223", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot122", "*", 
      RowBox[{"C122k223", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq122k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C122k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq113", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P113", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req113", "[", 
      RowBox[{"en", ",", "jxpulse", ",", "truth"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig102v103", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig111v112", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig102v112", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig120v121", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig111v121", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig103v203", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig113v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig112v212", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig113v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig121v221", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig113v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
     RowBox[{"C023k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig113v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "+", "\n", "\t\t\t\t\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k123", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v113", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig103v113", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
       RowBox[{"fsig203v213", "[", "en", "]"}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
        RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v113", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig103v113", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig121v122", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v122", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig121v122", "[", "en", "]"}], "+", 
       RowBox[{"fsig112v122", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig112v113", "[", "en", "]"}], "+", 
          RowBox[{"fsig103v113", "[", "en", "]"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig013v113", "[", "en", "]"}]}], "+", 
          RowBox[{"fsig122v123", "[", "en", "]"}], "+", "\n", "\t\t\t", 
          RowBox[{"2", "*", 
           RowBox[{"fsig113v123", "[", "en", "]"}]}], "+", 
          RowBox[{
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig023v123", "[", "en", "]"}]}]}], ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig121v122", "[", "en", "]"}], "+", 
          RowBox[{"fsig112v122", "[", "en", "]"}], "+", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig022v122", "[", "en", "]"}]}], "+", 
          RowBox[{"fsig113v123", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", "GamATot113"}], "+", "GamATot123"}], 
         ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"1", "/", "2"}], "*", "GamATot122", "*", 
        RowBox[{"C122k123", "[", "t", "]"}]}]}], ")"}]}]}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq122", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P122", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req122", "[", 
      RowBox[{"en", ",", "jxpulse", ",", "truth"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig102v103", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig111v112", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig102v112", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig120v121", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig111v121", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig222v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig213v223", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig103v203", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v203", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig122v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v212", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig202v212", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig112v212", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig122v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig220v221", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig211v221", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig121v221", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig122v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
     RowBox[{"C023k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsigTot023", "[", 
         RowBox[{"en", ",", "truth"}], "]"}]}], "+", 
       RowBox[{"fsig122v123", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "+", "\n", "\t\t\t\t\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", "GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}], "+", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k123", "[", "t", "]"}]}]}], ")"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsig112v113", "[", "en", "]"}], "+", 
       RowBox[{"fsig103v113", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v113", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig103v113", "[", "en", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig121v122", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v122", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
       RowBox[{"fsig203v213", "[", "en", "]"}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
        RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig121v122", "[", "en", "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"fsig112v122", "[", "en", "]"}]}], "+", 
       RowBox[{"fsig221v222", "[", "en", "]"}], "+", 
       RowBox[{"fsig212v222", "[", "en", "]"}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
        RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig112v113", "[", "en", "]"}], "+", 
          RowBox[{"fsig103v113", "[", "en", "]"}], "+", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig013v113", "[", "en", "]"}]}], "+", 
          RowBox[{"fsig122v123", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig121v122", "[", "en", "]"}], "+", 
          RowBox[{"fsig112v122", "[", "en", "]"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig022v122", "[", "en", "]"}]}], "+", "\n", "\t\t\t", 
          RowBox[{"2", "*", 
           RowBox[{"fsig122v123", "[", "en", "]"}]}], "+", 
          RowBox[{"fsig113v123", "[", "en", "]"}], "+", 
          RowBox[{
           RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
           RowBox[{"fsig023v123", "[", "en", "]"}]}]}], ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"1", "/", "2"}], "*", "GamATot113", "*", 
        RowBox[{"C113k123", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", "GamATot122"}], "+", "GamATot123"}], 
         ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}]}]}], ")"}]}]}]}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq123k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C123k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
         RowBox[{"C123k223", "[", "t", "]"}]}], "-", "\n", "\t", 
        RowBox[{"2", "*", 
         RowBox[{"fsigTot123", "[", 
          RowBox[{"en", ",", "truth"}], "]"}], "*", 
         RowBox[{"C123k123", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", "GamATot123",
       "*", 
      RowBox[{"C123k123", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq123k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C123k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq023k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C023k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
           RowBox[{"C123k223", "[", "t", "]"}]}], "-", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"fsigTot023", "[", 
              RowBox[{"en", ",", "truth"}], "]"}], "+", 
             RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq023k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C023k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsreq023", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P023", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"req023", "[", 
      RowBox[{"en", ",", "jxpulse", ",", "truth"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C103k223", ",", " ", "C112k223", ",", " ", 
      RowBox[{"C121k223", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig003v103", "[", "en", "]"}], "*", 
     RowBox[{"C103k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig012v112", "[", "en", "]"}], "*", 
     RowBox[{"C112k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig021v121", "[", "en", "]"}], "*", 
     RowBox[{"C121k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C203k123", ",", " ", "C212k123", ",", " ", 
      RowBox[{"C221k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
     RowBox[{"C203k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
     RowBox[{"C212k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
     RowBox[{"C221k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{
     "C023k213", ",", " ", "C023k222", ",", " ", "C013k223", ",", " ", 
      "C022k223", ",", " ", 
      RowBox[{"C023k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot023", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsigTot213", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot023", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsigTot222", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C023k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot013", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C013k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot022", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
     RowBox[{"C022k223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fsigTot023", "[", 
        RowBox[{"en", ",", "truth"}], "]"}], "+", 
       RowBox[{"fsig122v123", "[", "en", "]"}], "+", "\n", "\t\t\t\t\t\t", 
       RowBox[{"fsig113v123", "[", "en", "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"fsig023v123", "[", "en", "]"}]}]}], ")"}], "*", 
     RowBox[{"C023k123", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"1", "/", "2"}], "*", "GamATot123", "*", 
     RowBox[{"C023k123", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k213", ",", " ", "C113k222", ",", " ", "C122k213", ",", " ", 
      RowBox[{"C122k222", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"fsig013v113", "[", "en", "]"}], "*", 
     RowBox[{"C113k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"fsig013v113", "[", "en", "]"}], "*", 
     RowBox[{"C113k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"fsig022v122", "[", "en", "]"}], "*", 
     RowBox[{"C122k213", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"fsig022v122", "[", "en", "]"}], "*", 
     RowBox[{"C122k222", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
    RowBox[{"(*", " ", 
     RowBox[{"C113k123", ",", " ", 
      RowBox[{"C122k123", " ", "REQs"}]}], " ", "*)"}], "\n", "\t", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "\n", "\t\t", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig013v113", "[", "en", "]"}], "+", 
          RowBox[{"fsig023v123", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsig022v122", "[", "en", "]"}], "+", 
          RowBox[{"fsig023v123", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus three", "Subsection"],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq103k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C103k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig103v203", "[", "en", "]"}], "*", 
      RowBox[{"C203k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig103v113", "[", "en", "]"}], "*", 
      RowBox[{"C113k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"inclDCH", "[", "truth", "]"}], "*", "GamA103v023", "*", 
      RowBox[{"C023k223", "[", "t", "]"}]}], "-", 
     RowBox[{"GamATot103", "*", 
      RowBox[{"C103k223", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot103", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
        RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C103k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq103k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C103k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq112k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C112k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig112v212", "[", "en", "]"}], "*", 
      RowBox[{"C212k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig112v113", "[", "en", "]"}], "*", 
         RowBox[{"C113k223", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"fsig112v122", "[", "en", "]"}], "*", 
         RowBox[{"C122k223", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"inclDCH", "[", "truth", "]"}], "*", "GamA112v023", "*", 
      RowBox[{"C023k223", "[", "t", "]"}]}], "-", 
     RowBox[{"GamATot112", "*", 
      RowBox[{"C112k223", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot112", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
        RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C112k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq112k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C112k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq121k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C121k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig121v221", "[", "en", "]"}], "*", 
      RowBox[{"C221k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig121v122", "[", "en", "]"}], "*", 
      RowBox[{"C122k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"inclDCH", "[", "truth", "]"}], "*", "GamA121v023", "*", 
      RowBox[{"C023k223", "[", "t", "]"}]}], "-", 
     RowBox[{"GamATot121", "*", 
      RowBox[{"C121k223", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot121", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
        RowBox[{"fsig222v223", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig123v223", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C121k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq121k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C121k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq203k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C203k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
      RowBox[{"C203k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig203v213", "[", "en", "]"}], "*", 
      RowBox[{"C123k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
      "GamA203v123", "*", 
      RowBox[{"C123k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C203k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot123", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig202v203", "[", "en", "]"}], "+", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig103v203", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C203k123", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq203k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C203k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq212k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C212k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
      RowBox[{"C212k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig212v213", "[", "en", "]"}], "*", 
         RowBox[{"C123k213", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"fsig212v222", "[", "en", "]"}], "*", 
         RowBox[{"C123k222", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
      "GamA212v123", "*", 
      RowBox[{"C123k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C212k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot123", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig211v212", "[", "en", "]"}], "+", 
        RowBox[{"fsig202v212", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig112v212", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C212k123", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq212k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C212k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq221k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C221k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
      RowBox[{"C221k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig221v222", "[", "en", "]"}], "*", 
      RowBox[{"C123k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
      "GamA221v123", "*", 
      RowBox[{"C123k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot123", "*", 
      RowBox[{"C221k123", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot123", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig211v221", "[", "en", "]"}], "+", 
        RowBox[{"fsig220v221", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig121v221", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C221k123", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq221k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C221k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq113k213", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C113k213", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
      RowBox[{"C213k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig113v123", "[", "en", "]"}], "*", 
      RowBox[{"C123k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
      RowBox[{"C113k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot113", "*", 
      RowBox[{"C113k213", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
        RowBox[{"fsig203v213", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C113k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq113k213", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C113k213", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq122k213", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C122k213", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
      RowBox[{"C213k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig122v123", "[", "en", "]"}], "*", 
      RowBox[{"C123k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
      RowBox[{"C122k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot122", "*", 
      RowBox[{"C122k213", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
        RowBox[{"fsig203v213", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig113v213", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C122k213", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq122k213", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C122k213", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq113k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C113k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
      RowBox[{"C213k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
      RowBox[{"C113k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"fsig113v123", "[", "en", "]"}], "*", 
      RowBox[{"C123k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot113", "*", 
      RowBox[{"C113k222", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
        RowBox[{"fsig221v222", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C113k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq113k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C113k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq122k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C122k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
      RowBox[{"C222k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
     RowBox[{
      RowBox[{"fsig122v123", "[", "en", "]"}], "*", 
      RowBox[{"C123k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{
      RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
      RowBox[{"C122k223", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{"GamATot122", "*", 
      RowBox[{"C122k222", "[", "t", "]"}]}], "-", "\n", "\t", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "+", 
        RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
        RowBox[{"fsig221v222", "[", "en", "]"}], "+", "\n", "\t", 
        RowBox[{
         RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", 
         RowBox[{"fsig122v222", "[", "en", "]"}]}]}], ")"}], "*", 
      RowBox[{"C122k222", "[", "t", "]"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq122k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C122k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq113k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C113k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "\n", "\t", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
        RowBox[{"C123k213", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"C113k223", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"fsig113v123", "[", "en", "]"}], "*", 
        RowBox[{"C123k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"GamATot113", "+", "GamATot123"}], ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot113", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"C113k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq113k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C113k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq122k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C122k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "\n", "\t", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
        RowBox[{"C123k222", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", "\n", "\t", 
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"C122k223", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"fsig122v123", "[", "en", "]"}], "*", 
        RowBox[{"C123k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"GamATot122", "+", "GamATot123"}], ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot122", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"C122k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq122k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C122k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq023k213", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C023k213", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
           RowBox[{"C123k213", "[", "t", "]"}]}], "+", "\n", "\t", 
          RowBox[{
           RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k213", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot023", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot213", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C023k213", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq023k213", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C023k213", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq023k222", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C023k222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
           RowBox[{"C123k222", "[", "t", "]"}]}], "+", "\n", "\t", 
          RowBox[{
           RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
       RowBox[{"GamATot023", "*", 
        RowBox[{"C023k222", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot023", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot222", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C023k222", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq023k222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C023k222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq013k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C013k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fsig013v113", "[", "en", "]"}], "*", 
           RowBox[{"C113k223", "[", "t", "]"}]}], "+", "\n", "\t", 
          RowBox[{
           RowBox[{"fsig013v023", "[", "en", "]"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
       RowBox[{"GamATot013", "*", 
        RowBox[{"C013k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot013", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C013k223", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq013k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C013k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq022k223", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C022k223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"fsig022v122", "[", "en", "]"}], "*", 
           RowBox[{"C122k223", "[", "t", "]"}]}], "+", "\n", "\t", 
          RowBox[{
           RowBox[{"fsig022v023", "[", "en", "]"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
       RowBox[{"GamATot022", "*", 
        RowBox[{"C022k223", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot022", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot223", "[", "en", "]"}]}], ")"}], "*", 
        RowBox[{"C022k223", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq022k223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C022k223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triple core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dsmeq023k123", "[", 
    RowBox[{"en_", ",", "jxpulse_", ",", "truth_", ",", "truthTS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C023k123", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
     RowBox[{"(", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"incltsDCH", "[", "truthTS", "]"}], "*", "2", "*", 
           RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
           RowBox[{"C123k123", "[", "t", "]"}]}], "+", "\n", "\t ", 
          RowBox[{
           RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
           RowBox[{"C023k223", "[", "t", "]"}]}]}], ")"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"GamATot023", "+", "GamATot123"}], ")"}], "*", 
        RowBox[{"C023k123", "[", "t", "]"}]}], "-", "\n", "\t", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fsigTot023", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "+", 
          RowBox[{"fsigTot123", "[", 
           RowBox[{"en", ",", "truth"}], "]"}]}], ")"}], "*", 
        RowBox[{"C023k123", "[", "t", "]"}], "*", 
        RowBox[{"jxpulse", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", "\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "fragment"}], 
   " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"dsseq023k123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"C023k123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code",
 FontWeight->"Plain"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve linear system of differential equations", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsSolveRateEqs", "[", 
   RowBox[{
   "en_", ",", "jxfunc_", ",", "truth_", ",", "truthTS_", ",", "maxfrac_"}], 
   "]"}], ":=", 
  RowBox[{"dsSolveRateEqsParams", "[", 
   RowBox[{
   "en", ",", "\n", "\t\t", "jxfunc", ",", "truth", ",", "truthTS", ",", 
    "maxfrac", ",", "fragNppN", ",", "fragNpNp", ",", "gammaFrag"}], 
   "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsSolveRateEqsParams", "[", 
   RowBox[{
   "en_", ",", "jxfunc_", ",", "truth_", ",", "truthTS_", ",", "maxfrac_", 
    ",", "fragNppN_", ",", "fragNpNp_", ",", "gammaFrag_"}], "]"}], ":=", 
  "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"neginf", ",", "grndvec"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"neginf", "=", "neginfinity"}], ";", "\n", 
     RowBox[{"grndvec", "=", 
      RowBox[{"zerogrndvec", "[", "]"}]}], ";", "\n", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", "\n", 
        RowBox[{"(*", " ", 
         RowBox[{"Molecular", " ", "rate", " ", "equations"}], " ", "*)"}], 
        "\n", 
        RowBox[{
         RowBox[{"dsmeq223k223", "[", 
          RowBox[{"en", ",", "jxfunc"}], "              ", "]"}], ",", 
         RowBox[{"dsseq223k223", "[", 
          RowBox[{"neginf", ",", "1"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq203k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq203k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq212k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq212k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq221k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq221k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq123k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq123k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq123k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq123k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq023k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq023k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq113k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq113k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq122k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq122k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq123k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq123k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq123k213", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq123k213", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq213k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq213k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq222k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq222k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq213k213", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq213k213", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq213k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq213k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq222k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "gammaFrag"}], "    ", "]"}], ",", 
         RowBox[{"dsseq222k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq023k213", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq023k213", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq023k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq023k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq013k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq013k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq022k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "        ", "]"}], ",", 
         RowBox[{"dsseq022k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq023k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq023k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq103k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq103k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq112k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq112k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq121k223", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq121k223", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq203k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq203k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq212k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq212k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq221k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq221k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq113k213", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq113k213", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq122k213", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq122k213", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq113k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq113k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq122k222", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq122k222", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq113k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq113k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"dsmeq122k123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], "]"}], 
         ",", 
         RowBox[{"dsseq122k123", "[", 
          RowBox[{"neginf", ",", "0"}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"Atomic", " ", "rate", " ", "equations"}], " ", "*)"}], 
         "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req223", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq223", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "        ", "fragNppN", ",",
            "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq223", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req213", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq213", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "        ", "fragNpNp", ",",
            "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq213", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req222", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq222", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "        ", "fragNpNp", ",",
            "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq222", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "3", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req123", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq123", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "4", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req212", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq212", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "truthTS", ",", "fragNppN", 
           ",", "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq212", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "5", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req203", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq203", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "truthTS", ",", "fragNppN", 
           ",", "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq203", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "6", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req221", "[", 
           RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], " ", "*)"}], "\n", 
         
         RowBox[{"dsreq221", "[", 
          RowBox[{
          "en", ",", "jxfunc", ",", "truth", ",", "truthTS", ",", "fragNppN", 
           ",", "gammaFrag"}], "]"}], ",", 
         RowBox[{"ieq221", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "7", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req113", "[", 
           RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], " ", "*)"}], 
         "\n", 
         RowBox[{"dsreq113", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], 
          "                   ", "]"}], ",", 
         RowBox[{"ieq113", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "8", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req122", "[", 
           RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], " ", "*)"}], 
         "\n", 
         RowBox[{"dsreq122", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], 
          "                   ", "]"}], ",", 
         RowBox[{"ieq122", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", " ", "9", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"(*", " ", 
          RowBox[{"req023", "[", 
           RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], " ", "*)"}], 
         "\n", 
         RowBox[{"dsreq023", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth", ",", "truthTS"}], 
          "                   ", "]"}], ",", 
         RowBox[{"ieq023", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req202", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq202", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "11", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req211", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq211", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "12", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req220", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq220", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "13", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req103", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq103", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "14", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req112", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq112", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req121", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq121", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "16", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req013", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq013", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "17", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req022", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq022", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "18", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req201", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq201", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "19", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req210", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq210", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "20", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req102", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq102", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "21", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req111", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq111", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "22", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req120", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq120", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "23", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req003", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq003", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "24", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req012", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq012", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "25", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req021", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq021", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "26", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req200", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq200", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "27", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req101", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq101", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "28", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req110", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq110", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "29", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req011", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq011", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "30", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req020", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq020", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "31", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req002", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq002", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "32", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req100", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq100", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "33", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req010", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq010", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "34", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req001", "[", 
          RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
         RowBox[{"ieq001", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "35", "]"}], "]"}]}], "]"}], ",", "\n", 
         RowBox[{"req000", "[", 
          RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
         RowBox[{"ieq000", "[", 
          RowBox[{"neginf", ",", 
           RowBox[{"grndvec", "[", 
            RowBox[{"[", "36", "]"}], "]"}]}], "]"}]}], "}"}], ",", "\n", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"C223k223", "[", "t", "]"}], ",", 
         RowBox[{"C213k223", "[", "t", "]"}], ",", 
         RowBox[{"C222k223", "[", "t", "]"}], ",", 
         RowBox[{"C123k223", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C203k223", "[", "t", "]"}], ",", 
         RowBox[{"C212k223", "[", "t", "]"}], ",", 
         RowBox[{"C221k223", "[", "t", "]"}], ",", 
         RowBox[{"C213k213", "[", "t", "]"}], ",", 
         RowBox[{"C213k222", "[", "t", "]"}], ",", 
         RowBox[{"C222k222", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C113k223", "[", "t", "]"}], ",", 
         RowBox[{"C123k213", "[", "t", "]"}], ",", 
         RowBox[{"C122k223", "[", "t", "]"}], ",", 
         RowBox[{"C123k222", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C123k123", "[", "t", "]"}], ",", 
         RowBox[{"C023k223", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C103k223", "[", "t", "]"}], ",", 
         RowBox[{"C112k223", "[", "t", "]"}], ",", 
         RowBox[{"C121k223", "[", "t", "]"}], ",", 
         RowBox[{"C203k123", "[", "t", "]"}], ",", 
         RowBox[{"C212k123", "[", "t", "]"}], ",", 
         RowBox[{"C221k123", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C023k213", "[", "t", "]"}], ",", 
         RowBox[{"C023k222", "[", "t", "]"}], ",", 
         RowBox[{"C013k223", "[", "t", "]"}], ",", 
         RowBox[{"C022k223", "[", "t", "]"}], ",", 
         RowBox[{"C023k123", "[", "t", "]"}], ",", 
         RowBox[{"C113k213", "[", "t", "]"}], ",", "\n", 
         RowBox[{"C122k213", "[", "t", "]"}], ",", 
         RowBox[{"C113k222", "[", "t", "]"}], ",", 
         RowBox[{"C122k222", "[", "t", "]"}], ",", 
         RowBox[{"C113k123", "[", "t", "]"}], ",", 
         RowBox[{"C122k123", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P223", "[", "t", "]"}], ",", 
         RowBox[{"P213", "[", "t", "]"}], ",", 
         RowBox[{"P222", "[", "t", "]"}], ",", 
         RowBox[{"P123", "[", "t", "]"}], ",", 
         RowBox[{"P212", "[", "t", "]"}], ",", 
         RowBox[{"P203", "[", "t", "]"}], ",", 
         RowBox[{"P221", "[", "t", "]"}], ",", 
         RowBox[{"P113", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P122", "[", "t", "]"}], ",", 
         RowBox[{"P023", "[", "t", "]"}], ",", 
         RowBox[{"P202", "[", "t", "]"}], ",", 
         RowBox[{"P211", "[", "t", "]"}], ",", 
         RowBox[{"P220", "[", "t", "]"}], ",", 
         RowBox[{"P103", "[", "t", "]"}], ",", 
         RowBox[{"P112", "[", "t", "]"}], ",", 
         RowBox[{"P121", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P013", "[", "t", "]"}], ",", 
         RowBox[{"P022", "[", "t", "]"}], ",", 
         RowBox[{"P201", "[", "t", "]"}], ",", 
         RowBox[{"P210", "[", "t", "]"}], ",", 
         RowBox[{"P102", "[", "t", "]"}], ",", 
         RowBox[{"P111", "[", "t", "]"}], ",", 
         RowBox[{"P120", "[", "t", "]"}], ",", 
         RowBox[{"P003", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P012", "[", "t", "]"}], ",", 
         RowBox[{"P021", "[", "t", "]"}], ",", 
         RowBox[{"P200", "[", "t", "]"}], ",", 
         RowBox[{"P101", "[", "t", "]"}], ",", 
         RowBox[{"P110", "[", "t", "]"}], ",", 
         RowBox[{"P011", "[", "t", "]"}], ",", 
         RowBox[{"P020", "[", "t", "]"}], ",", 
         RowBox[{"P002", "[", "t", "]"}], ",", "\n", 
         RowBox[{"P100", "[", "t", "]"}], ",", 
         RowBox[{"P010", "[", "t", "]"}], ",", 
         RowBox[{"P001", "[", "t", "]"}], ",", 
         RowBox[{"P000", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "neginfinity", ",", "posinfinity"}], "}"}], ",", 
       "\n", 
       RowBox[{"MaxStepFraction", "->", "maxfrac"}], ",", 
       RowBox[{"MaxSteps", "->", "10000"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crater integration of nitrogen molecule", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolveionprofile", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "nint_", ",", "truth_", ",", "truthTS_", ",", "maxfrac_", ",", "\n", 
    "fragNppN_", ",", "fragNpNp_", ",", "gammaFrag_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xpeak", ",", "J0Xcur", ",", "jxcrater", ",", "sol"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"J0Xpeak", "=", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Log", "[", "2", "]"}], "/", "Pi"}], "]"}], "/", "tauX"}], 
       "*", 
       RowBox[{"peakfluence", "[", 
        RowBox[{"pulseenergy", ",", "photonenergy"}], "]"}]}]}], ";", "\n", 
     RowBox[{"J0Xcur", "=", 
      RowBox[{
       RowBox[{"J0Xpeak", "/", "nintsteps"}], "*", "nint"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"jxcrater", "[", "t_", "]"}], ":=", 
      RowBox[{"jxgaussian", "[", 
       RowBox[{"J0Xcur", ",", "tauX", ",", "t"}], "]"}]}], ";", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{"dsSolveRateEqsParams", "[", 
       RowBox[{
       "photonenergy", ",", "jxcrater", ",", "truth", ",", "truthTS", ",", 
        "maxfrac", ",", "fragNppN", ",", "fragNpNp", ",", "gammaFrag"}], 
       "]"}]}], ";", "\n", 
     RowBox[{"{", 
      RowBox[{"J0Xcur", ",", "sol"}], "}"}]}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolGroundRem", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"C223k223", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", "\n", "\t", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C213k223", "[", "t", "]"}], "+", 
          RowBox[{"C222k223", "[", "t", "]"}], "+", 
          RowBox[{"C123k223", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", "\n", "\t", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C203k223", "[", "t", "]"}], "+", 
          RowBox[{"C212k223", "[", "t", "]"}], "+", 
          RowBox[{"C221k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C113k223", "[", "t", "]"}], "+", 
          RowBox[{"C122k223", "[", "t", "]"}], "+", 
          RowBox[{"C023k223", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", "\n", "\t", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C112k223", "[", "t", "]"}], "+", 
          RowBox[{"C103k223", "[", "t", "]"}], "+", 
          RowBox[{"C013k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C121k223", "[", "t", "]"}], "+", 
          RowBox[{"C022k223", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "t1"}], "}"}]}], ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolSinglyRem", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C213k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C222k223", "[", "t", "]"}], "+", 
          RowBox[{"C123k223", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", "\n", "\t    ", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"C213k213", "[", "t", "]"}], "+", 
         RowBox[{"C213k222", "[", "t", "]"}], "+", 
         RowBox[{"C222k222", "[", "t", "]"}], "+", "\n", "\t    \t\t   ", 
         RowBox[{"C123k213", "[", "t", "]"}], "+", 
         RowBox[{"C123k222", "[", "t", "]"}], "+", 
         RowBox[{"C123k123", "[", "t", "]"}]}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", "\n", "\t", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C203k123", "[", "t", "]"}], "+", 
          RowBox[{"C212k123", "[", "t", "]"}], "+", 
          RowBox[{"C221k123", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C122k123", "[", "t", "]"}], "+", 
          RowBox[{"C023k213", "[", "t", "]"}], "+", 
          RowBox[{"C023k222", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C023k123", "[", "t", "]"}], "+", 
          RowBox[{"C113k213", "[", "t", "]"}], "+", 
          RowBox[{"C113k123", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C113k222", "[", "t", "]"}], "+", 
          RowBox[{"C122k213", "[", "t", "]"}], "+", 
          RowBox[{"C122k123", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C122k222", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "t1"}], "}"}]}], ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolDoublyRem", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C203k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C212k223", "[", "t", "]"}], "+", 
          RowBox[{"C221k223", "[", "t", "]"}], "+", 
          RowBox[{"C113k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C122k223", "[", "t", "]"}], "+", 
          RowBox[{"C023k223", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", "\n", "\t", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C203k123", "[", "t", "]"}], "+", 
          RowBox[{"C212k123", "[", "t", "]"}], "+", 
          RowBox[{"C221k123", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C023k213", "[", "t", "]"}], "+", 
          RowBox[{"C023k222", "[", "t", "]"}], "+", 
          RowBox[{"C122k213", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C023k123", "[", "t", "]"}], "+", 
          RowBox[{"C113k123", "[", "t", "]"}], "+", 
          RowBox[{"C113k222", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
          RowBox[{"C113k213", "[", "t", "]"}], "+", 
          RowBox[{"C122k123", "[", "t", "]"}], "+", 
          RowBox[{"C122k222", "[", "t", "]"}]}], ",", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "t1"}], "}"}]}], ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolTriplyRem", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"C103k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
         RowBox[{"C112k223", "[", "t", "]"}], "+", 
         RowBox[{"C121k223", "[", "t", "]"}], "+", 
         RowBox[{"C013k223", "[", "t", "]"}], "+", "\n", "\t\t\t\t   ", 
         RowBox[{"C022k223", "[", "t", "]"}]}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "t1"}], "}"}]}], ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolGroundTot", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dssolGroundRem", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "+", 
   RowBox[{"solGround", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolSinglyTot", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dssolSinglyRem", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "+", 
   RowBox[{"solSingly", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolDoublyTot", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dssolDoublyRem", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "+", 
   RowBox[{"solDoubly", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dssolTriplyTot", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dssolTriplyRem", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}], "+", 
   RowBox[{"solTriply", "[", 
    RowBox[{"sol", ",", "t1"}], "]"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsionyields", "[", "sol_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"dssolGroundTot", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"dssolSinglyTot", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"dssolDoublyTot", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"dssolTriplyTot", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"solQuadruply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solQuintuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"solSextuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"solSeptuply", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"dssolGroundRem", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"dssolSinglyRem", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", "\n", "\t", 
    RowBox[{"dssolDoublyRem", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}], ",", 
    RowBox[{"dssolTriplyRem", "[", 
     RowBox[{"sol", ",", "posinfinity"}], "]"}]}], "}"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsionprofile", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "nint_", ",", "truth_", ",", "truthTS_", ",", "maxfrac_", ",", "\n", 
    "fragNppN_", ",", "fragNpNp_", ",", "gammaFrag_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J0Xcur", ",", "sol"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"J0Xcur", ",", "sol"}], "}"}], "=", 
      RowBox[{"dssolveionprofile", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "nintsteps", ",",
         "nint", ",", "truth", ",", "\n", "\t\t", "truthTS", ",", "maxfrac", 
        ",", "fragNppN", ",", "fragNpNp", ",", "gammaFrag"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "J0Xcur", "}"}], ",", 
       RowBox[{"dsionyields", "[", "sol", "]"}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dstabionprof", "[", 
   RowBox[{
   "pulseenergy_", ",", "photonenergy_", ",", "tauX_", ",", "nintsteps_", ",",
     "truth_", ",", "truthTS_", ",", "maxfrac_", ",", "\n", "fragNppN_", ",", 
    "fragNpNp_", ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "nint", "}"}], ",", "\n", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{"dsionprofile", "[", 
       RowBox[{
       "pulseenergy", ",", "photonenergy", ",", "tauX", ",", "nintsteps", ",",
         "nint", ",", "truth", ",", "truthTS", ",", "maxfrac", ",", "\n", 
        "\t\t", "fragNppN", ",", "fragNpNp", ",", "gammaFrag"}], "]"}], ",", 
      "\n", 
      RowBox[{"{", 
       RowBox[{"nint", ",", "nintsteps", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
   "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", ",", "nint_", 
    ",", "\n", "inclDCH_", ",", "incltsDCH_", ",", "maxfrac_", ",", 
    "fragNppN_", ",", "fragNpNp_", ",", "gammaFrag_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tabionyi", ",", "funionyi", ",", "crationyi"}], "}"}], ",", 
    "\n", 
    RowBox[{
     RowBox[{"tabionyi", "=", 
      RowBox[{"dstabionprof", "[", 
       RowBox[{
       "pulseenergy", ",", "photoenergy", ",", "pulseduration", ",", "nint", 
        ",", "inclDCH", ",", "incltsDCH", ",", "maxfrac", ",", "\n", 
        "fragNppN", ",", "fragNpNp", ",", "gammaFrag"}], "]"}]}], ";", "\n", 
     RowBox[{"funionyi", "=", 
      RowBox[{"interpolYields", "[", "tabionyi", "]"}]}], ";", "\n", 
     RowBox[{"crationyi", "=", 
      RowBox[{"ionyieldbeam", "[", 
       RowBox[{
       "funionyi", ",", "pulseenergy", ",", "photoenergy", ",", 
        "pulseduration"}], "]"}]}]}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dsionyieldcrateranalysis", "[", 
   RowBox[{
   "pulseenergy_", ",", "photoenergy_", ",", "pulseduration_", ",", "nint_", 
    ",", "inclDCH_", ",", "incltsDCH_"}], "]"}], ":=", "\n", "\t\t", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
   "pulseenergy", ",", "photoenergy", ",", "pulseduration", ",", "nint", ",", 
    "inclDCH", ",", "\n", "\t\t", "incltsDCH", ",", 
    RowBox[{"1", "/", "1000"}], ",", "fragNppN", ",", "fragNpNp", ",", 
    "gammaFrag"}], "]"}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Private section", "Section"],

Cell[BoxData[
 RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unit conversions", "Section"],

Cell[BoxData[{
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\n", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\n", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\n", 
 RowBox[{"FemtoSecondTot0", ":=", 
  RowBox[{"1", "/", "24.18884326505*^-3"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Terminate package", "Section"],

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Code"],

Cell[BoxData[
 RowBox[{"EndPackage", "[", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section"],

Cell["\<\
 [1] Nina Rohringer, Robin Santra, Phys. Rev. A 76, 033416 (2007), \
http://dx.doi.org/10.1103/PhysRevA.76.033416\
\>", "Text"],

Cell["\<\
 [2] Los Alamos National Laboratory Atomic Physics Codes, \
http://aphysics2.lanl.gov/cgi-bin/ION/runlanl08a.pl\
\>", "Text"],

Cell["\<\
 [3] LCLS Parameter Index for X-RAY-OPTICS / RADIATION-SOURCE, \
http://www-ssrl.slac.stanford.edu/htbin/rdbweb/LCLS_params_DB _public\
\>", "Text"],

Cell["\<\
 [4] M. G. Makris, P. Lambropoulos, A. Miheli\[CHacek], Phys. Rev. Lett. 102, \
033002 (2009), http://dx.doi.org/10.1103/PhysRevLett.102.033002\
\>", "Text"],

Cell["\<\
 [5] J. L. Campbell, Tibor Papp, Widths of the atomic K\[Dash]N7 levels, At. \
Data Nucl. Data Tables 77, 1\[Dash]56 (2001), \
http://dx.doi.org/10.1006/adnd.2000.0848\
\>", "Text"],

Cell["\<\
 [6] Ryan Coffee, John Bozek, Christian Buth, Marcus Hertlein, Markus G\
\[UDoubleDot]hr, Nora Berrah, Ali Belkacem, Linda Young, Louis DiMauro, Hamed \
Merdji, Janos Hajdu, Philip H. Bucksbaum, Xray multiple ionization of \
impulsively aligned molecules, Linac Coherent Light Source, Menlo Park, \
California, USA, 2009, research proposal for the first round of beam time at \
the Linac Coherent Light Source\
\>", "Text"],

Cell["\<\
 [7] Mau Hsiung Chen, Phys. Rev. A 44, 239-242 (1991), \
http://dx.doi.org/10.1103/PhysRevA.44.239\
\>", "Text"],

Cell["\<\
 [8] Albert C. Thompson et al., X-ray data booklet, Center for X-ray Optics \
and Advanced Light Source, Lawrence Berkeley National Laboratory, \
http://xdb.lbl.gov\
\>", "Text"],

Cell["\<\
 [9] Christian Buth, Robin Santra, Phys. Rev. A 78, 043409 (2008), \
http://dx.doi.org/10.1103/PhysRevA.78.043409\
\>", "Text"],

Cell["\<\
[10] W. C. Stolte, Z. X. He, J. N. Cutler, Y. Lu, J. A. R.Samson, At. Data \
Nucl. Data Tables 69, 171-179 (1998), http://dx.doi.org/10.1006/adnd.1998.0775\
\>", "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{842, 595}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 92, 2, 220, "Title"],
Cell[1581, 39, 34, 0, 76, "Subtitle"],
Cell[1618, 41, 82, 1, 44, "Subsubtitle"],
Cell[1703, 44, 125, 3, 44, "Subsubtitle"],
Cell[1831, 49, 154, 3, 44, "Subsubtitle"],
Cell[1988, 54, 191, 4, 75, "Subsubtitle"],
Cell[CellGroupData[{
Cell[2204, 62, 30, 0, 76, "Subtitle"],
Cell[2237, 64, 132, 3, 44, "Subsubtitle"],
Cell[2372, 69, 125, 3, 44, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2534, 77, 34, 0, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[2593, 81, 37, 0, 95, "Section"],
Cell[2633, 83, 98, 2, 77, "Code"],
Cell[2734, 87, 86, 1, 77, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2857, 93, 33, 0, 95, "Section"],
Cell[2893, 95, 290, 7, 100, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3220, 107, 33, 0, 95, "Section"],
Cell[3256, 109, 43, 0, 46, "Text"],
Cell[3302, 111, 173, 4, 100, "Code"],
Cell[3478, 117, 115, 3, 46, "Text"],
Cell[3596, 122, 1101, 36, 131, "Code"],
Cell[4700, 160, 87, 2, 46, "Text"],
Cell[4790, 164, 58, 1, 74, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4885, 170, 34, 0, 95, "Section"],
Cell[4922, 172, 76, 0, 46, "Text"],
Cell[5001, 174, 175, 4, 77, "Code"],
Cell[5179, 180, 74, 0, 46, "Text"],
Cell[5256, 182, 324, 9, 75, "Code"],
Cell[5583, 193, 237, 6, 75, "Code"],
Cell[5823, 201, 64, 0, 46, "Text"],
Cell[5890, 203, 442, 14, 77, "Code"],
Cell[6335, 219, 48, 0, 46, "Text"],
Cell[6386, 221, 551, 17, 75, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6974, 243, 79, 0, 95, "Section"],
Cell[7056, 245, 98, 2, 46, "Text"],
Cell[7157, 249, 841, 20, 125, "Code"],
Cell[8001, 271, 102, 2, 46, "Text"],
Cell[8106, 275, 1397, 38, 235, "Code"],
Cell[9506, 315, 628, 17, 150, "Code"],
Cell[10137, 334, 135, 3, 46, "Text"],
Cell[10275, 339, 766, 22, 175, "Code"],
Cell[11044, 363, 68, 0, 46, "Text"],
Cell[11115, 365, 819, 24, 150, "Code"],
Cell[11937, 391, 134, 3, 46, "Text"],
Cell[12074, 396, 1692, 45, 331, "Code"],
Cell[13769, 443, 873, 23, 200, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14679, 471, 53, 0, 95, "Section"],
Cell[14735, 473, 89, 2, 46, "Text"],
Cell[14827, 477, 203, 6, 74, "Code"],
Cell[15033, 485, 275, 8, 75, "Code"],
Cell[15311, 495, 408, 12, 100, "Code"],
Cell[15722, 509, 487, 14, 100, "Code"],
Cell[16212, 525, 604, 17, 125, "Code"],
Cell[16819, 544, 684, 19, 125, "Code"],
Cell[17506, 565, 800, 22, 150, "Code"],
Cell[18309, 589, 881, 24, 150, "Code"],
Cell[19193, 615, 809, 22, 150, "Code"],
Cell[20005, 639, 688, 19, 125, "Code"],
Cell[20696, 660, 610, 17, 125, "Code"],
Cell[21309, 679, 498, 14, 100, "Code"],
Cell[21810, 695, 418, 12, 100, "Code"],
Cell[22231, 709, 284, 8, 75, "Code"],
Cell[22518, 719, 207, 6, 75, "Code"],
Cell[22728, 727, 113, 3, 46, "Text"],
Cell[22844, 732, 1463, 34, 175, "Code"],
Cell[24310, 768, 66, 0, 46, "Text"],
Cell[24379, 770, 2792, 84, 322, "Code"],
Cell[27174, 856, 102, 2, 46, "Text"],
Cell[27279, 860, 1411, 38, 260, "Code"],
Cell[28693, 900, 535, 14, 125, "Code"],
Cell[29231, 916, 109, 3, 46, "Text"],
Cell[29343, 921, 718, 20, 175, "Code"],
Cell[30064, 943, 68, 0, 46, "Text"],
Cell[30135, 945, 776, 23, 150, "Code"],
Cell[30914, 970, 134, 3, 46, "Text"],
Cell[31051, 975, 1600, 44, 306, "Code"],
Cell[32654, 1021, 889, 23, 200, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33580, 1049, 45, 0, 95, "Section"],
Cell[CellGroupData[{
Cell[33650, 1053, 68, 0, 65, "Subsection"],
Cell[33721, 1055, 98, 2, 46, "Text"],
Cell[33822, 1059, 843, 20, 125, "Code"],
Cell[34668, 1081, 162, 5, 75, "Code"],
Cell[34833, 1088, 2222, 64, 225, "Code"],
Cell[37058, 1154, 102, 2, 46, "Text"],
Cell[37163, 1158, 1506, 40, 235, "Code"],
Cell[38672, 1200, 663, 17, 150, "Code"],
Cell[39338, 1219, 135, 3, 46, "Text"],
Cell[39476, 1224, 885, 26, 175, "Code"],
Cell[40364, 1252, 68, 0, 46, "Text"],
Cell[40435, 1254, 823, 24, 150, "Code"],
Cell[41261, 1280, 134, 3, 46, "Text"],
Cell[41398, 1285, 1700, 45, 331, "Code"],
Cell[43101, 1332, 916, 23, 200, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44054, 1360, 43, 0, 65, "Subsection"],
Cell[44100, 1362, 984, 29, 250, "Code"],
Cell[45087, 1393, 474, 16, 100, "Code"],
Cell[45564, 1411, 1440, 46, 161, "Code"],
Cell[47007, 1459, 1440, 46, 161, "Code"],
Cell[48450, 1507, 1892, 53, 225, "Code"],
Cell[50345, 1562, 55, 0, 46, "Text"],
Cell[50403, 1564, 174, 7, 194, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50626, 1577, 40, 0, 95, "Section"],
Cell[CellGroupData[{
Cell[50691, 1581, 79, 0, 65, "Subsection"],
Cell[50773, 1583, 1339, 38, 125, "Code"],
Cell[52115, 1623, 344, 11, 75, "Code"],
Cell[52462, 1636, 342, 11, 75, "Code"],
Cell[52807, 1649, 407, 13, 75, "Code"],
Cell[53217, 1664, 573, 18, 75, "Code"],
Cell[53793, 1684, 346, 11, 75, "Code"],
Cell[54142, 1697, 602, 18, 100, "Code"],
Cell[54747, 1717, 358, 11, 75, "Code"],
Cell[55108, 1730, 411, 13, 75, "Code"],
Cell[55522, 1745, 356, 11, 75, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55915, 1761, 46, 0, 65, "Subsection"],
Cell[55964, 1763, 27, 0, 46, "Text"],
Cell[55994, 1765, 2517, 76, 325, "Code"],
Cell[58514, 1843, 30, 0, 46, "Text"],
Cell[58547, 1845, 3114, 88, 400, "Code"],
Cell[61664, 1935, 30, 0, 46, "Text"],
Cell[61697, 1937, 3114, 88, 400, "Code"],
Cell[64814, 2027, 1229, 33, 150, "Code"],
Cell[66046, 2062, 861, 23, 150, "Code"],
Cell[66910, 2087, 30, 0, 46, "Text"],
Cell[66943, 2089, 447, 13, 100, "Code"],
Cell[67393, 2104, 32, 0, 46, "Text"],
Cell[67428, 2106, 455, 13, 100, "Code"],
Cell[67886, 2121, 32, 0, 46, "Text"],
Cell[67921, 2123, 438, 13, 100, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68396, 2141, 67, 0, 65, "Subsection"],
Cell[68466, 2143, 15845, 346, 1725, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84360, 2495, 142, 3, 147, "Section"],
Cell[84505, 2500, 599, 17, 430, "Text"],
Cell[85107, 2519, 285, 9, 223, "Text"],
Cell[CellGroupData[{
Cell[85417, 2532, 38, 0, 65, "Subsection"],
Cell[85458, 2534, 57, 0, 46, "Text"],
Cell[85518, 2536, 157, 4, 74, "Code"],
Cell[85678, 2542, 145, 3, 46, "Text"],
Cell[85826, 2547, 132, 3, 100, "Code"],
Cell[85961, 2552, 45, 0, 46, "Text"],
Cell[86009, 2554, 145, 4, 77, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86191, 2563, 29, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[86245, 2567, 38, 0, 52, "Subsubsection"],
Cell[86286, 2569, 729, 21, 125, "Code"],
Cell[87018, 2592, 1304, 34, 179, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88371, 2632, 31, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[88427, 2636, 38, 0, 52, "Subsubsection"],
Cell[88468, 2638, 1154, 32, 150, "Code"],
Cell[89625, 2672, 1154, 32, 150, "Code"],
Cell[90782, 2706, 4145, 108, 446, "Code"],
Cell[94930, 2816, 4145, 108, 446, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99112, 2929, 41, 0, 52, "Subsubsection"],
Cell[99156, 2931, 1429, 37, 200, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100634, 2974, 31, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[100690, 2978, 38, 0, 52, "Subsubsection"],
Cell[100731, 2980, 1038, 29, 150, "Code"],
Cell[101772, 3011, 74, 0, 46, "Text"],
Cell[101849, 3013, 1279, 35, 175, "Code"],
Cell[103131, 3050, 1198, 33, 150, "Code"],
Cell[104332, 3085, 1074, 30, 150, "Code"],
Cell[105409, 3117, 1038, 29, 150, "Code"],
Cell[106450, 3148, 1074, 30, 150, "Code"],
Cell[107527, 3180, 12422, 318, 1091, "Code"],
Cell[119952, 3500, 13261, 343, 1094, "Code"],
Cell[133216, 3845, 12167, 310, 1064, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145420, 4160, 41, 0, 52, "Subsubsection"],
Cell[145464, 4162, 1545, 40, 200, "Code"],
Cell[147012, 4204, 1545, 40, 200, "Code"],
Cell[148560, 4246, 1545, 40, 200, "Code"],
Cell[150108, 4288, 1545, 40, 200, "Code"],
Cell[151656, 4330, 11553, 289, 1064, "Code"],
Cell[163212, 4621, 11553, 289, 1063, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174802, 4915, 42, 0, 52, "Subsubsection"],
Cell[174847, 4917, 1231, 33, 175, "Code"],
Cell[176081, 4952, 1313, 36, 175, "Code"],
Cell[177397, 4990, 7000, 167, 738, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184446, 5163, 33, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[184504, 5167, 41, 0, 52, "Subsubsection"],
Cell[184548, 5169, 1678, 42, 225, "Code"],
Cell[186229, 5213, 1875, 48, 225, "Code"],
Cell[188107, 5263, 1678, 42, 225, "Code"],
Cell[189788, 5307, 1644, 42, 225, "Code"],
Cell[191435, 5351, 1908, 49, 250, "Code"],
Cell[193346, 5402, 1711, 43, 250, "Code"],
Cell[195060, 5447, 1717, 43, 225, "Code"],
Cell[196780, 5492, 1707, 43, 225, "Code"],
Cell[198490, 5537, 1707, 43, 225, "Code"],
Cell[200200, 5582, 1717, 43, 225, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201954, 5630, 42, 0, 52, "Subsubsection"],
Cell[201999, 5632, 1773, 45, 225, "Code"],
Cell[203775, 5679, 1773, 45, 225, "Code"],
Cell[205551, 5726, 1475, 40, 175, "Code"],
Cell[207029, 5768, 1475, 40, 175, "Code"],
Cell[208507, 5810, 1475, 40, 175, "Code"],
Cell[209985, 5852, 1475, 40, 175, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211497, 5897, 42, 0, 52, "Subsubsection"],
Cell[211542, 5899, 1692, 44, 225, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213283, 5949, 67, 0, 65, "Subsection"],
Cell[213353, 5951, 381, 10, 100, "Code"],
Cell[213737, 5963, 23779, 519, 2525, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237553, 6487, 61, 0, 65, "Subsection"],
Cell[237617, 6489, 1433, 36, 283, "Code"],
Cell[239053, 6527, 1896, 49, 212, "Code"],
Cell[240952, 6578, 2149, 50, 283, "Code"],
Cell[243104, 6630, 1750, 41, 233, "Code"],
Cell[244857, 6673, 744, 20, 131, "Code"],
Cell[245604, 6695, 277, 8, 74, "Code"],
Cell[245884, 6705, 277, 8, 75, "Code"],
Cell[246164, 6715, 277, 8, 75, "Code"],
Cell[246444, 6725, 277, 8, 75, "Code"],
Cell[246724, 6735, 1271, 28, 225, "Code"],
Cell[247998, 6765, 986, 25, 225, "Code"],
Cell[248987, 6792, 852, 20, 225, "Code"],
Cell[249842, 6814, 1079, 25, 225, "Code"],
Cell[250924, 6841, 529, 11, 129, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251502, 6858, 34, 0, 95, "Section"],
Cell[251539, 6860, 73, 1, 77, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251649, 6866, 35, 0, 95, "Section"],
Cell[251687, 6868, 338, 7, 154, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252062, 6880, 36, 0, 95, "Section"],
Cell[252101, 6882, 50, 1, 74, "Code"],
Cell[252154, 6885, 57, 1, 75, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252248, 6891, 29, 0, 95, "Section"],
Cell[252280, 6893, 137, 3, 46, "Text"],
Cell[252420, 6898, 135, 3, 46, "Text"],
Cell[252558, 6903, 158, 3, 76, "Text"],
Cell[252719, 6908, 167, 3, 46, "Text"],
Cell[252889, 6913, 191, 4, 76, "Text"],
Cell[253083, 6919, 433, 7, 105, "Text"],
Cell[253519, 6928, 122, 3, 46, "Text"],
Cell[253644, 6933, 188, 4, 76, "Text"],
Cell[253835, 6939, 137, 3, 46, "Text"],
Cell[253975, 6944, 179, 3, 76, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature gxDGXJmzzKNUMBKIVAk3X5C5 *)


==> anc/NitrogenMoleculeRateEqs.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Rate-equation models for a nitrogen molecule (N2) in LCLS radiation*)


(* ::Subtitle:: *)
(*Christian Buth*)


(* ::Subsubtitle:: *)
(*Argonne National Laboratory, Argonne, Illinois 60439, USA*)


(* ::Subsubtitle:: *)
(*Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 Heidelberg, Germany*)


(* ::Subsubtitle:: *)
(*The PULSE Institute for Ultrafast Energy Science, SLAC National Accelerator Laboratory, Menlo Park, California 94025, USA*)


(* ::Subsubtitle:: *)
(*Theoretische Chemie, Physikalisch-Chemisches Institut, Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, 69120 Heidelberg, Germany*)


(* ::Subtitle:: *)
(*Ji-Cai Liu*)


(* ::Subsubtitle:: *)
(*Department of Mathematics and Physics, North China Electric Power University, 102206 Beijing, China*)


(* ::Subsubtitle:: *)
(*Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 Heidelberg, Germany*)


(* ::Subtitle:: *)
(*20 August 2014*)


(* ::Section:: *)
(*Initialize package*)


BeginPackage["NitrogenMoleculeRateEqs`"]


Needs["NitrogenRateEquations`"]


(* ::Section:: *)
(*Public section*)


NitrogenMoleculeRateEqs::usage="NitrogenMoleculeRateEqs implements a rate-equation " <>
	"model for the interaction of x rays with a single nitrogen molecule (N2)."


(* ::Section:: *)
(*Crater profile*)


(* ::Text:: *)
(*FWHM of the crater profile:*)


rhoXx:=2.2*MicrometerToBohr
rhoYy:=1.2*MicrometerToBohr


(* ::Text:: *)
(*The crater is normalized to unity with respect to an integration over the whole xy plane:*)


craterX[rx_]:=1/rhoXx/Sqrt[Pi/Log[16]]*Exp[-4*Log[2]*(rx/rhoXx)^2]
craterY[ry_]:=1/rhoYy/Sqrt[Pi/Log[16]]*Exp[-4*Log[2]*(ry/rhoYy)^2]
crater[rx_,ry_]:=craterX[rx]*craterY[ry]


(* ::Text:: *)
(*Number of radial integration points for the crater integration:*)


nintdata:=100


(* ::Section:: *)
(*Fluence profile*)


(* ::Text:: *)
(*Number of x-ray photons for "monochromatic" light pulses: *)


numXRays[pulseenergy_,photonenergy_]:=pulseenergy/photonenergy


(* ::Text:: *)
(*X-ray fluence, i.e., the number of photos per squaremeter:*)


fluence[pulseenergy_,photonenergy_,rx_,ry_]:=numXRays[pulseenergy,photonenergy]*crater[rx,ry]


peakfluence[pulseenergy_,photonenergy_]:=fluence[pulseenergy,photonenergy,0,0]


(* ::Text:: *)
(*The peak x-ray flux at a point in the beam area:*)


J0Xfun[pulseenergy_,photonenergy_,tauX_,rx_,ry_]:=2*Sqrt[Log[2]/Pi]/tauX*fluence[pulseenergy,photonenergy,rx,ry]


(* ::Text:: *)
(*Gaussian x-ray flux pluse shape:*)


jxgaussian[J0Xj_,tX_,t_]:=J0Xj*Exp[-4*Log[2]*(t/tX)^2]*UnitStep[t+2*tX]*UnitStep[2*tX-t]


(* ::Section:: *)
(*Crater integration of ion yields from a single nitrogen atom*)


(* ::Text:: *)
(*All charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):*)


ionyields[sol_]:={solGround[sol,posinfinity],solSingly[sol,posinfinity],solDoubly[sol,posinfinity],
		solTriply[sol,posinfinity],solQuadruply[sol,posinfinity],solQuintuply[sol,posinfinity],
		solSextuply[sol,posinfinity],solSeptuply[sol,posinfinity]}


(* ::Text:: *)
(*Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:*)


ionprofile[pulseenergy_,photonenergy_,tauX_,nintsteps_,nint_,truth_]:=Module[{J0Xpeak,J0Xcur,sol,jxcrater},
J0Xpeak=2*Sqrt[Log[2]/Pi]/tauX*peakfluence[pulseenergy,photonenergy];
J0Xcur=J0Xpeak/nintsteps*nint;
jxcrater[t_]:=jxgaussian[J0Xcur,tauX,t];
sol=solveNitrogenRateEquations[photonenergy,jxcrater,neginfinity,posinfinity,1/1000,truth];
Join[{J0Xcur},ionyields[sol]]
]


tabionprof[pulseenergy_,photonenergy_,tauX_,nintsteps_,truth_]:=Module[{nint},
Table[ionprofile[pulseenergy,photonenergy,tauX,nintsteps,nint,truth],
{nint,nintsteps,0,-1}]
]


(* ::Text:: *)
(*Create interpolation functions for all charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):*)


interpolYields[tabdata_]:=Module[{nint},
Table[
ListInterpolation[tabdata[[All,nint]],{tabdata[[All,1]]}],
{nint,2,Length[tabdata[[1]]]}]
]


(* ::Text:: *)
(*Evaluate all ion yields at a specific spatial point:*)


ionyieldint[funyields_,pulseenergy_,photonenergy_,tauX_,rx_,ry_]:=Module[{jj0x,nint},
jj0x=J0Xfun[pulseenergy,photonenergy,tauX,rx,ry];
Table[funyields[[nint]][jj0x],{nint,1,Length[funyields]}]
]


(* ::Text:: *)
(*Integration of the ion yields of the beam area. The integral needs to be normalized to the integration area:*)


ionyieldbeam[funyields_,pulseenergy_,photonenergy_,tauX_]:=Module[{iytot},
Off[Solve::ifun];
Off[NIntegrate::slwcon];
iytot=1/((2*5*MicrometerToBohr)^2)*NIntegrate[ionyieldint[funyields,
pulseenergy,photonenergy,tauX,rx,ry],{rx,-5*MicrometerToBohr,
5*MicrometerToBohr},{ry,-5*MicrometerToBohr,5*MicrometerToBohr},MaxRecursion->10000,
Method->"LocalAdaptive"];
On[Solve::ifun];
On[NIntegrate::slwcon];
iytot
]


ionyieldcrateranalysis[pulseenergy_,photoenergy_,pulseduration_,nint_,
inclDCH_]:=Module[{tabionyi,funionyi,crationyi},
tabionyi=tabionprof[pulseenergy,photoenergy,pulseduration,nint,inclDCH];
funionyi=interpolYields[tabionyi];
crationyi=ionyieldbeam[funionyi,pulseenergy,photoenergy,pulseduration]
]


(* ::Section:: *)
(*Independent-atom nitrogen molecule*)


(* ::Text:: *)
(*Probabilities to find N2 in the possible molecular charge states:*)


imolGround[sol_,t1_]:=solGround[sol,t1]^2


imolOne[sol_,t1_]:=2*solGround[sol,t1]*solSingly[sol,t1]


imolTwo[sol_,t1_]:=2*solGround[sol,t1]*solDoubly[sol,t1]+
		solSingly[sol,t1]^2


imolThree[sol_,t1_]:=2*solGround[sol,t1]*solTriply[sol,t1]+
		2*solSingly[sol,t1]*solDoubly[sol,t1]


imolFour[sol_,t1_]:=2*solGround[sol,t1]*solQuadruply[sol,t1]+
		2*solSingly[sol,t1]*solTriply[sol,t1]+
		solDoubly[sol,t1]^2


imolFive[sol_,t1_]:=2*solGround[sol,t1]*solQuintuply[sol,t1]+
		2*solSingly[sol,t1]*solQuadruply[sol,t1]+
		2*solDoubly[sol,t1]*solTriply[sol,t1]


imolSix[sol_,t1_]:=2*solGround[sol,t1]*solSextuply[sol,t1]+
		2*solSingly[sol,t1]*solQuintuply[sol,t1]+
		2*solDoubly[sol,t1]*solQuadruply[sol,t1]+
		solTriply[sol,t1]^2


imolSeven[sol_,t1_]:=2*solGround[sol,t1]*solSeptuply[sol,t1]+
		2*solSingly[sol,t1]*solSextuply[sol,t1]+
		2*solDoubly[sol,t1]*solQuintuply[sol,t1]+
		2*solTriply[sol,t1]*solQuadruply[sol,t1]


imolEight[sol_,t1_]:=2*solSingly[sol,t1]*solSeptuply[sol,t1]+
		2*solDoubly[sol,t1]*solSextuply[sol,t1] +
		2*solTriply[sol,t1]*solQuintuply[sol,t1]+
		solQuadruply[sol,t1]^2


imolNine[sol_,t1_]:=2*solDoubly[sol,t1]*solSeptuply[sol,t1]+
		2*solTriply[sol,t1]*solSextuply[sol,t1]+
		2*solQuadruply[sol,t1]*solQuintuply[sol,t1]


imolTen[sol_,t1_]:=2*solTriply[sol,t1]*solSeptuply[sol,t1]+
		2*solQuadruply[sol,t1]*solSextuply[sol,t1]+
		solQuintuply[sol,t1]^2


imolEleven[sol_,t1_]:=2*solQuadruply[sol,t1]*solSeptuply[sol,t1]+
		2*solQuintuply[sol,t1]*solSextuply[sol,t1]


imolTwelve[sol_,t1_]:=2*solQuintuply[sol,t1]*solSeptuply[sol,t1]+
		solSextuply[sol,t1]^2


imolThirteen[sol_,t1_]:=2*solSextuply[sol,t1]*solSeptuply[sol,t1]


imolFourteen[sol_,t1_]:=solSeptuply[sol,t1]^2


(* ::Text:: *)
(*All charge states for each atom N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):*)


imolionyields[sol_]:={imolGround[sol,posinfinity],imolOne[sol,posinfinity],imolTwo[sol,posinfinity],
		imolThree[sol,posinfinity],imolFour[sol,posinfinity],imolFive[sol,posinfinity],
		imolSix[sol,posinfinity],imolSeven[sol,posinfinity],imolEight[sol,posinfinity],
		imolNine[sol,posinfinity],imolTen[sol,posinfinity],imolEleven[sol,posinfinity],
		imolTwelve[sol,posinfinity],imolThirteen[sol,posinfinity],imolFourteen[sol,posinfinity]}


(* ::Text:: *)
(*Convert molecular ion yields to atomic ion yields:*)


imolatomicprob[imolprob_]:={
		imolprob[[1]]+1/2*imolprob[[2]],
		1/2*imolprob[[2]]+imolprob[[3]]+1/2*imolprob[[4]],
		1/2*imolprob[[4]]+imolprob[[5]]+1/2*imolprob[[6]],
		1/2*imolprob[[6]]+imolprob[[7]]+1/2*imolprob[[8]],
		1/2*imolprob[[8]]+imolprob[[9]]+1/2*imolprob[[10]],
		1/2*imolprob[[10]]+imolprob[[11]]+1/2*imolprob[[12]],
		1/2*imolprob[[12]]+imolprob[[13]]+1/2*imolprob[[14]],
		1/2*imolprob[[14]]+imolprob[[15]]
}


(* ::Text:: *)
(*Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:*)


imolionprofile[pulseenergy_,photonenergy_,tauX_,nintsteps_,nint_,truth_]:=Module[
{J0Xpeak,J0Xcur,sol,jxcrater},
J0Xpeak=2*Sqrt[Log[2]/Pi]/tauX*peakfluence[pulseenergy,photonenergy];
J0Xcur=J0Xpeak/nintsteps*nint;
jxcrater[t_]:=jxgaussian[J0Xcur,tauX,t];
sol=solveNitrogenRateEquations[photonenergy,jxcrater,neginfinity,posinfinity,1/1000,truth];
Join[{J0Xcur},imolionyields[sol]]
]


imoltabionprof[pulseenergy_,photonenergy_,tauX_,nintsteps_,truth_]:=Table[
		imolionprofile[pulseenergy,photonenergy,tauX,nintsteps,nint,truth],{nint,nintsteps,0,-1}
]


(* ::Text:: *)
(*Create interpolation functions for all charge states: N, N^+, N^(2+), ..., N^(14+):*)


imolinterpolYields[tabdata_]:=Module[{nint},
Table[
ListInterpolation[tabdata[[All,nint]],{tabdata[[All,1]]},Method->"Spline"],
{nint,2,16}]
]


(* ::Text:: *)
(*Evaluate all ion yields at a specific spatial point:*)


imolionyieldint[funyields_,pulseenergy_,photonenergy_,tauX_,rx_,ry_]:=Module[{jj0x,nint},
jj0x=J0Xfun[pulseenergy,photonenergy,tauX,rx,ry];
Table[funyields[[nint]][jj0x],{nint,1,15}]
]


(* ::Text:: *)
(*Integration of the ion yields of the beam area. The integral needs to be normalized to the integration area:*)


imolionyieldbeam[funyields_,pulseenergy_,photonenergy_,tauX_]:=Module[{iytot},
Off[Solve::ifun];
Off[NIntegrate::slwcon];
iytot=1/((2*5*MicrometerToBohr)^2)*NIntegrate[imolionyieldint[funyields,
		pulseenergy,photonenergy,tauX,rx,ry],{rx,-5*MicrometerToBohr,
		5*MicrometerToBohr},{ry,-5*MicrometerToBohr,5*MicrometerToBohr}];
On[Solve::ifun];
On[NIntegrate::slwcon];
iytot
]


imolionyieldcrateranalysis[pulseenergy_,photoenergy_,pulseduration_,nint_,inclDCH_]:=Module[
{tabionyi,funionyi,crationyi},
tabionyi=imoltabionprof[pulseenergy,photoenergy,pulseduration,nint,inclDCH];
funionyi=imolinterpolYields[tabionyi];
crationyi=imolionyieldbeam[funionyi,pulseenergy,photoenergy,pulseduration]
]


(* ::Section:: *)
(*Fragmentation matrix model*)


(* ::Subsection:: *)
(*Volume integration with a fragmentation matrix*)


(* ::Text:: *)
(*All charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):*)


atomicprobs[sol_]:={solGround[sol,posinfinity],solSingly[sol,posinfinity],solDoubly[sol,posinfinity],
		solTriply[sol,posinfinity],solQuadruply[sol,posinfinity],solQuintuply[sol,posinfinity],
		solSextuply[sol,posinfinity],solSeptuply[sol,posinfinity]}


ics[i_,j_]:=i+1+8*j


molprobs[fmat_,sol_]:=Module[{i,j,atmps,dirps,molps},
atmps=atomicprobs[sol];
dirps=Flatten[Table[atmps[[i+1]]*atmps[[j+1]],{j,0,7},{i,0,7}]];
molps=fmat.dirps;
(* Second Table is a sanity check; both must yield the same result *)
{Table[Sum[molps[[ics[i,j]]],{i,0,7}],{j,0,7}],Table[Sum[molps[[ics[j,i]]],{i,0,7}],{j,0,7}]}
]


(* ::Text:: *)
(*Compute ion yields for a fraction of the peak x-ray fluences on the beam axis:*)


stationprofile[fmat_,pulseenergy_,photonenergy_,tauX_,nintsteps_,nint_,truth_]:=Module[{J0Xpeak,J0Xcur,sol,jxcrater},
J0Xpeak=2*Sqrt[Log[2]/Pi]/tauX*peakfluence[pulseenergy,photonenergy];
J0Xcur=J0Xpeak/nintsteps*nint;
jxcrater[t_]:=jxgaussian[J0Xcur,tauX,t];
sol=solveNitrogenRateEquations[photonenergy,jxcrater,neginfinity,posinfinity,1/1000,truth];
Join[{J0Xcur},molprobs[fmat,sol][[1]]]
]


stattabionprof[fmat_,pulseenergy_,photonenergy_,tauX_,nintsteps_,truth_]:=Module[{nint},
Table[stationprofile[fmat,pulseenergy,photonenergy,tauX,nintsteps,nint,truth],
{nint,nintsteps,0,-1}]
]


(* ::Text:: *)
(*Create interpolation functions for all charge states: N, N^+, N^(2+), N^(3+), N^(4+), N^(5+), N^(6+), N^(7+):*)


statinterpolYields[tabdata_]:=Module[{nint},
Table[
ListInterpolation[tabdata[[All,nint]],{tabdata[[All,1]]}(*,Method->"Spline"*)],
{nint,2,Length[tabdata[[1]]]}]
]


(* ::Text:: *)
(*Evaluate all ion yields at a specific spatial point:*)


stationyieldint[funyields_,pulseenergy_,photonenergy_,tauX_,rx_,ry_]:=Module[{jj0x,nint},
jj0x=J0Xfun[pulseenergy,photonenergy,tauX,rx,ry];
Table[funyields[[nint]][jj0x],{nint,1,Length[funyields]}]
]


(* ::Text:: *)
(*Integration of the ion yields of the beam area. The integral needs to be normalized to the integration area:*)


stationyieldbeam[funyields_,pulseenergy_,photonenergy_,tauX_]:=Module[{iytot},
Off[Solve::ifun];
Off[NIntegrate::slwcon];
iytot=1/((2*5*MicrometerToBohr)^2)*NIntegrate[stationyieldint[funyields,
pulseenergy,photonenergy,tauX,rx,ry],{rx,-5*MicrometerToBohr,
5*MicrometerToBohr},{ry,-5*MicrometerToBohr,5*MicrometerToBohr},MaxRecursion->10000,
Method->"LocalAdaptive"];
On[Solve::ifun];
On[NIntegrate::slwcon];
iytot
]


stationyieldcrateranalysis[fmat_,pulseenergy_,photoenergy_,pulseduration_,nint_,
inclDCH_]:=Module[{tabionyi,funionyi,crationyi},
tabionyi=stattabionprof[fmat,pulseenergy,photoenergy,pulseduration,nint,inclDCH];
funionyi=statinterpolYields[tabionyi];
crationyi=stationyieldbeam[funionyi,pulseenergy,photoenergy,pulseduration]
]


(* ::Subsection:: *)
(*Transformation matrix*)


mixingmat[id1_,id2_,re1_,re2_,fac_]:=Module[{mima},
mima=IdentityMatrix[64];
mima[[id1,id1]]=1-fac;
mima[[id2,id2]]=1-fac;
mima[[re1,id1]]=fac;
mima[[re2,id2]]=fac;
mima
]


icsp[p_]:=ics[p[[1]],p[[2]]]
revp[p_]:={p[[2]],p[[1]]}


icsfl[p_]:=If[EvenQ[p[[1]]+p[[2]]],
icsp[{(p[[1]]+p[[2]])/2,(p[[1]]+p[[2]])/2}],
icsp[{(p[[1]]+p[[2]]-1)/2,(p[[1]]+p[[2]]+1)/2}]
]


icsfr[p_]:=If[EvenQ[p[[1]]+p[[2]]],
icsp[{(p[[1]]+p[[2]])/2,(p[[1]]+p[[2]])/2}],
icsp[{(p[[1]]+p[[2]]+1)/2,(p[[1]]+p[[2]]-1)/2}]
]


genTrafMatrices[]:=Module[{redpairs,compairs,i},
  redpairs=Subsets[Table[i,{i,0,7}],{2}];
  compairs=Select[redpairs,Abs[#[[1]]-#[[2]]]>=2&];
  Table[mixingmat[icsp[compairs[[i]]],icsp[revp[compairs[[i]]]],
		icsfl[compairs[[i]]],icsfr[compairs[[i]]],ToExpression["f"<>ToString[i]]],
		{i,1,Length[compairs]}]
]


(* ::Text:: *)
(*Compound final fragmentation matrix via*)


(* ::Text:: *)
(*trafmats=genTrafMatrices[];*)
(*fmat=IdentityMatrix[64];*)
(* For[i=1,i<=Length[trafmats],i++,*)
(*    fmat=fmat.trafmats[[i]];*)
(*  ]*)
(*fmatnom4fs=fmat/.Last[fit4fs];*)


(* ::Section:: *)
(*SCHs, DCHs, and PAPAs*)


(* ::Subsection:: *)
(*Probabilities to find N2 in SCH-, DCH-, and PAPA-channels*)


solPAP[sol_,t1_]:=(Replace[Ppap121v223[t],sol[[1]]]+Replace[Ppap103v223[t],sol[[1]]] +
		Replace[Ppap112v223[t],sol[[1]]]+Replace[Ppap221v123[t],sol[[1]]] +
		Replace[Ppap203v123[t],sol[[1]]]+Replace[Ppap212v123[t],sol[[1]]])/.{t->t1}


solPAPprob[sol_,t1_]:=Replace[Ppap[t],sol[[1]]]/.{t->t1}


solPAPA[sol_,t1_]:=Replace[Ppapa[t],sol[[1]]]/.{t->t1}


solNeutral[sol_,t1_]:=(Replace[P223[t],sol[[1]]]/.{t->t1})^2


solSCH[sol_,t1_]:=(2*Replace[P223[t],sol[[1]]]*Replace[P123[t],sol[[1]]])/.{t->t1}


solSCHdecay[sol_,t1_]:=Replace[Pschd[t],sol[[1]]]/.{t->t1}


solDCHsinglesite[sol_,t1_]:=(2*Replace[P223[t],sol[[1]]] *
		Replace[P023[t],sol[[1]]])/.{t->t1}


solDCHsinglesiteDecay[sol_,t1_]:=Replace[Pssdchd[t],sol[[1]]]/.{t->t1}


solDCHtwosites[sol_,t1_]:=(Replace[P123[t],sol[[1]]]/.{t->t1})^2


solDCHtwositesDecay[sol_,t1_]:=Replace[Ptsdchd[t],sol[[1]]]/.{t->t1}


(* ::Subsection:: *)
(*Molecular rate equations*)


(* ::Text:: *)
(*A PA cycle:*)


reqPA221v223[en_,jxpulse_]:=Ppa221v223'[t]==(-fsigTot221[en]-fsigTot223[en]) *
		Ppa221v223[t]*jxpulse[t]+GamA221v123*2*P123[t]*P223[t]
ieqPA221v223[neginf_,inival_]:=Ppa221v223[neginf]==inival

reqPA203v223[en_,jxpulse_]:=Ppa203v223'[t]==(-fsigTot203[en]-fsigTot223[en]) *
		Ppa203v223[t]*jxpulse[t]+GamA203v123*2*P123[t]*P223[t]
ieqPA203v223[neginf_,inival_]:=Ppa203v223[neginf]==inival

reqPA212v223[en_,jxpulse_]:=Ppa212v223'[t]==(-fsigTot212[en]-fsigTot223[en]) *
		Ppa212v223[t]*jxpulse[t]+GamA221v123*2*P123[t]*P223[t]
ieqPA212v223[neginf_,inival_]:=Ppa212v223[neginf]==inival


(* ::Text:: *)
(*One-site PAPs:*)


reqPAP121v223[en_,jxpulse_,truth_]:=Ppap121v223'[t]==(fsig121v221[en]*Ppa221v223[t] -
		(fsigTot121[en,truth]+fsigTot223[en])*Ppap121v223[t])*jxpulse[t] -
		GamATot121*Ppap121v223[t]
ieqPAP121v223[neginf_,inival_]:=Ppap121v223[neginf]==inival

reqPAP103v223[en_,jxpulse_,truth_]:=Ppap103v223'[t]==(fsig103v203[en]*Ppa203v223[t] -
		(fsigTot103[en,truth]+fsigTot223[en])*Ppap103v223[t])*jxpulse[t] -
		GamATot103*Ppap103v223[t]
ieqPAP103v223[neginf_,inival_]:=Ppap103v223[neginf]==inival

reqPAP112v223[en_,jxpulse_,truth_]:=Ppap112v223'[t]==(fsig112v212[en]*Ppa212v223[t] -
		(fsigTot112[en,truth]+fsigTot223[en])*Ppap112v223[t])*jxpulse[t] -
		GamATot112*Ppap112v223[t]
ieqPAP112v223[neginf_,inival_]:=Ppap112v223[neginf]==inival


(* ::Text:: *)
(*Two-site PAPs:*)


reqPAP221v123[en_,jxpulse_,truth_]:=Ppap221v123'[t]==(fsig123v223[en]*Ppa221v223[t] -
		(fsigTot221[en]+fsigTot123[en,truth])*Ppap221v123[t])*jxpulse[t] -
		GamATot123*Ppap221v123[t]
ieqPAP221v123[neginf_,inival_]:=Ppap221v123[neginf]==inival

reqPAP203v123[en_,jxpulse_,truth_]:=Ppap203v123'[t]==(fsig123v223[en]*Ppa203v223[t] -
		(fsigTot203[en]+fsigTot123[en,truth])*Ppap203v123[t])*jxpulse[t] -
		GamATot123*Ppap203v123[t]
ieqPAP203v123[neginf_,inival_]:=Ppap203v123[neginf]==inival

reqPAP212v123[en_,jxpulse_,truth_]:=Ppap212v123'[t]==(fsig123v223[en]*Ppa212v223[t] -
		(fsigTot212[en]+fsigTot123[en,truth])*Ppap212v123[t])*jxpulse[t] -
		GamATot123*Ppap212v123[t]
ieqPAP212v123[neginf_,inival_]:=Ppap212v123[neginf]==inival


reqPAP[en_,jxpulse_]:=Ppap'[t]==(fsig121v221[en]*Ppa221v223[t]+fsig103v203[en] *
		Ppa203v223[t]+fsig112v212[en]*Ppa212v223[t]+fsig123v223[en]*Ppa221v223[t] +
		fsig123v223[en]*Ppa203v223[t]+fsig123v223[en]*Ppa212v223[t])*jxpulse[t]
ieqPAP[neginf_,inival_]:=Ppap[neginf]==inival


reqPAPA[]:=Ppapa'[t]==GamATot121*Ppap121v223[t]+GamATot103*Ppap103v223[t] +
		GamATot112*Ppap112v223[t]+GamATot123*(Ppap221v123[t]+Ppap203v123[t] +
		Ppap212v123[t])
ieqPAPA[neginf_,inival_]:=Ppapa[neginf]==inival


(* ::Text:: *)
(*Decay of SCHs:*)


reqSCHd[]:=Pschd'[t]==GamATot123*2*P223[t]*P123[t]
ieqSCHd[neginf_,inival_]:=Pschd[neginf]==inival


(* ::Text:: *)
(*Decay of ssDCHs:*)


reqssDCHd[]:=Pssdchd'[t]==GamATot023*2*P223[t]*P023[t]
ieqssDCHd[neginf_,inival_]:=Pssdchd[neginf]==inival


(* ::Text:: *)
(*Decay of tsDCHs:*)


reqtsDCHd[]:=Ptsdchd'[t]==2*GamATot123*P123[t]^2
ieqtsDCHd[neginf_,inival_]:=Ptsdchd[neginf]==inival


(* ::Subsection:: *)
(*Solve linear system of differential equations*)


papaSolveRateEqs[en_,jxfunc_,neginf_,posinf_,maxfrac_,truth_]:=
Module[{grndvec},
grndvec=unitgrndvec[];
NDSolve[{
(* Molecular rate equations *)
reqPA221v223[en,jxfunc],ieqPA221v223[neginf,0],
reqPA203v223[en,jxfunc],ieqPA203v223[neginf,0],
reqPA212v223[en,jxfunc],ieqPA212v223[neginf,0],
reqPAP121v223[en,jxfunc,truth],ieqPAP121v223[neginf,0],
reqPAP103v223[en,jxfunc,truth],ieqPAP103v223[neginf,0],
reqPAP112v223[en,jxfunc,truth],ieqPAP112v223[neginf,0],
reqPAP221v123[en,jxfunc,truth],ieqPAP221v123[neginf,0],
reqPAP203v123[en,jxfunc,truth],ieqPAP203v123[neginf,0],
reqPAP212v123[en,jxfunc,truth],ieqPAP212v123[neginf,0],
reqPAP[en,jxfunc]      ,ieqPAP[neginf,0],
reqPAPA[]              ,ieqPAPA[neginf,0],
reqSCHd[]              ,ieqSCHd[neginf,0],
reqssDCHd[]            ,ieqssDCHd[neginf,0],
reqtsDCHd[]            ,ieqtsDCHd[neginf,0],
(* Atomic rate equations *)
req223[en,jxfunc      ],ieq223[neginf,grndvec[[ 1]]],
req213[en,jxfunc      ],ieq213[neginf,grndvec[[ 2]]],
req222[en,jxfunc      ],ieq222[neginf,grndvec[[ 3]]],
req123[en,jxfunc,truth],ieq123[neginf,grndvec[[ 4]]],
req212[en,jxfunc      ],ieq212[neginf,grndvec[[ 5]]],
req203[en,jxfunc      ],ieq203[neginf,grndvec[[ 6]]],
req221[en,jxfunc      ],ieq221[neginf,grndvec[[ 7]]],
req113[en,jxfunc,truth],ieq113[neginf,grndvec[[ 8]]],
req122[en,jxfunc,truth],ieq122[neginf,grndvec[[ 9]]],
req023[en,jxfunc,truth],ieq023[neginf,grndvec[[10]]],
req202[en,jxfunc      ],ieq202[neginf,grndvec[[11]]],
req211[en,jxfunc      ],ieq211[neginf,grndvec[[12]]],
req220[en,jxfunc      ],ieq220[neginf,grndvec[[13]]],
req103[en,jxfunc,truth],ieq103[neginf,grndvec[[14]]],
req112[en,jxfunc,truth],ieq112[neginf,grndvec[[15]]],
req121[en,jxfunc,truth],ieq121[neginf,grndvec[[16]]],
req013[en,jxfunc,truth],ieq013[neginf,grndvec[[17]]],
req022[en,jxfunc,truth],ieq022[neginf,grndvec[[18]]],
req201[en,jxfunc      ],ieq201[neginf,grndvec[[19]]],
req210[en,jxfunc      ],ieq210[neginf,grndvec[[20]]],
req102[en,jxfunc,truth],ieq102[neginf,grndvec[[21]]],
req111[en,jxfunc,truth],ieq111[neginf,grndvec[[22]]],
req120[en,jxfunc,truth],ieq120[neginf,grndvec[[23]]],
req003[en,jxfunc,truth],ieq003[neginf,grndvec[[24]]],
req012[en,jxfunc,truth],ieq012[neginf,grndvec[[25]]],
req021[en,jxfunc,truth],ieq021[neginf,grndvec[[26]]],
req200[en,jxfunc      ],ieq200[neginf,grndvec[[27]]],
req101[en,jxfunc,truth],ieq101[neginf,grndvec[[28]]],
req110[en,jxfunc,truth],ieq110[neginf,grndvec[[29]]],
req011[en,jxfunc,truth],ieq011[neginf,grndvec[[30]]],
req020[en,jxfunc,truth],ieq020[neginf,grndvec[[31]]],
req002[en,jxfunc,truth],ieq002[neginf,grndvec[[32]]],
req100[en,jxfunc      ],ieq100[neginf,grndvec[[33]]],
req010[en,jxfunc,truth],ieq010[neginf,grndvec[[34]]],
req001[en,jxfunc,truth],ieq001[neginf,grndvec[[35]]],
req000[en,jxfunc      ],ieq000[neginf,grndvec[[36]]]},
{Ppa221v223[t],Ppa203v223[t],Ppa212v223[t],
Ppap121v223[t],Ppap103v223[t],Ppap112v223[t],
Ppap221v123[t],Ppap203v123[t],Ppap212v123[t],
Ppap[t],Ppapa[t],Pschd[t],Pssdchd[t],Ptsdchd[t],
P223[t],P213[t],P222[t],P123[t],P212[t],P203[t],P221[t],P113[t],
P122[t],P023[t],P202[t],P211[t],P220[t],P103[t],P112[t],P121[t],
P013[t],P022[t],P201[t],P210[t],P102[t],P111[t],P120[t],P003[t],
P012[t],P021[t],P200[t],P101[t],P110[t],P011[t],P020[t],P002[t],
P100[t],P010[t],P001[t],P000[t]},{t,neginf,posinf},
MaxStepFraction->maxfrac,MaxSteps->50000]
]


(* ::Section:: *)
(*Rate equation model for a nitrogen molecule with a parameter for delayed fragmentation of the N2^2+ molecular ion*)


(* ::Text:: *)
(*Molecular rate equations 1 + 3 + 12 + 17 = 33:*)
(**)
(*Neutral:	dsmeq223k223*)
(**)
(*Minus one:	dsmeq213k223	dsmeq222k223	dsmeq123k223*)
(**)
(*Minus two:	dsmeq213k213	dsmeq213k222	dsmeq212k223	dsmeq203k223	dsmeq222k222*)
(*		dsmeq221k223	dsmeq123k213	dsmeq113k223	dsmeq123k222	dsmeq122k223*)
(*		dsmeq123k123	dsmeq023k223*)
(**)
(*Minus three:	dsmeq103k223	dsmeq112k223	dsmeq121k223	dsmeq203k123	dsmeq212k123*)
(*		dsmeq221k123	dsmeq113k213	dsmeq122k213	dsmeq113k222	dsmeq122k222*)
(*		dsmeq113k123	dsmeq122k123	dsmeq023k213	dsmeq023k222	dsmeq013k223*)
(*		dsmeq022k223	dsmeq023k123*)


(* ::Text:: *)
(*Molecular-atomic rate equations 1 + 2 + 6 = 9 for feeding probability from the molecular rate equations into the atomic rate equations:*)
(**)
(*Neutral:	dsreq223*)
(**)
(*Minus one:	dsreq213	dsreq222*)
(**)
(*Minus two:	dsreq203	dsreq212	dsreq221	dsreq113	dsreq122	dsreq023*)


(* ::Subsection:: *)
(*Model parameters*)


(* ::Text:: *)
(*inclDCH for ssDCH and incltsDCH for tsDCH*)


incltsDCH[truth_]:=If[truth,1,0]


(* ::Text:: *)
(*Fragmentation value from the experimental dissociation cross section measurement "nitrogen_paper.nb" using Ref. [10]:*)


fragNppN:=0.26
fragNpNp:=1-fragNppN


(* ::Text:: *)
(*Fragmentation delay constant:*)


gammaFrag=1/(1000*FemtoSecondTot0)


(* ::Subsection:: *)
(*Neutral*)


(* ::Subsubsection:: *)
(*No core holes*)


(* ::Code::Plain:: *)
dsmeq223k223[en_,jxpulse_]:=C223k223'[t]==-2*fsigTot223[en]*C223k223[t]*jxpulse[t]
	(* the state does not decay *)
dsseq223k223[neginf_,inival_]:=C223k223[neginf]==inival


(* ::Code::Plain:: *)
dsreq223[en_,jxpulse_,truth_,fragNppN_,gammaFrag_]:=P223'[t]==req223[en,jxpulse][[2]]+
	(* C203k223, C212k223, C221k223 REQs *)
		fragNppN*gammaFrag*1/2*(C203k223[t]+C212k223[t]+C221k223[t])+
	(* C213k213, C213k222, C222k222 REQs *)
		fragNppN*gammaFrag*1/2*(C213k213[t]+C213k222[t]+C222k222[t])


(* ::Subsection:: *)
(*Minus one*)


(* ::Subsubsection:: *)
(*No core holes*)


(* ::Code::Plain:: *)
dsmeq213k223[en_,jxpulse_,truth_]:=C213k223'[t]==(2*fsig213v223[en]*C223k223[t]-
	(fsigTot223[en]+fsigTot213[en])*C213k223[t])*jxpulse[t]
	(* the state does not fragment *) (* the state does not decay *)
dsseq213k223[neginf_,inival_]:=C213k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq222k223[en_,jxpulse_,truth_]:=C222k223'[t]==(2*fsig222v223[en]*C223k223[t]-
	(fsigTot223[en]+fsigTot222[en])*C222k223[t])*jxpulse[t]
	(* the state does not fragment *) (* the state does not decay *)
dsseq222k223[neginf_,inival_]:=C222k223[neginf]==inival


(* ::Code::Plain:: *)
dsreq213[en_,jxpulse_,truth_,fragNpNp_,gammaFrag_]:=P213'[t]==req213[en,jxpulse][[2]]+
		(* C203k223, C212k223, C221k223 REQs *)
		fragNpNp*gammaFrag*1/2*(C203k223[t]+C212k223[t]+C221k223[t])+
		(* C213k213, C213k222 REQs *)
		fragNpNp*gammaFrag*1/2*(2*C213k213[t]+C213k222[t])+
		(* C213k213, C213k222, C203k223 REQs *)
		1/2*(fsig212v222[en]+fsig221v222[en])*C213k222[t]*jxpulse[t]+
		1/2*(2*fsig212v213[en]+2*fsig203v213[en])*C213k213[t]*jxpulse[t]+
		1/2*(1/2*fsig202v203[en]+fsig213v223[en])*C203k223[t]*jxpulse[t]+
		(* C221k223, C212k223 REQs *)
		1/2*(1/2*fsig211v221[en]+1/2*fsig220v221[en]+fsig213v223[en])*C221k223[t]*jxpulse[t]+
		1/2*(1/2*fsig202v212[en]+1/2*fsig211v212[en]+fsig213v223[en])*C212k223[t]*jxpulse[t]+
		(* C113k223, C122k223 REQs *)
		1/2*GamATot123*C123k213[t]+1/2*1/2*GamATot113*C113k223[t]+
		1/2*1/2*GamATot122*C122k223[t]


(* ::Code::Plain:: *)
dsreq222[en_,jxpulse_,truth_,fragNpNp_,gammaFrag_]:=P222'[t]==req222[en,jxpulse][[2]]+
		(* C203k223, C212k223, C221k223 REQs *)
		fragNpNp*gammaFrag*1/2*(C203k223[t]+C212k223[t]+C221k223[t])+
		(* C213k222, C222k222 REQs *)
		fragNpNp*gammaFrag*1/2*(C213k222[t]+2*C222k222[t])+
		(* C213k222, C222k222, C203k223 REQs *)
		1/2*(fsig203v213[en]+fsig212v213[en])*C213k222[t]*jxpulse[t]+
		1/2*(2*fsig212v222[en]+2*fsig221v222[en])*C222k222[t]*jxpulse[t]+
		1/2*(1/2*fsig202v203[en]+fsig222v223[en])*C203k223[t]*jxpulse[t]+
		(* C221k223, C212k223 REQs *)
		1/2*(1/2*fsig211v221[en]+1/2*fsig220v221[en]+fsig222v223[en])*C221k223[t]*jxpulse[t]+
		1/2*(1/2*fsig202v212[en]+1/2*fsig211v212[en]+fsig222v223[en])*C212k223[t]*jxpulse[t]+
		(* C113k223, C122k223 REQs *)
		1/2*1/2*GamATot113*C113k223[t]+
		1/2*GamATot123*C123k222[t]+1/2*1/2*GamATot122*C122k223[t]


(* ::Subsubsection:: *)
(*Single core hole*)


(* ::Code::Plain:: *)
dsmeq123k223[en_,jxpulse_,truth_,truthTS_]:=C123k223'[t]==(2*fsig123v223[en]*C223k223[t]-
	(fsig213v223[en]+fsig222v223[en]+
	 incltsDCH[truthTS]*fsig123v223[en]+fsigTot123[en,truth])*C123k223[t])*jxpulse[t]-
	GamATot123*C123k223[t]
	(* the state does not fragment *)
dsseq123k223[neginf_,inival_]:=C123k223[neginf]==inival


(* ::Subsection:: *)
(*Minus two*)


(* ::Subsubsection:: *)
(*No core holes*)


(* ::Code::Plain:: *)
dsmeq213k213[en_,jxpulse_,gammaFrag_]:=C213k213'[t]==(fsig213v223[en]*C213k223[t]-
	2*fsigTot213[en]*C213k213[t])*jxpulse[t]-gammaFrag*C213k213[t]
	(* the state does not decay *)
dsseq213k213[neginf_,inival_]:=C213k213[neginf]==inival


(* ::Text:: *)
(*C213k222 and C222k213 are the same molecular configuration*)


(* ::Code::Plain:: *)
dsmeq213k222[en_,jxpulse_,gammaFrag_]:=C213k222'[t]==(fsig222v223[en]*C213k223[t]+
    fsig213v223[en]*C222k223[t]-(fsigTot213[en]+fsigTot222[en])*C213k222[t])*jxpulse[t]-
	gammaFrag*C213k222[t]
	(* the state does not decay *)
dsseq213k222[neginf_,inival_]:=C213k222[neginf]==inival


(* ::Code::Plain:: *)
dsmeq212k223[en_,jxpulse_,gammaFrag_]:=C212k223'[t]==(fsig212v213[en]*C213k223[t]+
	fsig212v222[en]*C222k223[t]-(fsigTot212[en]+fsigTot223[en])*C212k223[t])*jxpulse[t]+
	GamA212v123*C123k223[t]-gammaFrag*C212k223[t]
dsseq212k223[neginf_,inival_]:=C212k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq203k223[en_,jxpulse_,gammaFrag_]:=C203k223'[t]==(fsig203v213[en]*C213k223[t]-
	(fsigTot203[en]+fsigTot223[en])*C203k223[t])*jxpulse[t]+
	GamA203v123*C123k223[t]-gammaFrag*C203k223[t]
dsseq203k223[neginf_,inival_]:=C203k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq222k222[en_,jxpulse_,gammaFrag_]:=C222k222'[t]==(fsig222v223[en]*C222k223[t]-
	2*fsigTot222[en]*C222k222[t])*jxpulse[t]-gammaFrag*C222k222[t]
	(* the state does not decay *)
dsseq222k222[neginf_,inival_]:=C222k222[neginf]==inival


(* ::Code::Plain:: *)
dsmeq221k223[en_,jxpulse_,gammaFrag_]:=C221k223'[t]==(fsig221v222[en]*C222k223[t]-
	(fsigTot221[en]+fsigTot223[en])*C221k223[t])*jxpulse[t]+
	GamA221v123*C123k223[t]-gammaFrag*C221k223[t]
dsseq221k223[neginf_,inival_]:=C221k223[neginf]==inival


(* ::Code::Plain:: *)
dsreq203[en_,jxpulse_,truth_,truthTS_,fragNppN_,gammaFrag_]:=P203'[t]==req203[en,jxpulse][[2]]+
	(* C213k222, C213k213, C222k222, C203k223 REQs *)
	fragNppN*gammaFrag*1/2*(1/3*C213k222[t]+1/3*C213k213[t]+1/3*C222k222[t]+C203k223[t])+
	(* C213k222, C213k213, C203k223, C212k223, C221k223 REQs *)
	1/2*fsig203v213[en]*C213k222[t]*jxpulse[t]+
	1/2*2*fsig203v213[en]*C213k213[t]*jxpulse[t]+
	1/2*(fsig213v223[en]+fsig222v223[en]+1/2*fsig202v203[en])*C203k223[t]*jxpulse[t]+
	1/2*1/2*fsig202v212[en]*C212k223[t]*jxpulse[t]+
	1/2*1/3*(fsig211v221[en]+fsig220v221[en])*C221k223[t]*jxpulse[t]+
	(* C123k213, C113k223, C123k222, C122k223 REQs *)
	GamA203v123*1/2*C123k213[t]+
	1/2*1/3*(GamATot113*C113k223[t]+GamATot122*C122k223[t])+GamA203v123*1/2*C123k222[t]+
	(* C103k223, C112k223, C121k223 REQs *)
	1/2*1/3*(fsigTot103[en,truth]+fsig222v223[en]+fsig213v223[en])*C103k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot112[en,truth]+fsig222v223[en]+fsig213v223[en])*C112k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot121[en,truth]+fsig222v223[en]+fsig213v223[en])*C121k223[t]*jxpulse[t]+
	1/3*(GamATot103*C103k223[t]+GamATot112*C112k223[t]+GamATot121*C121k223[t])+
	(* C203k123, C212k123, C221k123 REQs *)
	1/2*(1/3*fsig202v203[en]+fsigTot123[en,truth])*C203k123[t]*jxpulse[t]+
	1/2*1/3*(fsig211v212[en]+fsig202v212[en])*C212k123[t]*jxpulse[t]+
	1/2*1/3*(fsig220v221[en]+fsig211v221[en])*C221k123[t]*jxpulse[t]+
	1/2*(GamATot123+GamA203v123)*C203k123[t]+1/2*GamA203v123*C212k123[t]+1/2*GamA203v123*C221k123[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*(1/3*fsigTot023[en,truth]+fsig203v213[en])*C023k213[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*fsigTot023[en,truth]*C023k222[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot013[en,truth]+fsig222v223[en]+fsig213v223[en])*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot022[en,truth]+fsig222v223[en]+fsig213v223[en])*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(GamATot023*C023k213[t]+GamATot023*C023k222[t]+
	GamATot013*C013k223[t]+GamATot022*C022k223[t])+
	inclDCH[truth]*1/2*GamA203v123*C023k123[t]+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*(1/3*fsigTot113[en,truth]+fsig203v213[en])*C113k213[t]*jxpulse[t]+
	1/2*1/3*fsigTot113[en,truth]*C113k222[t]*jxpulse[t]+
	1/2*(1/3*fsigTot122[en,truth]+fsig203v213[en])*C122k213[t]*jxpulse[t]+
	1/2*1/3*fsigTot122[en,truth]*C122k222[t]*jxpulse[t]+
	1/3*(GamATot113*C113k213[t]+GamATot113*C113k222[t]+GamATot122*C122k213[t]+GamATot122*C122k222[t])+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*1/2*(1/3*GamATot113+GamA203v123)*C113k123[t]+
	incltsDCH[truthTS]*1/2*(1/3*GamATot122+GamA203v123)*C122k123[t]


(* ::Code::Plain:: *)
dsreq212[en_,jxpulse_,truth_,truthTS_,fragNppN_,gammaFrag_]:=P212'[t]==req212[en,jxpulse][[2]]+
	(* C213k222, C213k213, C222k222, C212k223, C221k223 REQs *)
	fragNppN*gammaFrag*1/2*(1/3*C213k222[t]+1/3*C213k213[t]+1/3*C222k222[t]+C212k223[t])+
	(* C213k222, C213k213, C222k222, C203k223, C212k223 REQs *)
	1/2*(fsig212v213[en]+fsig212v222[en])*C213k222[t]*jxpulse[t]+
	1/2*2*fsig212v213[en]*C213k213[t]*jxpulse[t]+1/2*2*fsig212v222[en]*C222k222[t]*jxpulse[t]+
	1/2*1/2*fsig202v203[en]*C203k223[t]*jxpulse[t]+
	1/2*(fsig213v223[en]+fsig222v223[en]+1/2*fsig202v212[en]+1/2*fsig211v212[en])*C212k223[t]*jxpulse[t]+
	1/2*1/3*(fsig211v221[en]+fsig220v221[en])*C221k223[t]*jxpulse[t]+
	(* C123k213, C113k223, C123k222, C122k223 REQs *)
	GamA212v123*1/2*C123k213[t]+
	1/2*1/3*(GamATot113*C113k223[t]+GamATot122*C122k223[t])+GamA212v123*1/2*C123k222[t]+
	(* C103k223, C112k223, C121k223 REQs *)
	1/2*1/3*(fsigTot103[en,truth]+fsig222v223[en]+fsig213v223[en])*C103k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot112[en,truth]+fsig222v223[en]+fsig213v223[en])*C112k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot121[en,truth]+fsig222v223[en]+fsig213v223[en])*C121k223[t]*jxpulse[t]+
	1/3*(GamATot103*C103k223[t]+GamATot112*C112k223[t]+GamATot121*C121k223[t])+
	(* C203k123, C212k123, C221k123 REQs *)
	1/2*1/3*fsig202v203[en]*C203k123[t]*jxpulse[t]+
	1/2*(1/3*fsig211v212[en]+1/3*fsig202v212[en]+fsigTot123[en,truth])*C212k123[t]*jxpulse[t]+
	1/2*1/3*(fsig220v221[en]+fsig211v221[en])*C221k123[t]*jxpulse[t]+
	1/2*GamA212v123*C203k123[t]+1/2*(GamATot123+GamA212v123)*C212k123[t]+1/2*GamA212v123*C221k123[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*(1/3*fsigTot023[en,truth]+fsig212v213[en])*C023k213[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/3*fsigTot023[en,truth]+fsig212v222[en])*C023k222[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot013[en,truth]+fsig222v223[en]+fsig213v223[en])*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot022[en,truth]+fsig222v223[en]+fsig213v223[en])*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(GamATot023*C023k213[t]+GamATot023*C023k222[t]+
	GamATot013*C013k223[t]+GamATot022*C022k223[t])+
	inclDCH[truth]*1/2*GamA212v123*C023k123[t]+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*(1/3*fsigTot113[en,truth]+fsig212v213[en])*C113k213[t]*jxpulse[t]+
	1/2*(1/3*fsigTot113[en,truth]+fsig212v222[en])*C113k222[t]*jxpulse[t]+
	1/2*(1/3*fsigTot122[en,truth]+fsig212v213[en])*C122k213[t]*jxpulse[t]+
	1/2*(1/3*fsigTot122[en,truth]+fsig212v222[en])*C122k222[t]*jxpulse[t]+
	1/3*(GamATot113*C113k213[t]+GamATot113*C113k222[t]+GamATot122*C122k213[t]+GamATot122*C122k222[t])+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*1/2*(1/3*GamATot113+GamA212v123)*C113k123[t]+
	incltsDCH[truthTS]*1/2*(1/3*GamATot122+GamA212v123)*C122k123[t]


(* ::Code::Plain:: *)
dsreq221[en_,jxpulse_,truth_,truthTS_,fragNppN_,gammaFrag_]:=P221'[t]==req221[en,jxpulse][[2]]+
	(* C213k222, C213k213, C222k222, C221k223 REQs *)
	fragNppN*gammaFrag*1/2*(1/3*C213k222[t]+1/3*C213k213[t]+1/3*C222k222[t]+C221k223[t])+
	(* C213k222, C222k222, C212k223, C221k223 REQs *)
	1/2*fsig221v222[en]*C213k222[t]*jxpulse[t]+
	1/2*2*fsig221v222[en]*C222k222[t]*jxpulse[t]+
	1/2*1/2*fsig211v212[en]*C212k223[t]*jxpulse[t]+
	1/2*(fsig222v223[en]+fsig213v223[en]+1/3*fsig211v221[en]+1/3*fsig220v221[en])*C221k223[t]*jxpulse[t]+
	(* C123k213, C113k223, C123k222, C122k223 REQs *)
	GamA221v123*1/2*C123k213[t]+
	1/2*1/3*(GamATot113*C113k223[t]+GamATot122*C122k223[t])+GamA221v123*1/2*C123k222[t]+
	(* C103k223, C112k223, C121k223 REQs *)
	1/2*1/3*(fsigTot103[en,truth]+fsig222v223[en]+fsig213v223[en])*C103k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot112[en,truth]+fsig222v223[en]+fsig213v223[en])*C112k223[t]*jxpulse[t]+
	1/2*1/3*(fsigTot121[en,truth]+fsig222v223[en]+fsig213v223[en])*C121k223[t]*jxpulse[t]+
	1/3*(GamATot103*C103k223[t]+GamATot112*C112k223[t]+GamATot121*C121k223[t])+
	(* C203k123, C212k123, C221k123 REQs *)
	1/2*1/3*fsig202v203[en]*C203k123[t]*jxpulse[t]+
	1/2*1/3*(fsig211v212[en]+fsig202v212[en])*C212k123[t]*jxpulse[t]+
	1/2*(1/3*fsig220v221[en]+1/3*fsig211v221[en]+fsigTot123[en,truth])*C221k123[t]*jxpulse[t]+
	1/2*GamA221v123*C203k123[t]+1/2*(GamATot123+GamA221v123)*C221k123[t]+1/2*GamA221v123*C212k123[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*1/3*fsigTot023[en,truth]*C023k213[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/3*fsigTot023[en,truth]+fsig221v222[en])*C023k222[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot013[en,truth]+fsig222v223[en]+fsig213v223[en])*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(fsigTot022[en,truth]+fsig222v223[en]+fsig213v223[en])*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/3*(GamATot023*C023k213[t]+GamATot023*C023k222[t]+
	GamATot013*C013k223[t]+GamATot022*C022k223[t])+
	inclDCH[truth]*1/2*GamA221v123*C023k123[t]+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*1/3*fsigTot113[en,truth]*C113k213[t]*jxpulse[t]+
	1/2*(1/3*fsigTot113[en,truth]+fsig221v222[en])*C113k222[t]*jxpulse[t]+
	1/2*1/3*fsigTot122[en,truth]*C122k213[t]*jxpulse[t]+
	1/2*(1/3*fsigTot122[en,truth]+fsig221v222[en])*C122k222[t]*jxpulse[t]+
	1/3*(GamATot113*C113k213[t]+GamATot113*C113k222[t]+GamATot122*C122k213[t]+GamATot122*C122k222[t])+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*1/2*(1/3*GamATot113+GamA221v123)*C113k123[t]+
	incltsDCH[truthTS]*1/2*(1/3*GamATot122+GamA221v123)*C122k123[t]


(* ::Subsubsection:: *)
(*Single core hole*)


(* ::Code::Plain:: *)
dsmeq123k213[en_,jxpulse_,truth_,truthTS_]:=C123k213'[t]==(fsig213v223[en]*C123k223[t]+
	fsig123v223[en]*C213k223[t]-(fsigTot123[en,truth]+fsig203v213[en]+fsig212v213[en]+
	incltsDCH[truthTS]*fsig113v213[en])*C123k213[t])*jxpulse[t]-
	GamATot123*C123k213[t]
	(* the state does not fragment *)
dsseq123k213[neginf_,inival_]:=C123k213[neginf]==inival


(* ::Code::Plain:: *)
dsmeq113k223[en_,jxpulse_,truth_,truthTS_]:=C113k223'[t]==(fsig113v213[en]*C213k223[t]+
	fsig113v123[en]*C123k223[t]-(fsigTot113[en,truth]+fsig213v223[en]+fsig222v223[en]+
	incltsDCH[truthTS]*fsig123v223[en])*C113k223[t])*jxpulse[t]-
	GamATot113*C113k223[t]
	(* the state does not fragment *)
dsseq113k223[neginf_,inival_]:=C113k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq123k222[en_,jxpulse_,truth_,truthTS_]:=C123k222'[t]==(fsig123v223[en]*C222k223[t]+
	fsig222v223[en]*C123k223[t]-(fsigTot123[en,truth]+fsig212v222[en]+fsig221v222[en]+
	incltsDCH[truthTS]*fsig122v222[en])*C123k222[t])*jxpulse[t]-
	GamATot123*C123k222[t]
	(* the state does not fragment *)
dsseq123k222[neginf_,inival_]:=C123k222[neginf]==inival


(* ::Code::Plain:: *)
dsmeq122k223[en_,jxpulse_,truth_,truthTS_]:=C122k223'[t]==(fsig122v222[en]*C222k223[t]+
	fsig122v123[en]*C123k223[t]-(fsigTot122[en,truth]+fsig213v223[en]+fsig222v223[en]+
	incltsDCH[truthTS]*fsig123v223[en])*C122k223[t])*jxpulse[t]-
	GamATot122*C122k223[t]
	(* the state does not fragment *)
dsseq122k223[neginf_,inival_]:=C122k223[neginf]==inival


dsreq113[en_,jxpulse_,truth_,truthTS_]:=P113'[t]==req113[en,jxpulse,truth][[2]]+
	(* C103k223, C112k223, C121k223 REQs *)
	1/2*(1/2*fsig102v103[en]+1/2*fsig222v223[en]+
		1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C103k223[t]*jxpulse[t]+
	1/2*(1/2*fsig111v112[en]+1/2*fsig102v112[en]+
		1/2*fsig222v223[en]+1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C112k223[t]*jxpulse[t]+
	1/2*(1/2*fsig120v121[en]+1/2*fsig111v121[en]+
		1/2*fsig222v223[en]+1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C121k223[t]*jxpulse[t]+
	(* C203k123, C212k123, C221k123 REQs *)
	1/2*(incltsDCH[truthTS]*fsig103v203[en]+1/2*fsig202v203[en]+fsig113v123[en])*C203k123[t]*jxpulse[t]+
	1/2*(1/2*fsig211v212[en]+1/2*fsig202v212[en]+
		incltsDCH[truthTS]*fsig112v212[en]+fsig113v123[en])*C212k123[t]*jxpulse[t]+
	1/2*(1/2*fsig220v221[en]+1/2*fsig211v221[en]+
		incltsDCH[truthTS]*fsig121v221[en]+fsig113v123[en])*C221k123[t]*jxpulse[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*fsig113v213[en]*C023k213[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/2*fsig123v223[en]*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/2*fsig123v223[en]*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/2*fsigTot023[en,truth]+fsig113v123[en])*C023k123[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/2*GamATot023*C023k213[t]+1/2*GamATot023*C023k222[t]+
						1/2*GamATot013*C013k223[t]+1/2*GamATot022*C022k223[t]+GamATot023*C023k123[t])+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*(1/2*fsig112v113[en]+1/2*fsig103v113[en]+fsig212v213[en]+fsig203v213[en]+
		incltsDCH[truthTS]*2*fsig113v213[en])*C113k213[t]*jxpulse[t]+
	1/2*(1/2*fsig112v113[en]+1/2*fsig103v113[en]+fsig212v222[en]+fsig221v222[en]+
		incltsDCH[truthTS]*fsig122v222[en])*C113k222[t]*jxpulse[t]+
	1/2*(1/2*fsig121v122[en]+1/2*fsig112v122[en]+
		incltsDCH[truthTS]*fsig113v213[en])*C122k213[t]*jxpulse[t]+
	1/2*1/2*(fsig121v122[en]+fsig112v122[en])*C122k222[t]*jxpulse[t]+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*(
		1/2*(fsig112v113[en]+fsig103v113[en]+1/2*inclDCH[truth]*fsig013v113[en]+fsig122v123[en]+
			2*fsig113v123[en]+inclDCH[truth]*fsig023v123[en])*C113k123[t]*jxpulse[t]+
		1/2*(fsig121v122[en]+fsig112v122[en]+
			1/2*inclDCH[truth]*fsig022v122[en]+fsig113v123[en])*C122k123[t]*jxpulse[t]+
		1/2*(1/2*GamATot113+GamATot123)*C113k123[t]+
		1/2*1/2*GamATot122*C122k123[t])


dsreq122[en_,jxpulse_,truth_,truthTS_]:=P122'[t]==req122[en,jxpulse,truth][[2]]+
	(* C103k223, C112k223, C121k223 REQs *)
	1/2*(1/2*fsig102v103[en]+1/2*fsig222v223[en]+
		1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C103k223[t]*jxpulse[t]+
	1/2*(1/2*fsig111v112[en]+1/2*fsig102v112[en]+
		1/2*fsig222v223[en]+1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C112k223[t]*jxpulse[t]+
	1/2*(1/2*fsig120v121[en]+1/2*fsig111v121[en]+
		1/2*fsig222v223[en]+1/2*fsig213v223[en]+incltsDCH[truthTS]*fsig123v223[en])*C121k223[t]*jxpulse[t]+
	(* C203k123, C212k123, C221k123 REQs *)
	1/2*(incltsDCH[truthTS]*fsig103v203[en]+1/2*fsig202v203[en]+fsig122v123[en])*C203k123[t]*jxpulse[t]+
	1/2*(1/2*fsig211v212[en]+1/2*fsig202v212[en]+
		incltsDCH[truthTS]*fsig112v212[en]+fsig122v123[en])*C212k123[t]*jxpulse[t]+
	1/2*(1/2*fsig220v221[en]+1/2*fsig211v221[en]+
		incltsDCH[truthTS]*fsig121v221[en]+fsig122v123[en])*C221k123[t]*jxpulse[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*fsig122v222[en]*C023k222[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/2*fsig123v223[en]*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*1/2*fsig123v223[en]*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/2*fsigTot023[en,truth]+fsig122v123[en])*C023k123[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(1/2*GamATot023*C023k213[t]+1/2*GamATot023*C023k222[t]+
						1/2*GamATot013*C013k223[t]+1/2*GamATot022*C022k223[t]+GamATot023*C023k123[t])+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*1/2*(fsig112v113[en]+fsig103v113[en])*C113k213[t]*jxpulse[t]+
	1/2*(1/2*fsig112v113[en]+1/2*fsig103v113[en]+
		incltsDCH[truthTS]*fsig122v222[en])*C113k222[t]*jxpulse[t]+
	1/2*(1/2*fsig121v122[en]+1/2*fsig112v122[en]+fsig212v213[en]+fsig203v213[en]+
		incltsDCH[truthTS]*fsig113v213[en])*C122k213[t]*jxpulse[t]+
	1/2*(1/2*fsig121v122[en]+1/2*fsig112v122[en]+fsig221v222[en]+fsig212v222[en]+
		incltsDCH[truthTS]*2*fsig122v222[en])*C122k222[t]*jxpulse[t]+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*(
		1/2*(fsig112v113[en]+fsig103v113[en]+
			1/2*inclDCH[truth]*fsig013v113[en]+fsig122v123[en])*C113k123[t]*jxpulse[t]+
		1/2*(fsig121v122[en]+fsig112v122[en]+1/2*inclDCH[truth]*fsig022v122[en]+
			2*fsig122v123[en]+fsig113v123[en]+inclDCH[truth]*fsig023v123[en])*C122k123[t]*jxpulse[t]+
		1/2*1/2*GamATot113*C113k123[t]+
		1/2*(1/2*GamATot122+GamATot123)*C122k123[t])


(* ::Subsubsection:: *)
(*Double core holes*)


(* ::Code::Plain:: *)
dsmeq123k123[en_,jxpulse_,truth_,truthTS_]:=C123k123'[t]==incltsDCH[truthTS]*(fsig123v223[en]*C123k223[t]-
	2*fsigTot123[en,truth]*C123k123[t])*jxpulse[t]-
	incltsDCH[truthTS]*2*GamATot123*C123k123[t]
	(* the state does not fragment *)
dsseq123k123[neginf_,inival_]:=C123k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq023k223[en_,jxpulse_,truth_]:=C023k223'[t]==inclDCH[truth]*((fsig023v123[en]*C123k223[t]-
	(fsigTot023[en,truth]+fsigTot223[en])*C023k223[t])*jxpulse[t]-
	GamATot023*C023k223[t])
	(* the state does not fragment *)
dsseq023k223[neginf_,inival_]:=C023k223[neginf]==inival


dsreq023[en_,jxpulse_,truth_,truthTS_]:=P023'[t]==req023[en,jxpulse,truth][[2]]+
	(* C103k223, C112k223, C121k223 REQs *)
	inclDCH[truth]*1/2*fsig003v103[en]*C103k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*fsig012v112[en]*C112k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*fsig021v121[en]*C121k223[t]*jxpulse[t]+
	(* C203k123, C212k123, C221k123 REQs *)
	inclDCH[truth]*1/2*fsig023v123[en]*C203k123[t]*jxpulse[t]+
	inclDCH[truth]*1/2*fsig023v123[en]*C212k123[t]*jxpulse[t]+
	inclDCH[truth]*1/2*fsig023v123[en]*C221k123[t]*jxpulse[t]+
	(* C023k213, C023k222, C013k223, C022k223, C023k123 REQs *)
	inclDCH[truth]*1/2*(fsigTot023[en,truth]+fsigTot213[en])*C023k213[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(fsigTot023[en,truth]+fsigTot222[en])*C023k222[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(fsigTot013[en,truth]+fsigTot223[en])*C013k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(fsigTot022[en,truth]+fsigTot223[en])*C022k223[t]*jxpulse[t]+
	inclDCH[truth]*1/2*(fsigTot023[en,truth]+fsig122v123[en]+
						fsig113v123[en]+2*fsig023v123[en])*C023k123[t]*jxpulse[t]+
	inclDCH[truth]*1/2*GamATot123*C023k123[t]+
	(* C113k213, C113k222, C122k213, C122k222 REQs *)
	1/2*inclDCH[truth]*fsig013v113[en]*C113k213[t]*jxpulse[t]+
	1/2*inclDCH[truth]*fsig013v113[en]*C113k222[t]*jxpulse[t]+
	1/2*inclDCH[truth]*fsig022v122[en]*C122k213[t]*jxpulse[t]+
	1/2*inclDCH[truth]*fsig022v122[en]*C122k222[t]*jxpulse[t]+
	(* C113k123, C122k123 REQs *)
	incltsDCH[truthTS]*
		(1/2*inclDCH[truth]*(fsig013v113[en]+fsig023v123[en])*C113k123[t]*jxpulse[t]+
		1/2*inclDCH[truth]*(fsig022v122[en]+fsig023v123[en])*C122k123[t]*jxpulse[t])


(* ::Subsection:: *)
(*Minus three*)


(* ::Subsubsection:: *)
(*Single core hole*)


(* ::Code::Plain:: *)
dsmeq103k223[en_,jxpulse_,truth_,truthTS_]:=C103k223'[t]==fsig103v203[en]*C203k223[t]*jxpulse[t]+
	fsig103v113[en]*C113k223[t]*jxpulse[t]+
	inclDCH[truth]*GamA103v023*C023k223[t]-GamATot103*C103k223[t]-
	(fsigTot103[en,truth]+fsig213v223[en]+fsig222v223[en]+
	incltsDCH[truthTS]*fsig123v223[en])*C103k223[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq103k223[neginf_,inival_]:=C103k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq112k223[en_,jxpulse_,truth_,truthTS_]:=C112k223'[t]==fsig112v212[en]*C212k223[t]*jxpulse[t]+
	(fsig112v113[en]*C113k223[t]+fsig112v122[en]*C122k223[t])*jxpulse[t]+
	inclDCH[truth]*GamA112v023*C023k223[t]-GamATot112*C112k223[t]-
	(fsigTot112[en,truth]+fsig213v223[en]+fsig222v223[en]+
	incltsDCH[truthTS]*fsig123v223[en])*C112k223[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq112k223[neginf_,inival_]:=C112k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq121k223[en_,jxpulse_,truth_,truthTS_]:=C121k223'[t]==fsig121v221[en]*C221k223[t]*jxpulse[t]+
	fsig121v122[en]*C122k223[t]*jxpulse[t]+
	inclDCH[truth]*GamA121v023*C023k223[t]-GamATot121*C121k223[t]-
	(fsigTot121[en,truth]+fsig213v223[en]+fsig222v223[en]+
	incltsDCH[truthTS]*fsig123v223[en])*C121k223[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq121k223[neginf_,inival_]:=C121k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq203k123[en_,jxpulse_,truth_,truthTS_]:=C203k123'[t]==fsig123v223[en]*C203k223[t]*jxpulse[t]+
	fsig203v213[en]*C123k213[t]*jxpulse[t]+
	incltsDCH[truthTS]*2*GamA203v123*C123k123[t]-
	GamATot123*C203k123[t]-
	(fsigTot123[en,truth]+fsig202v203[en]+incltsDCH[truthTS]*fsig103v203[en])*C203k123[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq203k123[neginf_,inival_]:=C203k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq212k123[en_,jxpulse_,truth_,truthTS_]:=C212k123'[t]==fsig123v223[en]*C212k223[t]*jxpulse[t]+
	(fsig212v213[en]*C123k213[t]+fsig212v222[en]*C123k222[t])*jxpulse[t]+
	incltsDCH[truthTS]*2*GamA212v123*C123k123[t]-
	GamATot123*C212k123[t]-
	(fsigTot123[en,truth]+fsig211v212[en]+fsig202v212[en]+
	incltsDCH[truthTS]*fsig112v212[en])*C212k123[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq212k123[neginf_,inival_]:=C212k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq221k123[en_,jxpulse_,truth_,truthTS_]:=C221k123'[t]==fsig123v223[en]*C221k223[t]*jxpulse[t]+
	fsig221v222[en]*C123k222[t]*jxpulse[t]+
	incltsDCH[truthTS]*2*GamA221v123*C123k123[t]-
	GamATot123*C221k123[t]-
	(fsigTot123[en,truth]+fsig211v221[en]+fsig220v221[en]+
	incltsDCH[truthTS]*fsig121v221[en])*C221k123[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq221k123[neginf_,inival_]:=C221k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq113k213[en_,jxpulse_,truth_,truthTS_]:=C113k213'[t]==2*fsig113v213[en]*C213k213[t]*jxpulse[t]+
	fsig113v123[en]*C123k213[t]*jxpulse[t]+fsig213v223[en]*C113k223[t]*jxpulse[t]-
	GamATot113*C113k213[t]-
	(fsigTot113[en,truth]+fsig212v213[en]+fsig203v213[en]+
	incltsDCH[truthTS]*fsig113v213[en])*C113k213[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq113k213[neginf_,inival_]:=C113k213[neginf]==inival


(* ::Code::Plain:: *)
dsmeq122k213[en_,jxpulse_,truth_,truthTS_]:=C122k213'[t]==fsig122v222[en]*C213k222[t]*jxpulse[t]+
	fsig122v123[en]*C123k213[t]*jxpulse[t]+fsig213v223[en]*C122k223[t]*jxpulse[t]-
	GamATot122*C122k213[t]-
	(fsigTot122[en,truth]+fsig212v213[en]+fsig203v213[en]+
	incltsDCH[truthTS]*fsig113v213[en])*C122k213[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq122k213[neginf_,inival_]:=C122k213[neginf]==inival


(* ::Code::Plain:: *)
dsmeq113k222[en_,jxpulse_,truth_,truthTS_]:=C113k222'[t]==fsig113v213[en]*C213k222[t]*jxpulse[t]+
	fsig222v223[en]*C113k223[t]*jxpulse[t]+fsig113v123[en]*C123k222[t]*jxpulse[t]-
	GamATot113*C113k222[t]-
	(fsigTot113[en,truth]+fsig212v222[en]+fsig221v222[en]+
	incltsDCH[truthTS]*fsig122v222[en])*C113k222[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq113k222[neginf_,inival_]:=C113k222[neginf]==inival


(* ::Code::Plain:: *)
dsmeq122k222[en_,jxpulse_,truth_,truthTS_]:=C122k222'[t]==2*fsig122v222[en]*C222k222[t]*jxpulse[t]+
	fsig122v123[en]*C123k222[t]*jxpulse[t]+fsig222v223[en]*C122k223[t]*jxpulse[t]-
	GamATot122*C122k222[t]-
	(fsigTot122[en,truth]+fsig212v222[en]+fsig221v222[en]+
	incltsDCH[truthTS]*fsig122v222[en])*C122k222[t]*jxpulse[t]
	(* the state does not fragment *)
dsseq122k222[neginf_,inival_]:=C122k222[neginf]==inival


(* ::Subsubsection:: *)
(*Double core holes*)


(* ::Code::Plain:: *)
dsmeq113k123[en_,jxpulse_,truth_,truthTS_]:=C113k123'[t]==incltsDCH[truthTS]*
	(fsig113v213[en]*C123k213[t]*jxpulse[t]+
	fsig123v223[en]*C113k223[t]*jxpulse[t]+2*fsig113v123[en]*C123k123[t]*jxpulse[t]-
	(GamATot113+GamATot123)*C113k123[t]-
	(fsigTot113[en,truth]+fsigTot123[en,truth])*C113k123[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq113k123[neginf_,inival_]:=C113k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq122k123[en_,jxpulse_,truth_,truthTS_]:=C122k123'[t]==incltsDCH[truthTS]*
	(fsig122v222[en]*C123k222[t]*jxpulse[t]+
	fsig123v223[en]*C122k223[t]*jxpulse[t]+2*fsig122v123[en]*C123k123[t]*jxpulse[t]-
	(GamATot122+GamATot123)*C122k123[t]-
	(fsigTot122[en,truth]+fsigTot123[en,truth])*C122k123[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq122k123[neginf_,inival_]:=C122k123[neginf]==inival


(* ::Code::Plain:: *)
dsmeq023k213[en_,jxpulse_,truth_]:=C023k213'[t]==inclDCH[truth]*((fsig023v123[en]*C123k213[t]+
	fsig213v223[en]*C023k223[t])*jxpulse[t]-GamATot023*C023k213[t]-
	(fsigTot023[en,truth]+fsigTot213[en])*C023k213[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq023k213[neginf_,inival_]:=C023k213[neginf]==inival


(* ::Code::Plain:: *)
dsmeq023k222[en_,jxpulse_,truth_]:=C023k222'[t]==inclDCH[truth]*((fsig023v123[en]*C123k222[t]+
	fsig222v223[en]*C023k223[t])*jxpulse[t]-GamATot023*C023k222[t]-
	(fsigTot023[en,truth]+fsigTot222[en])*C023k222[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq023k222[neginf_,inival_]:=C023k222[neginf]==inival


(* ::Code::Plain:: *)
dsmeq013k223[en_,jxpulse_,truth_]:=C013k223'[t]==inclDCH[truth]*((fsig013v113[en]*C113k223[t]+
	fsig013v023[en]*C023k223[t])*jxpulse[t]-GamATot013*C013k223[t]-
	(fsigTot013[en,truth]+fsigTot223[en])*C013k223[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq013k223[neginf_,inival_]:=C013k223[neginf]==inival


(* ::Code::Plain:: *)
dsmeq022k223[en_,jxpulse_,truth_]:=C022k223'[t]==inclDCH[truth]*((fsig022v122[en]*C122k223[t]+
	fsig022v023[en]*C023k223[t])*jxpulse[t]-GamATot022*C022k223[t]-
	(fsigTot022[en,truth]+fsigTot223[en])*C022k223[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq022k223[neginf_,inival_]:=C022k223[neginf]==inival


(* ::Subsubsection:: *)
(*Triple core holes*)


(* ::Code::Plain:: *)
dsmeq023k123[en_,jxpulse_,truth_,truthTS_]:=C023k123'[t]==inclDCH[truth]*(
	(incltsDCH[truthTS]*2*fsig023v123[en]*C123k123[t]+
	 fsig123v223[en]*C023k223[t])*jxpulse[t]-
	(GamATot023+GamATot123)*C023k123[t]-
	(fsigTot023[en,truth]+fsigTot123[en,truth])*C023k123[t]*jxpulse[t])
	(* the state does not fragment *)
dsseq023k123[neginf_,inival_]:=C023k123[neginf]==inival


(* ::Subsection:: *)
(*Solve linear system of differential equations*)


dsSolveRateEqs[en_,jxfunc_,truth_,truthTS_,maxfrac_]:=dsSolveRateEqsParams[en,
		jxfunc,truth,truthTS,maxfrac,fragNppN,fragNpNp,gammaFrag]


dsSolveRateEqsParams[en_,jxfunc_,truth_,truthTS_,maxfrac_,fragNppN_,fragNpNp_,gammaFrag_]:=
Module[{neginf,grndvec},
neginf=neginfinity;
grndvec=zerogrndvec[];
NDSolve[{
(* Molecular rate equations *)
dsmeq223k223[en,jxfunc              ],dsseq223k223[neginf,1],
dsmeq203k223[en,jxfunc,gammaFrag    ],dsseq203k223[neginf,0],
dsmeq212k223[en,jxfunc,gammaFrag    ],dsseq212k223[neginf,0],
dsmeq221k223[en,jxfunc,gammaFrag    ],dsseq221k223[neginf,0],
dsmeq123k223[en,jxfunc,truth,truthTS],dsseq123k223[neginf,0],
dsmeq123k123[en,jxfunc,truth,truthTS],dsseq123k123[neginf,0],
dsmeq023k223[en,jxfunc,truth        ],dsseq023k223[neginf,0],
dsmeq113k223[en,jxfunc,truth,truthTS],dsseq113k223[neginf,0],
dsmeq122k223[en,jxfunc,truth,truthTS],dsseq122k223[neginf,0],
dsmeq123k222[en,jxfunc,truth,truthTS],dsseq123k222[neginf,0],
dsmeq123k213[en,jxfunc,truth,truthTS],dsseq123k213[neginf,0],
dsmeq213k223[en,jxfunc,truth        ],dsseq213k223[neginf,0],
dsmeq222k223[en,jxfunc,truth        ],dsseq222k223[neginf,0],
dsmeq213k213[en,jxfunc,gammaFrag    ],dsseq213k213[neginf,0],
dsmeq213k222[en,jxfunc,gammaFrag    ],dsseq213k222[neginf,0],
dsmeq222k222[en,jxfunc,gammaFrag    ],dsseq222k222[neginf,0],
dsmeq023k213[en,jxfunc,truth        ],dsseq023k213[neginf,0],
dsmeq023k222[en,jxfunc,truth        ],dsseq023k222[neginf,0],
dsmeq013k223[en,jxfunc,truth        ],dsseq013k223[neginf,0],
dsmeq022k223[en,jxfunc,truth        ],dsseq022k223[neginf,0],
dsmeq023k123[en,jxfunc,truth,truthTS],dsseq023k123[neginf,0],
dsmeq103k223[en,jxfunc,truth,truthTS],dsseq103k223[neginf,0],
dsmeq112k223[en,jxfunc,truth,truthTS],dsseq112k223[neginf,0],
dsmeq121k223[en,jxfunc,truth,truthTS],dsseq121k223[neginf,0],
dsmeq203k123[en,jxfunc,truth,truthTS],dsseq203k123[neginf,0],
dsmeq212k123[en,jxfunc,truth,truthTS],dsseq212k123[neginf,0],
dsmeq221k123[en,jxfunc,truth,truthTS],dsseq221k123[neginf,0],
dsmeq113k213[en,jxfunc,truth,truthTS],dsseq113k213[neginf,0],
dsmeq122k213[en,jxfunc,truth,truthTS],dsseq122k213[neginf,0],
dsmeq113k222[en,jxfunc,truth,truthTS],dsseq113k222[neginf,0],
dsmeq122k222[en,jxfunc,truth,truthTS],dsseq122k222[neginf,0],
dsmeq113k123[en,jxfunc,truth,truthTS],dsseq113k123[neginf,0],
dsmeq122k123[en,jxfunc,truth,truthTS],dsseq122k123[neginf,0],
(* Atomic rate equations *)
(* req223[en,jxfunc      ] *)
dsreq223[en,jxfunc,truth,        fragNppN,gammaFrag],ieq223[neginf,grndvec[[ 1]]],
(* req213[en,jxfunc      ] *)
dsreq213[en,jxfunc,truth,        fragNpNp,gammaFrag],ieq213[neginf,grndvec[[ 2]]],
(* req222[en,jxfunc      ] *)
dsreq222[en,jxfunc,truth,        fragNpNp,gammaFrag],ieq222[neginf,grndvec[[ 3]]],
req123[en,jxfunc,truth],ieq123[neginf,grndvec[[ 4]]],
(* req212[en,jxfunc      ] *)
dsreq212[en,jxfunc,truth,truthTS,fragNppN,gammaFrag],ieq212[neginf,grndvec[[ 5]]],
(* req203[en,jxfunc      ] *)
dsreq203[en,jxfunc,truth,truthTS,fragNppN,gammaFrag],ieq203[neginf,grndvec[[ 6]]],
(* req221[en,jxfunc      ] *)
dsreq221[en,jxfunc,truth,truthTS,fragNppN,gammaFrag],ieq221[neginf,grndvec[[ 7]]],
(* req113[en,jxfunc,truth] *)
dsreq113[en,jxfunc,truth,truthTS                   ],ieq113[neginf,grndvec[[ 8]]],
(* req122[en,jxfunc,truth] *)
dsreq122[en,jxfunc,truth,truthTS                   ],ieq122[neginf,grndvec[[ 9]]],
(* req023[en,jxfunc,truth] *)
dsreq023[en,jxfunc,truth,truthTS                   ],ieq023[neginf,grndvec[[10]]],
req202[en,jxfunc      ],ieq202[neginf,grndvec[[11]]],
req211[en,jxfunc      ],ieq211[neginf,grndvec[[12]]],
req220[en,jxfunc      ],ieq220[neginf,grndvec[[13]]],
req103[en,jxfunc,truth],ieq103[neginf,grndvec[[14]]],
req112[en,jxfunc,truth],ieq112[neginf,grndvec[[15]]],
req121[en,jxfunc,truth],ieq121[neginf,grndvec[[16]]],
req013[en,jxfunc,truth],ieq013[neginf,grndvec[[17]]],
req022[en,jxfunc,truth],ieq022[neginf,grndvec[[18]]],
req201[en,jxfunc      ],ieq201[neginf,grndvec[[19]]],
req210[en,jxfunc      ],ieq210[neginf,grndvec[[20]]],
req102[en,jxfunc,truth],ieq102[neginf,grndvec[[21]]],
req111[en,jxfunc,truth],ieq111[neginf,grndvec[[22]]],
req120[en,jxfunc,truth],ieq120[neginf,grndvec[[23]]],
req003[en,jxfunc,truth],ieq003[neginf,grndvec[[24]]],
req012[en,jxfunc,truth],ieq012[neginf,grndvec[[25]]],
req021[en,jxfunc,truth],ieq021[neginf,grndvec[[26]]],
req200[en,jxfunc      ],ieq200[neginf,grndvec[[27]]],
req101[en,jxfunc,truth],ieq101[neginf,grndvec[[28]]],
req110[en,jxfunc,truth],ieq110[neginf,grndvec[[29]]],
req011[en,jxfunc,truth],ieq011[neginf,grndvec[[30]]],
req020[en,jxfunc,truth],ieq020[neginf,grndvec[[31]]],
req002[en,jxfunc,truth],ieq002[neginf,grndvec[[32]]],
req100[en,jxfunc      ],ieq100[neginf,grndvec[[33]]],
req010[en,jxfunc,truth],ieq010[neginf,grndvec[[34]]],
req001[en,jxfunc,truth],ieq001[neginf,grndvec[[35]]],
req000[en,jxfunc      ],ieq000[neginf,grndvec[[36]]]},
{C223k223[t],C213k223[t],C222k223[t],C123k223[t],
C203k223[t],C212k223[t],C221k223[t],C213k213[t],C213k222[t],C222k222[t],
C113k223[t],C123k213[t],C122k223[t],C123k222[t],
C123k123[t],C023k223[t],
C103k223[t],C112k223[t],C121k223[t],C203k123[t],C212k123[t],C221k123[t],
C023k213[t],C023k222[t],C013k223[t],C022k223[t],C023k123[t],C113k213[t],
C122k213[t],C113k222[t],C122k222[t],C113k123[t],C122k123[t],
P223[t],P213[t],P222[t],P123[t],P212[t],P203[t],P221[t],P113[t],
P122[t],P023[t],P202[t],P211[t],P220[t],P103[t],P112[t],P121[t],
P013[t],P022[t],P201[t],P210[t],P102[t],P111[t],P120[t],P003[t],
P012[t],P021[t],P200[t],P101[t],P110[t],P011[t],P020[t],P002[t],
P100[t],P010[t],P001[t],P000[t]},{t,neginfinity,posinfinity},
MaxStepFraction->maxfrac,MaxSteps->10000]
]


(* ::Subsection:: *)
(*Crater integration of nitrogen molecule*)


dssolveionprofile[pulseenergy_,photonenergy_,tauX_,nintsteps_,nint_,truth_,truthTS_,maxfrac_,
fragNppN_,fragNpNp_,gammaFrag_]:=
Module[{J0Xpeak,J0Xcur,jxcrater,sol},
J0Xpeak=2*Sqrt[Log[2]/Pi]/tauX*peakfluence[pulseenergy,photonenergy];
J0Xcur=J0Xpeak/nintsteps*nint;
jxcrater[t_]:=jxgaussian[J0Xcur,tauX,t];
sol=dsSolveRateEqsParams[photonenergy,jxcrater,truth,truthTS,maxfrac,fragNppN,fragNpNp,gammaFrag];
{J0Xcur,sol}
]


dssolGroundRem[sol_,t1_]:=((Replace[C223k223[t],sol[[1]]]+
	1/2*ReplaceAll[C213k223[t]+C222k223[t]+C123k223[t],sol[[1]]]+
	1/2*ReplaceAll[C203k223[t]+C212k223[t]+C221k223[t]+
				   C113k223[t]+C122k223[t]+C023k223[t],sol[[1]]]+
	1/2*ReplaceAll[C112k223[t]+C103k223[t]+C013k223[t]+
				   C121k223[t]+C022k223[t],sol[[1]]])/.{t->t1})


dssolSinglyRem[sol_,t1_]:=((1/2*ReplaceAll[C213k223[t]+
				   C222k223[t]+C123k223[t],sol[[1]]]+
	    ReplaceAll[C213k213[t]+C213k222[t]+C222k222[t]+
	    		   C123k213[t]+C123k222[t]+C123k123[t],sol[[1]]]+
	1/2*ReplaceAll[C203k123[t]+C212k123[t]+C221k123[t]+
				   C122k123[t]+C023k213[t]+C023k222[t]+
				   C023k123[t]+C113k213[t]+C113k123[t]+
				   C113k222[t]+C122k213[t]+C122k123[t]+
				   C122k222[t],sol[[1]]])/.{t->t1})


dssolDoublyRem[sol_,t1_]:=((1/2*ReplaceAll[C203k223[t]+
				   C212k223[t]+C221k223[t]+C113k223[t]+
				   C122k223[t]+C023k223[t],sol[[1]]]+
	1/2*ReplaceAll[C203k123[t]+C212k123[t]+C221k123[t]+
				   C023k213[t]+C023k222[t]+C122k213[t]+
				   C023k123[t]+C113k123[t]+C113k222[t]+
				   C113k213[t]+C122k123[t]+C122k222[t],sol[[1]]])/.{t->t1})


dssolTriplyRem[sol_,t1_]:=((1/2*ReplaceAll[C103k223[t]+
				   C112k223[t]+C121k223[t]+C013k223[t]+
				   C022k223[t],sol[[1]]])/.{t->t1})


dssolGroundTot[sol_,t1_]:=dssolGroundRem[sol,t1]+solGround[sol,t1]


dssolSinglyTot[sol_,t1_]:=dssolSinglyRem[sol,t1]+solSingly[sol,t1]


dssolDoublyTot[sol_,t1_]:=dssolDoublyRem[sol,t1]+solDoubly[sol,t1]


dssolTriplyTot[sol_,t1_]:=dssolTriplyRem[sol,t1]+solTriply[sol,t1]


dsionyields[sol_]:={dssolGroundTot[sol,posinfinity],
	dssolSinglyTot[sol,posinfinity],dssolDoublyTot[sol,posinfinity],
	dssolTriplyTot[sol,posinfinity],
	solQuadruply[sol,posinfinity],solQuintuply[sol,posinfinity],
	solSextuply[sol,posinfinity],solSeptuply[sol,posinfinity],
	dssolGroundRem[sol,posinfinity],dssolSinglyRem[sol,posinfinity],
	dssolDoublyRem[sol,posinfinity],dssolTriplyRem[sol,posinfinity]}


dsionprofile[pulseenergy_,photonenergy_,tauX_,nintsteps_,nint_,truth_,truthTS_,maxfrac_,
fragNppN_,fragNpNp_,gammaFrag_]:=
Module[{J0Xcur,sol},
{J0Xcur,sol}=dssolveionprofile[pulseenergy,photonenergy,tauX,nintsteps,nint,truth,
		truthTS,maxfrac,fragNppN,fragNpNp,gammaFrag];
Join[{J0Xcur},dsionyields[sol]]
]


dstabionprof[pulseenergy_,photonenergy_,tauX_,nintsteps_,truth_,truthTS_,maxfrac_,
fragNppN_,fragNpNp_,gammaFrag_]:=Module[{nint},
Table[
dsionprofile[pulseenergy,photonenergy,tauX,nintsteps,nint,truth,truthTS,maxfrac,
		fragNppN,fragNpNp,gammaFrag],
{nint,nintsteps,0,-1}]
]


dsionyieldcrateranalysisparam[pulseenergy_,photoenergy_,pulseduration_,nint_,
inclDCH_,incltsDCH_,maxfrac_,fragNppN_,fragNpNp_,gammaFrag_]:=Module[{tabionyi,funionyi,crationyi},
tabionyi=dstabionprof[pulseenergy,photoenergy,pulseduration,nint,inclDCH,incltsDCH,maxfrac,
fragNppN,fragNpNp,gammaFrag];
funionyi=interpolYields[tabionyi];
crationyi=ionyieldbeam[funionyi,pulseenergy,photoenergy,pulseduration]
]


dsionyieldcrateranalysis[pulseenergy_,photoenergy_,pulseduration_,nint_,inclDCH_,incltsDCH_]:=
		dsionyieldcrateranalysisparam[pulseenergy,photoenergy,pulseduration,nint,inclDCH,
		incltsDCH,1/1000,fragNppN,fragNpNp,gammaFrag]


(* ::Section:: *)
(*Private section*)


Begin["`Private`"]


(* ::Section:: *)
(*Unit conversions*)


BohrToAngstroem:=0.5291772083
AngstroemToBohr:=1/BohrToAngstroem
MicrometerToBohr:=1*^4*AngstroemToBohr
FemtoSecondTot0:=1/24.18884326505*^-3


(* ::Section:: *)
(*Terminate package*)


End[]


EndPackage[]


(* ::Section:: *)
(*References*)


(* ::Text:: *)
(* [1] Nina Rohringer, Robin Santra, Phys. Rev. A 76, 033416 (2007), http://dx.doi.org/10.1103/PhysRevA.76.033416*)


(* ::Text:: *)
(* [2] Los Alamos National Laboratory Atomic Physics Codes, http://aphysics2.lanl.gov/cgi-bin/ION/runlanl08a.pl*)


(* ::Text:: *)
(* [3] LCLS Parameter Index for X-RAY-OPTICS / RADIATION-SOURCE, http://www-ssrl.slac.stanford.edu/htbin/rdbweb/LCLS_params_DB _public*)


(* ::Text:: *)
(* [4] M. G. Makris, P. Lambropoulos, A. Miheli\[CHacek], Phys. Rev. Lett. 102, 033002 (2009), http://dx.doi.org/10.1103/PhysRevLett.102.033002*)


(* ::Text:: *)
(* [5] J. L. Campbell, Tibor Papp, Widths of the atomic K\[Dash]N7 levels, At. Data Nucl. Data Tables 77, 1\[Dash]56 (2001), http://dx.doi.org/10.1006/adnd.2000.0848*)


(* ::Text:: *)
(* [6] Ryan Coffee, John Bozek, Christian Buth, Marcus Hertlein, Markus G\[UDoubleDot]hr, Nora Berrah, Ali Belkacem, Linda Young, Louis DiMauro, Hamed Merdji, Janos Hajdu, Philip H. Bucksbaum, Xray multiple ionization of impulsively aligned molecules, Linac Coherent Light Source, Menlo Park, California, USA, 2009, research proposal for the first round of beam time at the Linac Coherent Light Source*)


(* ::Text:: *)
(* [7] Mau Hsiung Chen, Phys. Rev. A 44, 239-242 (1991), http://dx.doi.org/10.1103/PhysRevA.44.239*)


(* ::Text:: *)
(* [8] Albert C. Thompson et al., X-ray data booklet, Center for X-ray Optics and Advanced Light Source, Lawrence Berkeley National Laboratory, http://xdb.lbl.gov*)


(* ::Text:: *)
(* [9] Christian Buth, Robin Santra, Phys. Rev. A 78, 043409 (2008), http://dx.doi.org/10.1103/PhysRevA.78.043409*)


(* ::Text:: *)
(*[10] W. C. Stolte, Z. X. He, J. N. Cutler, Y. Lu, J. A. R.Samson, At. Data Nucl. Data Tables 69, 171-179 (1998), http://dx.doi.org/10.1006/adnd.1998.0775*)


==> anc/NitrogenRateEquations.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    331008,       8770]
NotebookOptionsPosition[    320859,       8450]
NotebookOutlinePosition[    321344,       8470]
CellTagsIndexPosition[    321301,       8467]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Rate-equation model for a nitrogen atom in LCLS radiation", "Title"],

Cell["Christian Buth, 04 December 2011", "Subtitle"],

Cell["Argonne National Laboratory, Argonne, Illinois 60439, USA", \
"Subsubtitle"],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle"],

Cell["\<\
The PULSE Institute for Ultrafast Energy Science, SLAC National Accelerator \
Laboratory, Menlo Park, California 94025, USA\
\>", "Subsubtitle"],

Cell[CellGroupData[{

Cell["Initialize package", "Section"],

Cell[BoxData[
 RowBox[{"BeginPackage", "[", "\"\<NitrogenRateEquations`\>\"", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Public section", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NitrogenRateEquations", "::", "usage"}], "=", 
  RowBox[{
  "\"\<NitrogenRateEquations implements a rate-equation \>\"", " ", "<>", 
   "\n", "\t", 
   "\"\<model for the interaction of x rays with a single nitrogen \
atom.\>\""}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["System of coupled differential equations", "Section"],

Cell["\<\
Index of initial value for the specified rate equation in the vector grndvec:

Neutral:\treq223 - 1

Minus one:\treq213 -  2\treq222 -  3\treq123 -  4

Minus two:\treq212 -  5\treq203 -  6\treq221 -  7\treq113 -  8\treq122 -  9\t\
req023 - 10

Minus three:\treq202 - 11\treq211 - 12\treq220 - 13\treq103 - 14\treq112 - 15\
\treq121 - 16\treq013 - 17\treq022 - 18

Minus four:\treq201 - 19\treq210 - 20\treq102 - 21\treq111 - 22\treq120 - 23\t\
req003 - 24\treq012 - 25\treq021 - 26

Minus five:\treq200 - 27\treq101 - 28\treq110 - 29\treq011 - 30\treq020 - 31\t\
req002 - 32

Minus six:\treq100 - 33\treq010 - 34\treq001 - 35

Minus seven:\treq000 - 36\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"unitgrndvec", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", "\n", "\t", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "35"}], "}"}]}], "]"}]}], "]"}]}], "\n",
     "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"zerogrndvec", "[", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", "\n", "\t", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "36"}], "}"}]}], "]"}]}], "\n", 
   "]"}]}]}], "Code"],

Cell["\<\
P223[t],
P213[t], P222[t], P123[t],
P212[t], P203[t], P221[t], P113[t], P122[t], P023[t],
P202[t], P211[t], P220[t], P103[t], P112[t], P121[t], P013[t], P022[t],
P201[t], P210[t], P102[t], P111[t], P120[t], P003[t], P012[t], P021[t],
P200[t], P101[t], P110[t], P011[t], P020[t], P002[t],
P100[t], P010[t], P001[t],
P000[t]\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solgrndvec", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "\n", "\t", 
     RowBox[{"(*", " ", "Neutral", " ", "*)"}], "\n", "\t", 
     RowBox[{
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P223", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "one"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P213", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P222", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P123", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "two"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P212", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P203", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P221", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P113", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P122", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P023", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "three"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P202", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P211", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P220", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P103", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P112", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P121", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P013", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P022", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "four"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P201", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P210", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P102", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P111", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P120", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P003", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P012", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P021", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "five"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P200", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P101", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P110", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P011", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P020", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P002", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "six"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P100", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P010", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P001", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", "\t", 
      RowBox[{"(*", " ", 
       RowBox[{"Minus", " ", "seven"}], " ", "*)"}], "\n", "\t", 
      RowBox[{"Replace", "[", 
       RowBox[{
        RowBox[{"P000", "[", "t", "]"}], ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\n", "\t", "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "t1"}], "}"}]}], "\n", ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solveNitrogenRateEquations", "[", 
   RowBox[{
   "en_", ",", "jxfunc_", ",", "neginf_", ",", "posinf_", ",", "maxstfr_", 
    ",", "truth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "grndvec", "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"grndvec", "=", 
      RowBox[{"unitgrndvec", "[", "]"}]}], ";", "\n", "\t", 
     RowBox[{"solveNitrogenRateEquationsInitial", "[", 
      RowBox[{
      "en", ",", "jxfunc", ",", "neginf", ",", "posinf", ",", "maxstfr", ",", 
       "truth", ",", "grndvec"}], "]"}]}]}], "\n", "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solveNitrogenRateEquationsInitial", "[", 
   RowBox[{
   "en_", ",", "jxfunc_", ",", "neginf_", ",", "posinf_", ",", "maxstfr_", 
    ",", "truth_", ",", "grndvec_"}], "]"}], ":=", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"req223", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq223", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
       "\t  \t   ", 
       RowBox[{"req213", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq213", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
       "\t  \t   ", 
       RowBox[{"req222", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq222", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "3", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req123", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq123", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "4", "]"}], "]"}]}], "]"}], ",", "\n", 
       "\t\t     ", 
       RowBox[{"req212", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq212", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "5", "]"}], "]"}]}], "]"}], ",", "\n", 
       "\t\t     ", 
       RowBox[{"req203", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq203", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "6", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req221", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq221", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "7", "]"}], "]"}]}], "]"}], ",", "\n", 
       "  \t\t   ", 
       RowBox[{"req113", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq113", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "8", "]"}], "]"}]}], "]"}], ",", "\n", 
       "  \t\t   ", 
       RowBox[{"req122", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq122", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", " ", "9", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req023", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq023", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "10", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req202", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq202", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "11", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req211", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq211", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "12", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req220", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq220", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "13", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req103", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq103", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "14", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req112", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq112", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "15", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req121", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq121", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "16", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req013", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq013", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "17", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req022", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq022", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "18", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req201", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq201", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "19", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req210", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq210", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "20", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req102", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq102", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "21", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req111", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq111", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "22", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req120", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq120", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "23", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req003", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq003", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "24", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req012", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq012", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "25", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req021", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq021", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "26", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req200", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq200", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "27", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req101", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq101", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "28", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req110", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq110", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "29", "]"}], "]"}]}], "]"}], ",", "\n", "\t  \t   ", 
       RowBox[{"req011", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq011", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "30", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req020", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq020", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "31", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req002", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq002", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "32", "]"}], "]"}]}], "]"}], ",", "\n", "\t\t     ", 
       RowBox[{"req100", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq100", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "33", "]"}], "]"}]}], "]"}], ",", "\n", 
       "             ", 
       RowBox[{"req010", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq010", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "34", "]"}], "]"}]}], "]"}], ",", "\n", "  \t\t   ", 
       RowBox[{"req001", "[", 
        RowBox[{"en", ",", "jxfunc", ",", "truth"}], "]"}], ",", 
       RowBox[{"ieq001", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "35", "]"}], "]"}]}], "]"}], ",", "\n", "  \t\t   ", 
       RowBox[{"req000", "[", 
        RowBox[{"en", ",", "jxfunc"}], "      ", "]"}], ",", 
       RowBox[{"ieq000", "[", 
        RowBox[{"neginf", ",", 
         RowBox[{"grndvec", "[", 
          RowBox[{"[", "36", "]"}], "]"}]}], "]"}]}], "}"}], ",", "\n", 
     "            ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P223", "[", "t", "]"}], ",", 
       RowBox[{"P213", "[", "t", "]"}], ",", 
       RowBox[{"P222", "[", "t", "]"}], ",", 
       RowBox[{"P123", "[", "t", "]"}], ",", 
       RowBox[{"P212", "[", "t", "]"}], ",", 
       RowBox[{"P203", "[", "t", "]"}], ",", 
       RowBox[{"P221", "[", "t", "]"}], ",", "\n", "             ", 
       RowBox[{"P113", "[", "t", "]"}], ",", 
       RowBox[{"P122", "[", "t", "]"}], ",", 
       RowBox[{"P023", "[", "t", "]"}], ",", 
       RowBox[{"P202", "[", "t", "]"}], ",", 
       RowBox[{"P211", "[", "t", "]"}], ",", 
       RowBox[{"P220", "[", "t", "]"}], ",", 
       RowBox[{"P103", "[", "t", "]"}], ",", "\n", "             ", 
       RowBox[{"P112", "[", "t", "]"}], ",", 
       RowBox[{"P121", "[", "t", "]"}], ",", 
       RowBox[{"P013", "[", "t", "]"}], ",", 
       RowBox[{"P022", "[", "t", "]"}], ",", 
       RowBox[{"P201", "[", "t", "]"}], ",", 
       RowBox[{"P210", "[", "t", "]"}], ",", 
       RowBox[{"P102", "[", "t", "]"}], ",", "\n", "             ", 
       RowBox[{"P111", "[", "t", "]"}], ",", 
       RowBox[{"P120", "[", "t", "]"}], ",", 
       RowBox[{"P003", "[", "t", "]"}], ",", 
       RowBox[{"P012", "[", "t", "]"}], ",", 
       RowBox[{"P021", "[", "t", "]"}], ",", 
       RowBox[{"P200", "[", "t", "]"}], ",", 
       RowBox[{"P101", "[", "t", "]"}], ",", "\n", "             ", 
       RowBox[{"P110", "[", "t", "]"}], ",", 
       RowBox[{"P011", "[", "t", "]"}], ",", 
       RowBox[{"P020", "[", "t", "]"}], ",", 
       RowBox[{"P002", "[", "t", "]"}], ",", 
       RowBox[{"P100", "[", "t", "]"}], ",", 
       RowBox[{"P010", "[", "t", "]"}], ",", 
       RowBox[{"P001", "[", "t", "]"}], ",", "\n", "             ", 
       RowBox[{"P000", "[", "t", "]"}]}], "}"}], ",", "\n", "\t\t\t", 
     RowBox[{"{", 
      RowBox[{"t", ",", "neginf", ",", "posinf"}], "}"}], ",", 
     RowBox[{"MaxStepFraction", "->", "maxstfr"}]}], "]"}], "\n", 
   ")"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solGround", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"P223", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSingly", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P213", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P222", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t  ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P123", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solDoubly", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P212", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P203", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t \t     ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P221", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P113", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t \t\t ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P122", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P023", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solTriply", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P202", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P211", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t  ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P220", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P103", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t  ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P112", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P121", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t  ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P013", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P022", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solQuadruply", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P201", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P210", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t     ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P102", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P111", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t\t ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P120", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P003", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t\t ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P012", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P021", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solQuintuply", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P200", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P101", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t\t ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P110", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P011", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t\t ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P020", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P002", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSextuply", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P100", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P010", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "+", "\n", 
     "\t\t\t\t\t    ", 
     RowBox[{"Replace", "[", 
      RowBox[{
       RowBox[{"P001", "[", "t", "]"}], ",", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solSeptuply", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"P000", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell["Valence charge:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solValence", "[", 
   RowBox[{"sol_", ",", "t1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P213", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P222", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t     ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P113", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P122", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t     ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P013", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P022", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], " ", "+", "\n",
      "\t\t\t\t \t  ", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P212", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P203", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t     ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P221", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P103", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P112", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P121", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P003", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P012", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P021", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], 
     "                           ", "+", "\n", "\t\t\t\t \t  ", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P202", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P211", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P220", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P111", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P120", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P102", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t\t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P011", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P020", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t \t     ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P002", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], 
     "                           ", "+", "\n", "\t\t\t\t       ", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P201", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P210", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t          ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P101", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P110", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t\t \t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P010", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P001", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}], " ", "+", "\n",
      "\t\t\t\t\t   ", 
     RowBox[{"5", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P200", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P100", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "  ", "+", "\n", 
        "\t\t\t\t\t \t ", 
        RowBox[{"Replace", "[", 
         RowBox[{
          RowBox[{"P000", "[", "t", "]"}], ",", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}]}]}], ")"}], "/.", 
   
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solProb", "[", 
   RowBox[{"sol_", ",", "t1_", ",", "Pxxx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Replace", "[", 
    RowBox[{
     RowBox[{"Pxxx", "[", "t", "]"}], ",", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "t1"}], "}"}]}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inclDCH", "[", "truth_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{"truth", ",", "1", ",", "0"}], "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-photon absorption cross sections", "Section"],

Cell[CellGroupData[{

Cell["Interpolation functions", "Subsection",
 CellChangeTimes->{{3.645864606887301*^9, 3.645864607776696*^9}}],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell["Zero", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig123v223", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"412.76", ",", " ", "6.0393*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"448.51", ",", " ", "5.703*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"487.35", ",", " ", "4.6767*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"529.55", ",", " ", "3.812*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"575.41", ",", " ", "3.0982*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"625.24", ",", " ", "2.5117*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"679.39", ",", " ", "2.0313*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"738.22", ",", " ", "1.6389*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"802.16", ",", " ", "1.3189*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"871.62", ",", " ", "1.0585*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"947.11", ",", " ", "8.4708*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1029.1", ",", " ", "6.7582*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1118.3", ",", " ", "5.3756*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1215.1", ",", " ", "4.264*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1320.3", ",", " ", "3.3741*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1434.7", ",", " ", "2.665*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1558.9", ",", " ", "2.1021*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1693.9", ",", " ", "1.6568*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1840.6", ",", " ", "1.3049*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0271*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "412.76"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig213v223", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"25.283", ",", " ", "5.5561*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"31.822", ",", " ", "8.7022*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"40.053", ",", " ", "9.757*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"50.413", ",", " ", "9.2845*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"63.453", ",", " ", "7.9735*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"79.865", ",", " ", "6.3261*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"100.52", ",", " ", "4.7087*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"126.52", ",", " ", "3.3357*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"159.25", ",", " ", "2.2601*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"200.44", ",", " ", "1.468*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"252.28", ",", " ", "9.2196*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"317.53", ",", " ", "5.6045*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"399.66", ",", " ", "3.3202*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"503.03", ",", " ", "1.9201*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"633.15", ",", " ", "1.09*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"796.91", ",", " ", "6.0797*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1003.", ",", " ", "3.3379*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1262.5", ",", " ", "1.806*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1589.", ",", " ", "9.632*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.0631*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "25.283"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig222v223", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"13.048", ",", " ", "1.2435*^-17"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"17.005", ",", " ", "1.3946*^-17"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"22.161", ",", " ", "1.198*^-17"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"28.882", ",", " ", "8.8244*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"37.64", ",", " ", "5.8087*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"49.054", ",", " ", "3.4875*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"63.929", ",", " ", "1.933*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"83.315", ",", " ", "9.9721*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"108.58", ",", " ", "4.8196*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"141.51", ",", " ", "2.1978*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"184.42", ",", " ", "9.5375*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"240.34", ",", " ", "3.9827*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"313.22", ",", " ", "1.6205*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"408.2", ",", " ", "6.5031*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"531.99", ",", " ", "2.5971*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"693.31", ",", " ", "1.0363*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"903.55", ",", " ", "4.1247*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1177.5", ",", " ", "1.6286*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1534.6", ",", " ", "6.3316*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.4077*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "13.048"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus one", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig113v213", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"432.26", ",", " ", "6.0441*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"468.55", ",", " ", "5.0911*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"507.9", ",", " ", "4.1768*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"550.54", ",", " ", "3.4145*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"596.77", ",", " ", "2.786*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"646.87", ",", " ", "2.2693*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"701.19", ",", " ", "1.8452*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"760.06", ",", " ", "1.4974*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"823.88", ",", " ", "1.2125*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"893.06", ",", " ", "9.7933*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"968.04", ",", " ", "7.8877*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1049.3", ",", " ", "6.334*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1137.4", ",", " ", "5.0714*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1232.9", ",", " ", "4.0495*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1336.5", ",", " ", "3.2262*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1448.7", ",", " ", "2.5658*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1570.3", ",", " ", "2.0383*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1702.2", ",", " ", "1.6182*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1845.1", ",", " ", "1.284*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0182*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "432.26"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig203v213", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"41.9", ",", " ", "6.2014*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"51.354", ",", " ", "5.811*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"62.941", ",", " ", "4.9824*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"77.142", ",", " ", "4.0178*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"94.547", ",", " ", "3.0858*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"115.88", ",", " ", "2.2719*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"142.03", ",", " ", "1.6142*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"174.07", ",", " ", "1.1136*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"213.35", ",", " ", "7.4732*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"261.48", ",", " ", "4.8851*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"320.48", ",", " ", "3.1267*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"392.79", ",", " ", "1.962*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"481.41", ",", " ", "1.2099*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"590.03", ",", " ", "7.3559*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"723.16", ",", " ", "4.4112*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"886.33", ",", " ", "2.6141*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1086.3", ",", " ", "1.5319*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1331.4", ",", " ", "8.8725*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1631.8", ",", " ", "5.0808*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.8765*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "41.9"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig212v213", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"27.462", ",", " ", "1.2418*^-17"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"34.415", ",", " ", "8.5269*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"43.128", ",", " ", "5.4421*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"54.048", ",", " ", "3.2943*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"67.732", ",", " ", "1.9104*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"84.881", ",", " ", "1.0668*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"106.37", ",", " ", "5.7532*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.3", ",", " ", "3.0032*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"167.05", ",", " ", "1.5207*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"209.35", ",", " ", "7.4939*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"262.35", ",", " ", "3.609*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"328.78", ",", " ", "1.7072*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"412.02", ",", " ", "7.9738*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"516.34", ",", " ", "3.6928*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"647.07", ",", " ", "1.7001*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"810.9", ",", " ", "7.7851*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1016.2", ",", " ", "3.5397*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1273.5", ",", " ", "1.5934*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1595.9", ",", " ", "7.0763*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.0904*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "27.462"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig122v222", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"433.45", ",", " ", "5.8957*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"469.78", ",", " ", "5.0102*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"509.15", ",", " ", "4.1295*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"551.82", ",", " ", "3.386*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"598.06", ",", " ", "2.7681*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"648.19", ",", " ", "2.2572*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"702.51", ",", " ", "1.8363*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"761.38", ",", " ", "1.4903*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"825.19", ",", " ", "1.2067*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"894.35", ",", " ", "9.7457*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"969.31", ",", " ", "7.8505*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1050.5", ",", " ", "6.307*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1138.6", ",", " ", "5.0538*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1234.", ",", " ", "4.0398*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1337.4", ",", " ", "3.2224*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1449.5", ",", " ", "2.566*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1571.", ",", " ", "2.0407*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1702.7", ",", " ", "1.6213*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1845.3", ",", " ", "1.2871*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.021*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "433.45"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig212v222", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"39.697", ",", " ", "1.3573*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"48.792", ",", " ", "1.2169*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"59.971", ",", " ", "1.0163*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"73.712", ",", " ", "8.0616*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"90.601", ",", " ", "6.1336*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"111.36", ",", " ", "4.5005*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"136.87", ",", " ", "3.1997*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"168.23", ",", " ", "2.2128*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"206.78", ",", " ", "1.4903*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"254.15", ",", " ", "9.7865*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"312.39", ",", " ", "6.2855*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"383.96", ",", " ", "3.9527*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"471.93", ",", " ", "2.4395*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"580.06", ",", " ", "1.4809*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"712.96", ",", " ", "8.8561*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"876.31", ",", " ", "5.2245*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1077.1", ",", " ", "3.0444*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1323.9", ",", " ", "1.7523*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1627.2", ",", " ", "9.9655*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.6005*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "39.697"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig221v222", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"28.956", ",", " ", "8.4307*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"36.186", ",", " ", "5.8344*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"45.222", ",", " ", "3.7219*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"56.514", ",", " ", "2.241*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"70.625", ",", " ", "1.2883*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"88.26", ",", " ", "7.1141*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"110.3", ",", " ", "3.7884*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"137.84", ",", " ", "1.9511*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"172.26", ",", " ", "9.7467*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"215.27", ",", " ", "4.7426*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"269.02", ",", " ", "2.2596*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"336.2", ",", " ", "1.0605*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"420.14", ",", " ", "4.9336*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"525.05", ",", " ", "2.2861*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"656.15", ",", " ", "1.0579*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"819.99", ",", " ", "4.8893*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1024.7", ",", " ", "2.2507*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1280.6", ",", " ", "1.0279*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1600.4", ",", " ", "4.635*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.0558*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "28.956"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus two", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig103v203", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"454.96", ",", " ", "5.4328*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"491.83", ",", " ", "4.4926*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"531.7", ",", " ", "3.6922*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"574.79", ",", " ", "3.0297*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"621.37", ",", " ", "2.4837*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"671.74", ",", " ", "2.0339*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"726.18", ",", " ", "1.6635*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"785.03", ",", " ", "1.3585*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"848.66", ",", " ", "1.1071*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"917.44", ",", " ", "9.002*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"991.8", ",", " ", "7.2999*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1072.2", ",", " ", "5.903*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1159.1", ",", " ", "4.76*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1253.", ",", " ", "3.8286*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1354.6", ",", " ", "3.073*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1464.4", ",", " ", "2.4628*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1583.1", ",", " ", "1.9718*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1711.4", ",", " ", "1.5778*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1850.1", ",", " ", "1.2621*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.009*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "454.96"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig202v203", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"44.025", ",", " ", "6.3665*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"53.818", ",", " ", "3.9176*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"65.789", ",", " ", "2.3548*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"80.424", ",", " ", "1.3868*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"98.313", ",", " ", "8.015*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"120.18", ",", " ", "4.5496*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"146.92", ",", " ", "2.5375*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"179.6", ",", " ", "1.3911*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"219.54", ",", " ", "7.5004*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"268.38", ",", " ", "3.9815*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"328.08", ",", " ", "2.0839*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"401.06", ",", " ", "1.0773*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"490.27", ",", " ", "5.5099*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"599.33", ",", " ", "2.7923*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"732.64", ",", " ", "1.4032*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"895.61", ",", " ", "6.9929*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1094.8", ",", " ", "3.4533*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1338.4", ",", " ", "1.6878*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1636.1", ",", " ", "8.1508*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.8835*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "44.025"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig112v212", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"456.68", ",", " ", "5.3175*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"493.6", ",", " ", "4.425*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"533.49", ",", " ", "3.651*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"576.62", ",", " ", "3.0039*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"623.23", ",", " ", "2.4666*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"673.61", ",", " ", "2.0219*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"728.06", ",", " ", "1.6544*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"786.91", ",", " ", "1.3511*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"850.52", ",", " ", "1.1011*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"919.27", ",", " ", "8.9538*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"993.57", ",", " ", "7.2631*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1073.9", ",", " ", "5.8769*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1160.7", ",", " ", "4.7437*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1254.5", ",", " ", "3.8203*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1355.9", ",", " ", "3.0706*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1465.5", ",", " ", "2.4642*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1584.", ",", " ", "1.9752*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1712.", ",", " ", "1.582*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1850.4", ",", " ", "1.2662*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0127*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "456.68"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig202v212", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"58.463", ",", " ", "6.5829*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"70.409", ",", " ", "5.3268*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"84.795", ",", " ", "4.152*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"102.12", ",", " ", "3.1386*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"122.99", ",", " ", "2.3096*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"148.12", ",", " ", "1.6591*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"178.38", ",", " ", "1.1666*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"214.83", ",", " ", "8.0483*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"258.73", ",", " ", "5.4534*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"311.59", ",", " ", "3.6322*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"375.26", ",", " ", "2.3833*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"451.93", ",", " ", "1.5424*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"544.27", ",", " ", "9.8522*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"655.48", ",", " ", "6.2242*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"789.42", ",", " ", "3.8889*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"950.72", ",", " ", "2.4064*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1145.", ",", " ", "1.474*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1378.9", ",", " ", "8.9457*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1660.7", ",", " ", "5.3756*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.1984*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "58.463"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig121v221", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"459.05", ",", " ", "5.1934*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"496.02", ",", " ", "4.3478*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"535.97", ",", " ", "3.6014*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"579.14", ",", " ", "2.9711*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"625.78", ",", " ", "2.4441*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"676.18", ",", " ", "2.0055*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"730.64", ",", " ", "1.6419*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"789.48", ",", " ", "1.3411*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"853.07", ",", " ", "1.093*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"921.77", ",", " ", "8.8891*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"996.01", ",", " ", "7.2131*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1076.2", ",", " ", "5.8405*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1162.9", ",", " ", "4.7193*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1256.6", ",", " ", "3.8059*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1357.8", ",", " ", "3.0639*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1467.1", ",", " ", "2.4628*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1585.3", ",", " ", "1.977*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1713.", ",", " ", "1.5853*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1850.9", ",", " ", "1.27*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0164*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "459.05"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig211v221", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"56.632", ",", " ", "1.3589*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"68.318", ",", " ", "1.0762*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"82.415", ",", " ", "8.2692*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"99.421", ",", " ", "6.194*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"119.94", ",", " ", "4.5363*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.68", ",", " ", "3.2548*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"174.54", ",", " ", "2.2917*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"210.56", ",", " ", "1.5854*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"254.", ",", " ", "1.0781*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"306.41", ",", " ", "7.2101*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"369.64", ",", " ", "4.7475*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"445.92", ",", " ", "3.0802*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"537.93", ",", " ", "1.9706*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"648.93", ",", " ", "1.2449*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"782.83", ",", " ", "7.7705*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"944.37", ",", " ", "4.7975*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1139.2", ",", " ", "2.9304*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1374.3", ",", " ", "1.772*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1657.9", ",", " ", "1.0607*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.2859*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "56.632"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig220v221", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"48.079", ",", " ", "2.2922*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"58.502", ",", " ", "1.4053*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"71.184", ",", " ", "8.3587*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"86.616", ",", " ", "4.8456*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"105.39", ",", " ", "2.7446*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"128.24", ",", " ", "1.5217*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"156.04", ",", " ", "8.2732*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"189.87", ",", " ", "4.4188*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"231.03", ",", " ", "2.3229*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"281.12", ",", " ", "1.2055*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"342.06", ",", " ", "6.1978*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"416.21", ",", " ", "3.166*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"506.44", ",", " ", "1.6124*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"616.23", ",", " ", "8.2*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"749.82", ",", " ", "4.1672*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"912.37", ",", " ", "2.1135*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1110.2", ",", " ", "1.0676*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1350.8", ",", " ", "5.3524*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1643.7", ",", " ", "2.6551*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.2999*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "48.079"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig211v212", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"45.891", ",", " ", "4.422*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"55.977", ",", " ", "2.7177*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"68.279", ",", " ", "1.6257*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"83.285", ",", " ", "9.5011*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"101.59", ",", " ", "5.4365*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"123.91", ",", " ", "3.0495*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"151.15", ",", " ", "1.6788*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"184.37", ",", " ", "9.0804*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"224.88", ",", " ", "4.8317*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"274.31", ",", " ", "2.5344*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"334.59", ",", " ", "1.3137*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"408.13", ",", " ", "6.7459*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"497.82", ",", " ", "3.4404*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"607.23", ",", " ", "1.7454*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"740.69", ",", " ", "8.8153*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"903.47", ",", " ", "4.4292*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1102.", ",", " ", "2.211*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1344.2", ",", " ", "1.094*^-22"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1639.6", ",", " ", "5.352*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.5836*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "45.891"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus three", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig102v202", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"482.87", ",", " ", "4.6655*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"520.37", ",", " ", "3.87*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"560.79", ",", " ", "3.2021*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"604.34", ",", " ", "2.6459*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"651.28", ",", " ", "2.1839*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"701.86", ",", " ", "1.8004*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"756.37", ",", " ", "1.4822*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"815.12", ",", " ", "1.2184*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"878.42", ",", " ", "9.9975*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"946.65", ",", " ", "8.1869*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1020.2", ",", " ", "6.6896*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1099.4", ",", " ", "5.4535*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1184.8", ",", " ", "4.4359*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1276.8", ",", " ", "3.6008*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1376.", ",", " ", "2.9177*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1482.8", ",", " ", "2.3609*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1598.", ",", " ", "1.9084*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1722.1", ",", " ", "1.5414*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1855.9", ",", " ", "1.2443*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.004*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "482.87"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig201v202", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"64.809", ",", " ", "2.1825*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"77.629", ",", " ", "1.324*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"92.985", ",", " ", "7.9405*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"111.38", ",", " ", "4.7107*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.41", ",", " ", "2.7655*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"159.8", ",", " ", "1.607*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"191.41", ",", " ", "9.2448*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"229.28", ",", " ", "5.2662*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"274.63", ",", " ", "2.9714*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"328.96", ",", " ", "1.6614*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"394.03", ",", " ", "9.2098*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"471.97", ",", " ", "5.0648*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"565.33", ",", " ", "2.7647*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"677.17", ",", " ", "1.4985*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"811.12", ",", " ", "8.0648*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"971.57", ",", " ", "4.3084*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1163.8", ",", " ", "2.2831*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1394.", ",", " ", "1.199*^-22"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1669.7", ",", " ", "6.2326*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.2039*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "64.809"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig111v211", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"485.76", ",", " ", "4.5669*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"523.32", ",", " ", "3.8065*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"563.79", ",", " ", "3.1602*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"607.39", ",", " ", "2.6175*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"654.35", ",", " ", "2.1638*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"704.95", ",", " ", "1.7854*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"759.47", ",", " ", "1.4706*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"818.19", ",", " ", "1.2091*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"881.46", ",", " ", "9.9226*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"949.62", ",", " ", "8.1275*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1023.1", ",", " ", "6.6444*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1102.2", ",", " ", "5.4212*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1187.4", ",", " ", "4.4149*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1279.2", ",", " ", "3.5891*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1378.1", ",", " ", "2.9131*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1484.7", ",", " ", "2.3612*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1599.5", ",", " ", "1.9116*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1723.2", ",", " ", "1.546*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1856.4", ",", " ", "1.2492*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0086*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "485.76"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig201v211", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"77.381", ",", " ", "5.6546*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"91.827", ",", " ", "4.3389*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"108.97", ",", " ", "3.2614*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"129.31", ",", " ", "2.4072*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"153.45", ",", " ", "1.7475*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"182.1", ",", " ", "1.2495*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"216.1", ",", " ", "8.8102*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"256.44", ",", " ", "6.1326*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"304.32", ",", " ", "4.2168*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"361.13", ",", " ", "2.8657*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"428.55", ",", " ", "1.9266*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"508.55", ",", " ", "1.2822*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"603.5", ",", " ", "8.4497*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"716.16", ",", " ", "5.5181*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"849.86", ",", " ", "3.5725*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1008.5", ",", " ", "2.2929*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1196.8", ",", " ", "1.4597*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1420.2", ",", " ", "9.2137*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1685.4", ",", " ", "5.768*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.5805*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "77.381"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig210v211", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"67.373", ",", " ", "1.139*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"80.536", ",", " ", "6.8752*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"96.27", ",", " ", "4.0941*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"115.08", ",", " ", "2.4071*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"137.56", ",", " ", "1.3981*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"164.44", ",", " ", "8.028*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"196.56", ",", " ", "4.5612*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"234.96", ",", " ", "2.5665*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"280.87", ",", " ", "1.4315*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"335.74", ",", " ", "7.9241*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"401.34", ",", " ", "4.3604*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"479.75", ",", " ", "2.3875*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"573.47", ",", " ", "1.3019*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"685.51", ",", " ", "7.0754*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"819.44", ",", " ", "3.8298*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"979.54", ",", " ", "2.0636*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1170.9", ",", " ", "1.105*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1399.7", ",", " ", "5.8722*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1673.1", ",", " ", "3.0903*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.6085*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "67.373"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig120v220", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"489.31", ",", " ", "4.4619*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"526.95", ",", " ", "3.7363*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"567.48", ",", " ", "3.1125*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"611.12", ",", " ", "2.5843*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"658.13", ",", " ", "2.1399*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"708.75", ",", " ", "1.7676*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"763.26", ",", " ", "1.4567*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"821.97", ",", " ", "1.198*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"885.19", ",", " ", "9.8334*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"953.27", ",", " ", "8.0567*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1026.6", ",", " ", "6.5898*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1105.6", ",", " ", "5.3813*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1190.6", ",", " ", "4.3878*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1282.2", ",", " ", "3.5727*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1380.8", ",", " ", "2.9051*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1487.", ",", " ", "2.3592*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1601.3", ",", " ", "1.9135*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1724.5", ",", " ", "1.55*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1857.2", ",", " ", "1.2541*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0136*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "489.31"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig210v220", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"75.926", ",", " ", "1.1346*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"90.191", ",", " ", "8.5996*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"107.14", ",", " ", "6.4105*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"127.26", ",", " ", "4.7077*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"151.17", ",", " ", "3.4103*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"179.57", ",", " ", "2.4389*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"213.31", ",", " ", "1.723*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"253.39", ",", " ", "1.2029*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"300.99", ",", " ", "8.3006*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"357.54", ",", " ", "5.6628*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"424.71", ",", " ", "3.8202*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"504.51", ",", " ", "2.5493*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"599.29", ",", " ", "1.6833*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"711.88", ",", " ", "1.1003*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"845.62", ",", " ", "7.1229*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1004.5", ",", " ", "4.5684*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1193.2", ",", " ", "2.9038*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1417.4", ",", " ", "1.8297*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1683.7", ",", " ", "1.1429*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "7.0785*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "75.926"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus four", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig101v201", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"515.28", ",", " ", "3.9624*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"553.4", ",", " ", "3.3071*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"594.35", ",", " ", "2.756*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"638.32", ",", " ", "2.2936*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"685.55", ",", " ", "1.9064*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"736.27", ",", " ", "1.5825*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"790.75", ",", " ", "1.3119*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"849.26", ",", " ", "1.0859*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"912.09", ",", " ", "8.9752*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"979.57", ",", " ", "7.4061*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1052.", ",", " ", "6.1011*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1129.9", ",", " ", "5.0174*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1213.5", ",", " ", "4.1194*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1303.3", ",", " ", "3.3769*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1399.7", ",", " ", "2.7642*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1503.3", ",", " ", "2.26*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1614.5", ",", " ", "1.8458*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1733.9", ",", " ", "1.5061*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1862.2", ",", " ", "1.228*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0005*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "515.28"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig200v201", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"88.319", ",", " ", "5.9953*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"104.08", ",", " ", "3.6769*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"122.65", ",", " ", "2.2394*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"144.54", ",", " ", "1.3549*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"170.34", ",", " ", "8.1461*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"200.74", ",", " ", "4.8681*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"236.56", ",", " ", "2.8924*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"278.78", ",", " ", "1.7091*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"328.53", ",", " ", "1.0045*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"387.15", ",", " ", "5.8726*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"456.25", ",", " ", "3.4158*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"537.67", ",", " ", "1.9765*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"633.62", ",", " ", "1.1376*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"746.69", ",", " ", "6.511*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"879.95", ",", " ", "3.7042*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1037.", ",", " ", "2.0935*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1222.", ",", " ", "1.1746*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1440.1", ",", " ", "6.5381*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1697.1", ",", " ", "3.6071*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.9712*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "88.319"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig110v210", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"519.34", ",", " ", "3.8784*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"557.53", ",", " ", "3.2499*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"598.54", ",", " ", "2.7163*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"642.56", ",", " ", "2.2655*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"689.81", ",", " ", "1.8858*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"740.54", ",", " ", "1.5669*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"795.01", ",", " ", "1.2996*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"853.48", ",", " ", "1.0761*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"916.24", ",", " ", "8.8969*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"983.63", ",", " ", "7.3444*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1056.", ",", " ", "6.0542*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1133.6", ",", " ", "4.9837*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1217.", ",", " ", "4.0972*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1306.5", ",", " ", "3.3641*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1402.6", ",", " ", "2.759*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1505.7", ",", " ", "2.2601*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1616.5", ",", " ", "1.8493*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1735.4", ",", " ", "1.5115*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1863.", ",", " ", "1.2341*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0066*^-20"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "519.34"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig200v210", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"98.327", ",", " ", "4.5458*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"115.22", ",", " ", "3.4185*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"135.02", ",", " ", "2.5375*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"158.22", ",", " ", "1.8614*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"185.4", ",", " ", "1.3505*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"217.26", ",", " ", "9.6993*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"254.59", ",", " ", "6.8999*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"298.33", ",", " ", "4.8644*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"349.59", ",", " ", "3.4002*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"409.66", ",", " ", "2.3573*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"480.04", ",", " ", "1.6214*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"562.53", ",", " ", "1.1068*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"659.18", ",", " ", "7.4983*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"772.44", ",", " ", "5.0429*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"905.16", ",", " ", "3.3669*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1060.7", ",", " ", "2.2316*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1242.9", ",", " ", "1.4684*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1456.5", ",", " ", "9.5922*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1706.7", ",", " ", "6.2201*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.0037*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "98.327"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus five", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig100v200", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"552.08", ",", " ", "3.3432*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"590.78", ",", " ", "2.8106*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"632.19", ",", " ", "2.3596*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"676.5", ",", " ", "1.9782*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"723.92", ",", " ", "1.6562*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"774.67", ",", " ", "1.3848*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"828.97", ",", " ", "1.1563*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"887.07", ",", " ", "9.6421*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"949.25", ",", " ", "8.0307*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1015.8", ",", " ", "6.6805*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1087.", ",", " ", "5.5508*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1163.2", ",", " ", "4.6069*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1244.7", ",", " ", "3.8193*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1332.", ",", " ", "3.163*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1425.3", ",", " ", "2.6168*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1525.2", ",", " ", "2.1628*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1632.2", ",", " ", "1.7857*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1746.6", ",", " ", "1.4728*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1869.", ",", " ", "1.2137*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "9.992*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "552.08"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core holes", "Subsubsection"],

Cell["Minus one", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig023v123", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"502.57", ",", " ", "2.5563*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"540.46", ",", " ", "2.2232*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"581.22", ",", " ", "1.8579*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"625.04", ",", " ", "1.5427*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"672.17", ",", " ", "1.2776*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"722.85", ",", " ", "1.056*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"777.35", ",", " ", "8.7125*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"835.96", ",", " ", "7.1763*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"899.", ",", " ", "5.9009*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"966.78", ",", " ", "4.8433*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1039.7", ",", " ", "3.9673*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1118.1", ",", " ", "3.2431*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1202.4", ",", " ", "2.6452*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1293.", ",", " ", "2.1529*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1390.5", ",", " ", "1.7486*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1495.4", ",", " ", "1.4176*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1608.1", ",", " ", "1.1474*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1729.4", ",", " ", "9.2755*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1859.8", ",", " ", "7.4915*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.047*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "502.57"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig113v123", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"44.8", ",", " ", "1.6135*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"54.715", ",", " ", "1.3884*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"66.825", ",", " ", "1.132*^-18"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"81.614", ",", " ", "8.8591*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"99.677", ",", " ", "6.6997*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"121.74", ",", " ", "4.9118*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"148.68", ",", " ", "3.5009*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"181.59", ",", " ", "2.4329*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"221.77", ",", " ", "1.6503*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"270.86", ",", " ", "1.0927*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"330.8", ",", " ", "7.0764*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"404.02", ",", " ", "4.4908*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"493.43", ",", " ", "2.7945*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"602.64", ",", " ", "1.7107*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"736.01", ",", " ", "1.0308*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"898.9", ",", " ", "6.1323*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1097.8", ",", " ", "3.6027*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1340.8", ",", " ", "2.0938*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1637.6", ",", " ", "1.2045*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.8588*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "44.8"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig122v123", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"33.757", ",", " ", "1.0194*^-17"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"41.847", ",", " ", "7.8327*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"51.875", ",", " ", "5.4053*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"64.307", ",", " ", "3.4732*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"79.718", ",", " ", "2.1141*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"98.822", ",", " ", "1.2301*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"122.5", ",", " ", "6.879*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"151.86", ",", " ", "3.7113*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"188.26", ",", " ", "1.9371*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"233.37", ",", " ", "9.8116*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"289.3", ",", " ", "4.8433*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"358.63", ",", " ", "2.3404*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"444.57", ",", " ", "1.1131*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"551.11", ",", " ", "5.2358*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"683.19", ",", " ", "2.4456*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"846.91", ",", " ", "1.1366*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1049.9", ",", " ", "5.2575*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1301.5", ",", " ", "2.4172*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1613.4", ",", " ", "1.1016*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.9642*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "33.757"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus two", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig013v113", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"526.57", ",", " ", "2.3485*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"564.88", ",", " ", "1.9821*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"605.99", ",", " ", "1.6549*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"650.08", ",", " ", "1.3778*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"697.38", ",", " ", "1.1456*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"748.13", ",", " ", "9.515*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"802.56", ",", " ", "7.8945*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"860.96", ",", " ", "6.5422*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"923.61", ",", " ", "5.414*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"990.81", ",", " ", "4.4732*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1062.9", ",", " ", "3.689*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1140.2", ",", " ", "3.0361*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1223.2", ",", " ", "2.4932*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1312.2", ",", " ", "2.043*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1407.7", ",", " ", "1.6706*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1510.1", ",", " ", "1.3636*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1620.", ",", " ", "1.1114*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1737.9", ",", " ", "9.0489*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1864.3", ",", " ", "7.3617*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9871*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "526.57"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig103v113", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"64.597", ",", " ", "7.2055*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"77.389", ",", " ", "5.7626*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"92.713", ",", " ", "4.4697*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"111.07", ",", " ", "3.3783*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.07", ",", " ", "2.4942*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"159.42", ",", " ", "1.8017*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"190.98", ",", " ", "1.2755*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"228.8", ",", " ", "8.8666*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"274.11", ",", " ", "6.0576*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"328.39", ",", " ", "4.0679*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"393.42", ",", " ", "2.6889*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"471.32", ",", " ", "1.7528*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"564.65", ",", " ", "1.127*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"676.47", ",", " ", "7.1607*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"810.42", ",", " ", "4.5015*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"970.9", ",", " ", "2.8009*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1163.2", ",", " ", "1.7276*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1393.5", ",", " ", "1.0561*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1669.4", ",", " ", "6.4025*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.8504*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "64.597"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig112v113", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"51.883", ",", " ", "6.4057*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"62.878", ",", " ", "4.1798*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"76.203", ",", " ", "2.6332*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"92.352", ",", " ", "1.6122*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"111.92", ",", " ", "9.6272*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"135.64", ",", " ", "5.6182*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"164.39", ",", " ", "3.2084*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"199.22", ",", " ", "1.7949*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"241.44", ",", " ", "9.8456*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"292.61", ",", " ", "5.3027*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"354.62", ",", " ", "2.8098*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"429.77", ",", " ", "1.468*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"520.85", ",", " ", "7.5793*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"631.23", ",", " ", "3.8769*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"765.", ",", " ", "1.9676*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"927.12", ",", " ", "9.9203*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1123.6", ",", " ", "4.968*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1361.7", ",", " ", "2.4702*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1650.3", ",", " ", "1.218*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.948*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "51.883"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig022v122", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"529.83", ",", " ", "2.2886*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"568.2", ",", " ", "1.9455*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"609.34", ",", " ", "1.6325*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"653.47", ",", " ", "1.3641*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"700.79", ",", " ", "1.137*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"751.54", ",", " ", "9.4578*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"805.96", ",", " ", "7.8529*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"864.32", ",", " ", "6.5093*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"926.91", ",", " ", "5.3864*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"994.04", ",", " ", "4.4497*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1066.", ",", " ", "3.6696*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1143.2", ",", " ", "3.021*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1226.", ",", " ", "2.4825*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1314.8", ",", " ", "2.0365*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1410.", ",", " ", "1.6679*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1512.1", ",", " ", "1.3638*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1621.6", ",", " ", "1.1137*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1739.", ",", " ", "9.0831*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1864.9", ",", " ", "7.4008*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.0256*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "529.83"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig112v122", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"62.926", ",", " ", "1.4789*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"75.491", ",", " ", "1.1627*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"90.564", ",", " ", "8.9133*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"108.65", ",", " ", "6.6847*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"130.34", ",", " ", "4.9136*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"156.37", ",", " ", "3.5438*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"187.59", ",", " ", "2.5105*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"225.05", ",", " ", "1.7486*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"269.98", ",", " ", "1.1978*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"323.89", ",", " ", "8.0698*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"388.56", ",", " ", "5.3512*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"466.15", ",", " ", "3.4965*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"559.23", ",", " ", "2.2519*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"670.89", ",", " ", "1.4317*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"804.85", ",", " ", "8.9956*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"965.56", ",", " ", "5.5902*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1158.4", ",", " ", "3.4401*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1389.6", ",", " ", "2.0974*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1667.1", ",", " ", "1.2675*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "7.5964*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "62.926"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig121v122", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"54.552", ",", " ", "4.3848*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"65.938", ",", " ", "2.8573*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"79.701", ",", " ", "1.7915*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"96.337", ",", " ", "1.0892*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"116.44", ",", " ", "6.4478*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"140.75", ",", " ", "3.7254*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"170.13", ",", " ", "2.1048*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"205.64", ",", " ", "1.1649*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"248.56", ",", " ", "6.3241*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"300.44", ",", " ", "3.3743*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"363.15", ",", " ", "1.7747*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"438.95", ",", " ", "9.2268*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"530.57", ",", " ", "4.7545*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"641.31", ",", " ", "2.4361*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"775.16", ",", " ", "1.2426*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"936.96", ",", " ", "6.318*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1132.5", ",", " ", "3.1988*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1368.9", ",", " ", "1.6116*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1654.6", ",", " ", "8.0597*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.9942*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "54.552"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus three", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig003v103", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"553.53", ",", " ", "2.0834*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"592.25", ",", " ", "1.7476*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"633.67", ",", " ", "1.4619*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"678.", ",", " ", "1.2219*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"725.42", ",", " ", "1.0209*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"776.16", ",", " ", "8.5267*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"830.46", ",", " ", "7.1177*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"888.54", ",", " ", "5.9366*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"950.7", ",", " ", "4.9459*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1017.2", ",", " ", "4.1145*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1088.3", ",", " ", "3.4169*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1164.5", ",", " ", "2.8318*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1245.9", ",", " ", "2.3419*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1333.1", ",", " ", "1.9326*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1426.3", ",", " ", "1.5918*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1526.1", ",", " ", "1.3088*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1632.8", ",", " ", "1.0747*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1747.", ",", " ", "8.8162*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1869.3", ",", " ", "7.2287*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.926*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "553.53"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig102v103", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"71.933", ",", " ", "3.449*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"85.691", ",", " ", "2.1832*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"102.08", ",", " ", "1.3613*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"121.6", ",", " ", "8.3704*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.86", ",", " ", "5.0786*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"172.57", ",", " ", "3.0413*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"205.57", ",", " ", "1.7978*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"244.89", ",", " ", "1.0491*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"291.72", ",", " ", "6.0441*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"347.52", ",", " ", "3.4389*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"413.98", ",", " ", "1.9333*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"493.16", ",", " ", "1.0747*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"587.48", ",", " ", "5.912*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"699.84", ",", " ", "3.2214*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"833.69", ",", " ", "1.7401*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"993.14", ",", " ", "9.3236*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1183.1", ",", " ", "4.9565*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1409.4", ",", " ", "2.6144*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1678.9", ",", " ", "1.3679*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "7.0973*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "71.933"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig012v112", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"557.18", ",", " ", "2.0368*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"595.95", ",", " ", "1.7186*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"637.41", ",", " ", "1.4438*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"681.76", ",", " ", "1.2105*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"729.2", ",", " ", "1.0135*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"779.93", ",", " ", "8.4753*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"834.2", ",", " ", "7.0789*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"892.24", ",", " ", "5.9052*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"954.32", ",", " ", "4.9196*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1020.7", ",", " ", "4.0925*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1091.7", ",", " ", "3.3991*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1167.7", ",", " ", "2.8184*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1248.9", ",", " ", "2.3329*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1335.8", ",", " ", "1.9277*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1428.8", ",", " ", "1.5904*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1528.2", ",", " ", "1.3101*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1634.5", ",", " ", "1.0778*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1748.3", ",", " ", "8.8573*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1869.9", ",", " ", "7.273*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9687*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "557.18"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig102v112", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"84.647", ",", " ", "5.9874*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"99.976", ",", " ", "4.5983*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"118.08", ",", " ", "3.4689*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"139.47", ",", " ", "2.5746*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"164.72", ",", " ", "1.8818*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"194.55", ",", " ", "1.3555*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"229.79", ",", " ", "9.6308*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"271.4", ",", " ", "6.7551*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"320.55", ",", " ", "4.6796*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"378.6", ",", " ", "3.2023*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"447.16", ",", " ", "2.1661*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"528.14", ",", " ", "1.4498*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"623.78", ",", " ", "9.6054*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"736.75", ",", " ", "6.3027*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"870.17", ",", " ", "4.1005*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1027.8", ",", " ", "2.6454*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1213.9", ",", " ", "1.6936*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1433.7", ",", " ", "1.0762*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1693.3", ",", " ", "6.7896*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.2525*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "84.647"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig111v112", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"74.963", ",", " ", "2.3787*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"89.106", ",", " ", "1.4994*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"105.92", ",", " ", "9.2926*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"125.9", ",", " ", "5.6705*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"149.66", ",", " ", "3.4097*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"177.89", ",", " ", "2.0215*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"211.46", ",", " ", "1.1824*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"251.35", ",", " ", "6.8279*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"298.78", ",", " ", "3.8949*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"355.15", ",", " ", "2.1966*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"422.15", ",", " ", "1.2264*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"501.8", ",", " ", "6.7874*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"596.48", ",", " ", "3.7278*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"709.02", ",", " ", "2.0343*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"842.79", ",", " ", "1.1041*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1001.8", ",", " ", "5.9588*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1190.8", ",", " ", "3.199*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1415.5", ",", " ", "1.7065*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1682.5", ",", " ", "9.0413*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.7515*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "74.963"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig021v121", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"561.59", ",", " ", "1.9885*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"600.41", ",", " ", "1.6874*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"641.92", ",", " ", "1.4237*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"686.3", ",", " ", "1.1974*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"733.75", ",", " ", "1.0048*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"784.48", ",", " ", "8.414*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"838.71", ",", " ", "7.0331*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"896.69", ",", " ", "5.8688*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"958.69", ",", " ", "4.8895*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1025.", ",", " ", "4.0674*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1095.8", ",", " ", "3.3788*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1171.6", ",", " ", "2.8028*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1252.6", ",", " ", "2.3219*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1339.2", ",", " ", "1.921*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1431.8", ",", " ", "1.5874*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1530.7", ",", " ", "1.3102*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1636.6", ",", " ", "1.0802*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1749.7", ",", " ", "8.8954*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1870.7", ",", " ", "7.318*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.0147*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "561.59"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig111v121", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"83.337", ",", " ", "1.2*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"98.51", ",", " ", "9.1219*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"116.45", ",", " ", "6.8329*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"137.65", ",", " ", "5.0487*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"162.71", ",", " ", "3.6821*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"192.33", ",", " ", "2.6517*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"227.35", ",", " ", "1.8865*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"268.74", ",", " ", "1.3262*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"317.67", ",", " ", "9.2127*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"375.5", ",", " ", "6.3245*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"443.87", ",", " ", "4.2915*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"524.68", ",", " ", "2.8798*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"620.21", ",", " ", "1.9117*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"733.13", ",", " ", "1.256*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"866.61", ",", " ", "8.1746*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1024.4", ",", " ", "5.2724*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1210.9", ",", " ", "3.3724*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1431.4", ",", " ", "2.1401*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1692.", ",", " ", "1.3479*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "8.4275*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "83.337"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig120v121", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"78.342", ",", " ", "1.224*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"92.907", ",", " ", "7.6776*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"110.18", ",", " ", "4.7286*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"130.66", ",", " ", "2.864*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"154.96", ",", " ", "1.7074*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"183.77", ",", " ", "1.0028*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"217.93", ",", " ", "5.8078*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"258.45", ",", " ", "3.3216*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"306.5", ",", " ", "1.8779*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"363.48", ",", " ", "1.0507*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"431.06", ",", " ", "5.83*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"511.2", ",", " ", "3.2153*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"606.25", ",", " ", "1.7645*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"718.96", ",", " ", "9.6489*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"852.62", ",", " ", "5.2649*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1011.1", ",", " ", "2.8639*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1199.1", ",", " ", "1.5535*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1422.1", ",", " ", "8.3854*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1686.5", ",", " ", "4.5013*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.3971*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "78.342"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus four", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig002v102", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"587.39", ",", " ", "1.7836*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"626.52", ",", " ", "1.5051*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"668.25", ",", " ", "1.2684*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"712.76", ",", " ", "1.0683*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"760.24", ",", " ", "8.9914*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"810.87", ",", " ", "7.5632*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"864.89", ",", " ", "6.3573*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"922.5", ",", " ", "5.3389*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"983.94", ",", " ", "4.4788*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1049.5", ",", " ", "3.7524*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1119.4", ",", " ", "3.1394*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1194.", ",", " ", "2.6223*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1273.5", ",", " ", "2.1868*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1358.3", ",", " ", "1.8206*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1448.8", ",", " ", "1.5134*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1545.3", ",", " ", "1.2563*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1648.2", ",", " ", "1.0417*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1758.", ",", " ", "8.6288*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1875.1", ",", " ", "7.1433*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9109*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "587.39"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig101v102", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"97.216", ",", " ", "1.3179*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"113.99", ",", " ", "8.3543*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.65", ",", " ", "5.2486*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"156.71", ",", " ", "3.2686*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"183.75", ",", " ", "2.0182*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"215.45", ",", " ", "1.2355*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"252.62", ",", " ", "7.4996*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"296.2", ",", " ", "4.5141*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"347.3", ",", " ", "2.6944*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"407.21", ",", " ", "1.595*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"477.47", ",", " ", "9.3668*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"559.84", ",", " ", "5.4581*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"656.43", ",", " ", "3.1568*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"769.67", ",", " ", "1.8129*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"902.46", ",", " ", "1.0339*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1058.2", ",", " ", "5.8576*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1240.7", ",", " ", "3.2965*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1454.8", ",", " ", "1.8427*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1705.7", ",", " ", "1.023*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.6379*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "97.216"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig011v111", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"592.17", ",", " ", "1.7459*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"631.34", ",", " ", "1.4804*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"673.11", ",", " ", "1.2522*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"717.64", ",", " ", "1.0574*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"765.12", ",", " ", "8.917*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"815.73", ",", " ", "7.5095*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"869.7", ",", " ", "6.3161*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"927.23", ",", " ", "5.3058*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"988.57", ",", " ", "4.4516*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1054.", ",", " ", "3.7301*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1123.7", ",", " ", "3.1217*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1198.", ",", " ", "2.6091*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1277.3", ",", " ", "2.178*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1361.8", ",", " ", "1.8158*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1451.9", ",", " ", "1.512*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1547.9", ",", " ", "1.2577*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1650.3", ",", " ", "1.0449*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1759.5", ",", " ", "8.6736*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1875.9", ",", " ", "7.1935*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9616*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "592.17"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig101v111", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"106.91", ",", " ", "4.7614*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"124.73", ",", " ", "3.5983*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"145.52", ",", " ", "2.6877*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"169.77", ",", " ", "1.9854*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"198.07", ",", " ", "1.4512*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"231.08", ",", " ", "1.05*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"269.59", ",", " ", "7.524*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"314.52", ",", " ", "5.3412*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"366.95", ",", " ", "3.7575*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"428.1", ",", " ", "2.62*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"499.46", ",", " ", "1.8113*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"582.7", ",", " ", "1.2421*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"679.82", ",", " ", "8.4517*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"793.13", ",", " ", "5.7073*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"925.32", ",", " ", "3.8266*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1079.5", ",", " ", "2.5482*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1259.5", ",", " ", "1.6855*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1469.4", ",", " ", "1.1078*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1714.3", ",", " ", "7.2344*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.6953*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "106.91"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig110v111", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"100.96", ",", " ", "6.7908*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"118.14", ",", " ", "4.2814*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"138.25", ",", " ", "2.6721*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"161.78", ",", " ", "1.6514*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"189.31", ",", " ", "1.0108*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"221.53", ",", " ", "6.1304*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"259.23", ",", " ", "3.6855*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"303.35", ",", " ", "2.1978*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"354.98", ",", " ", "1.3007*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"415.39", ",", " ", "7.643*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"486.09", ",", " ", "4.463*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"568.82", ",", " ", "2.5923*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"665.63", ",", " ", "1.4984*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"778.91", ",", " ", "8.6219*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"911.48", ",", " ", "4.9411*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1066.6", ",", " ", "2.8197*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1248.1", ",", " ", "1.6013*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1460.5", ",", " ", "9.0487*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1709.1", ",", " ", "5.0812*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "2.8349*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "100.96"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig020v120", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"597.71", ",", " ", "1.7069*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"636.94", ",", " ", "1.4541*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"678.74", ",", " ", "1.2346*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"723.29", ",", " ", "1.0455*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"770.76", ",", " ", "8.8344*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"821.35", ",", " ", "7.4499*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"875.25", ",", " ", "6.2711*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"932.7", ",", " ", "5.2702*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"993.92", ",", " ", "4.4226*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1059.1", ",", " ", "3.7065*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1128.7", ",", " ", "3.1027*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1202.7", ",", " ", "2.5947*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1281.7", ",", " ", "2.1678*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1365.8", ",", " ", "1.8097*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1455.4", ",", " ", "1.5095*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1551.", ",", " ", "1.2581*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1652.8", ",", " ", "1.0476*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1761.2", ",", " ", "8.7158*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1876.8", ",", " ", "7.2439*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.0151*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "597.71"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig110v120", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"105.96", ",", " ", "9.4122*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"123.68", ",", " ", "7.0675*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.36", ",", " ", "5.2561*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"168.5", ",", " ", "3.8731*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"196.68", ",", " ", "2.8286*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"229.56", ",", " ", "2.0478*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"267.95", ",", " ", "1.4698*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"312.76", ",", " ", "1.0459*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"365.05", ",", " ", "7.3783*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"426.1", ",", " ", "5.1605*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"497.35", ",", " ", "3.5786*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"580.52", ",", " ", "2.4606*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"677.59", ",", " ", "1.6778*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"790.89", ",", " ", "1.1348*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"923.15", ",", " ", "7.6162*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1077.5", ",", " ", "5.0735*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1257.7", ",", " ", "3.3556*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1468.", ",", " ", "2.2043*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1713.5", ",", " ", "1.4385*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "9.3281*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "105.96"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus five", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig001v101", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"625.53", ",", " ", "1.5177*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"664.99", ",", " ", "1.2902*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"706.94", ",", " ", "1.0958*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"751.54", ",", " ", "9.2994*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"798.95", ",", " ", "7.8861*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"849.35", ",", " ", "6.6823*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"902.93", ",", " ", "5.6574*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"959.89", ",", " ", "4.7855*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1020.4", ",", " ", "4.0439*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1084.8", ",", " ", "3.4137*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1153.2", ",", " ", "2.8785*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1226.", ",", " ", "2.4243*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1303.3", ",", " ", "2.0394*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1385.6", ",", " ", "1.7136*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1473.", ",", " ", "1.4382*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1565.9", ",", " ", "1.2058*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1664.7", ",", " ", "1.01*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1769.7", ",", " ", "8.4522*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1881.3", ",", " ", "7.0681*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9077*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "625.53"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig100v101", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"125.13", ",", " ", "3.9757*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.78", ",", " ", "2.5538*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"167.52", ",", " ", "1.6304*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"193.83", ",", " ", "1.0346*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"224.27", ",", " ", "6.5263*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"259.49", ",", " ", "4.093*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"300.24", ",", " ", "2.5524*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"347.39", ",", " ", "1.5828*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"401.95", ",", " ", "9.7618*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"465.07", ",", " ", "5.9879*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"538.11", ",", " ", "3.6534*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"622.62", ",", " ", "2.2172*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"720.4", ",", " ", "1.3384*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"833.54", ",", " ", "8.0365*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"964.44", ",", " ", "4.7995*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1115.9", ",", " ", "2.8506*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1291.2", ",", " ", "1.6834*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1493.9", ",", " ", "9.8839*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1728.5", ",", " ", "5.7681*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.345*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "125.13"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig010v110", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"631.4", ",", " ", "1.4873*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"670.9", ",", " ", "1.2695*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"712.87", ",", " ", "1.0816*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"757.47", ",", " ", "9.2017*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"804.86", ",", " ", "7.8167*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"855.21", ",", " ", "6.6312*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"908.72", ",", " ", "5.6183*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"965.57", ",", " ", "4.7544*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1026.", ",", " ", "4.0188*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1090.2", ",", " ", "3.3935*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1158.4", ",", " ", "2.8628*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1230.8", ",", " ", "2.4128*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1307.8", ",", " ", "2.0318*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1389.7", ",", " ", "1.7095*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1476.6", ",", " ", "1.4373*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1569.", ",", " ", "1.2075*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1667.1", ",", " ", "1.0136*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1771.4", ",", " ", "8.5011*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1882.2", ",", " ", "7.1243*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9656*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "631.4"}], "]"}], "*", "\n", 
      
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig100v101", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"125.13", ",", " ", "3.9757*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.78", ",", " ", "2.5538*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"167.52", ",", " ", "1.6304*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"193.83", ",", " ", "1.0346*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"224.27", ",", " ", "6.5263*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"259.49", ",", " ", "4.093*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"300.24", ",", " ", "2.5524*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"347.39", ",", " ", "1.5828*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"401.95", ",", " ", "9.7618*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"465.07", ",", " ", "5.9879*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"538.11", ",", " ", "3.6534*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"622.62", ",", " ", "2.2172*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"720.4", ",", " ", "1.3384*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"833.54", ",", " ", "8.0365*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"964.44", ",", " ", "4.7995*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1115.9", ",", " ", "2.8506*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1291.2", ",", " ", "1.6834*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1493.9", ",", " ", "9.8839*^-23"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1728.5", ",", " ", "5.7681*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.345*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "125.13"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig100v110", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"131.08", ",", " ", "3.7376*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"151.3", ",", " ", "2.813*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"174.63", ",", " ", "2.0998*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"201.56", ",", " ", "1.5551*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"232.64", ",", " ", "1.1429*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"268.52", ",", " ", "8.339*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"309.94", ",", " ", "6.0413*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"357.73", ",", " ", "4.3467*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"412.9", ",", " ", "3.1066*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"476.58", ",", " ", "2.2059*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"550.08", ",", " ", "1.5564*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"634.92", ",", " ", "1.0914*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"732.83", ",", " ", "7.6065*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"845.85", ",", " ", "5.2698*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"976.3", ",", " ", "3.6296*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1126.9", ",", " ", "2.4856*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1300.7", ",", " ", "1.6924*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1501.2", ",", " ", "1.1459*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1732.8", ",", " ", "7.7153*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.166*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "131.08"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus six", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig000v100", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"667.14", ",", " ", "1.2856*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"706.83", ",", " ", "1.1016*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"748.87", ",", " ", "9.431*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"793.42", ",", " ", "8.0667*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"840.62", ",", " ", "6.8936*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"890.62", ",", " ", "5.8858*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"943.6", ",", " ", "5.0208*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"999.74", ",", " ", "4.2792*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1059.2", ",", " ", "3.644*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1122.2", ",", " ", "3.1005*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1189.", ",", " ", "2.6358*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1259.7", ",", " ", "2.239*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1334.6", ",", " ", "1.9004*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1414.", ",", " ", "1.6118*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1498.1", ",", " ", "1.366*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1587.3", ",", " ", "1.1569*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1681.7", ",", " ", "9.7898*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1781.7", ",", " ", "8.2787*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1887.7", ",", " ", "6.996*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9084*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "667.14"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsubsection"],

Cell["Minus two", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig013v023", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"68.795", ",", " ", "1.5759*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"82.145", ",", " ", "1.2317*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"98.086", ",", " ", "9.4244*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"117.12", ",", " ", "7.0747*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"139.85", ",", " ", "5.2166*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"166.99", ",", " ", "3.7803*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"199.39", ",", " ", "2.6936*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"238.08", ",", " ", "1.8885*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"284.29", ",", " ", "1.3031*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"339.45", ",", " ", "8.8471*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"405.33", ",", " ", "5.9111*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"483.98", ",", " ", "3.8911*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"577.9", ",", " ", "2.5246*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"690.05", ",", " ", "1.6159*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"823.96", ",", " ", "1.022*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"983.85", ",", " ", "6.3911*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1174.8", ",", " ", "3.9586*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1402.7", ",", " ", "2.4297*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1675.", ",", " ", "1.4797*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "8.9419*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "68.795"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig022v023", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"61.01", ",", " ", "6.1248*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"73.311", ",", " ", "4.2154*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"88.093", ",", " ", "2.7661*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"105.85", ",", " ", "1.751*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"127.2", ",", " ", "1.0759*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"152.84", ",", " ", "6.4379*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"183.66", ",", " ", "3.7602*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"220.69", ",", " ", "2.1476*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"265.19", ",", " ", "1.201*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"318.66", ",", " ", "6.5855*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"382.91", ",", " ", "3.5473*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"460.12", ",", " ", "1.8822*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"552.89", ",", " ", "9.8587*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"664.37", ",", " ", "5.1111*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"798.33", ",", " ", "2.6297*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"959.29", ",", " ", "1.3441*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1152.7", ",", " ", "6.8363*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1385.1", ",", " ", "3.4577*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1664.4", ",", " ", "1.7393*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "8.6911*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "61.01"}], "]"}], "*", "\n", 
      
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus three", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig003v013", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"91.558", ",", " ", "6.2617*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"107.69", ",", " ", "4.8086*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"126.67", ",", " ", "3.6361*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"148.99", ",", " ", "2.71*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"175.25", ",", " ", "1.9917*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"206.14", ",", " ", "1.4439*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"242.46", ",", " ", "1.0331*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"285.19", ",", " ", "7.2984*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"335.45", ",", " ", "5.0933*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"394.56", ",", " ", "3.511*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"464.1", ",", " ", "2.3913*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"545.88", ",", " ", "1.6107*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"642.08", ",", " ", "1.0737*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"755.24", ",", " ", "7.0847*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"888.33", ",", " ", "4.633*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1044.9", ",", " ", "3.0051*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1229.", ",", " ", "1.9338*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1445.6", ",", " ", "1.2361*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1700.4", ",", " ", "7.8468*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.9516*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "91.558"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig012v013", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"82.493", ",", " ", "3.6079*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"97.564", ",", " ", "2.3608*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"115.39", ",", " ", "1.5139*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"136.47", ",", " ", "9.5361*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"161.4", ",", " ", "5.9078*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"190.89", ",", " ", "3.6024*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"225.77", ",", " ", "2.1633*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"267.02", ",", " ", "1.2801*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"315.8", ",", " ", "7.4673*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"373.5", ",", " ", "4.2964*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"441.73", ",", " ", "2.4402*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"522.44", ",", " ", "1.3699*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"617.89", ",", " ", "7.6099*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"730.78", ",", " ", "4.1879*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"864.29", ",", " ", "2.2866*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1022.2", ",", " ", "1.2398*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1208.9", ",", " ", "6.6783*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1429.8", ",", " ", "3.5764*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1691.", ",", " ", "1.9034*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0069*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "82.493"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig012v022", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"90.278", ",", " ", "1.2516*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"106.27", ",", " ", "9.5324*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"125.09", ",", " ", "7.1663*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"147.24", ",", " ", "5.3211*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"173.31", ",", " ", "3.9033*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"204.01", ",", " ", "2.829*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"240.14", ",", " ", "2.026*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"282.67", ",", " ", "1.434*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"332.73", ",", " ", "1.0031*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"391.65", ",", " ", "6.9334*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"461.01", ",", " ", "4.7356*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"542.66", ",", " ", "3.1976*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"638.76", ",", " ", "2.1356*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"751.89", ",", " ", "1.4111*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"885.04", ",", " ", "9.2344*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1041.8", ",", " ", "5.9892*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1226.3", ",", " ", "3.8521*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1443.5", ",", " ", "2.4595*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1699.1", ",", " ", "1.5592*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "9.823*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "90.278"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig021v022", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"86.317", ",", " ", "2.4609*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"101.84", ",", " ", "1.6027*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"120.16", ",", " ", "1.0217*^-18"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"141.78", ",", " ", "6.3921*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"167.28", ",", " ", "3.9301*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"197.37", ",", " ", "2.3767*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"232.88", ",", " ", "1.4151*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"274.77", ",", " ", "8.3033*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"324.19", ",", " ", "4.8063*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"382.51", ",", " ", "2.7464*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"451.32", ",", " ", "1.5512*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"532.5", ",", " ", "8.6776*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"628.29", ",", " ", "4.8158*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"741.31", ",", " ", "2.6539*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"874.66", ",", " ", "1.4552*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1032.", ",", " ", "7.9457*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1217.6", ",", " ", "4.3193*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1436.7", ",", " ", "2.3396*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1695.1", ",", " ", "1.2606*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.7602*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "86.317"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus four", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig002v003", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"105.8", ",", " ", "2.0934*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"123.5", ",", " ", "1.3665*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"144.16", ",", " ", "8.8246*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"168.28", ",", " ", "5.6395*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"196.44", ",", " ", "3.5672*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"229.31", ",", " ", "2.2335*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"267.67", ",", " ", "1.3842*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"312.46", ",", " ", "8.4903*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"364.74", ",", " ", "5.154*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"425.76", ",", " ", "3.0965*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"496.99", ",", " ", "1.8415*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"580.15", ",", " ", "1.0844*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"677.21", ",", " ", "6.3249*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"790.52", ",", " ", "3.6563*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"922.78", ",", " ", "2.0961*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1077.2", ",", " ", "1.1924*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1257.4", ",", " ", "6.7348*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1467.8", ",", " ", "3.7787*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1713.3", ",", " ", "2.1069*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.1678*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "105.8"}], "]"}], "*", "\n", 
      
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig011v021", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"113.92", ",", " ", "9.7304*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"132.46", ",", " ", "7.3443*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"154.03", ",", " ", "5.4947*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"179.1", ",", " ", "4.0754*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"208.25", ",", " ", "2.9965*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"242.15", ",", " ", "2.1842*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"281.56", ",", " ", "1.5783*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"327.4", ",", " ", "1.1305*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"380.69", ",", " ", "8.0262*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"442.66", ",", " ", "5.6477*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"514.71", ",", " ", "3.9385*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"598.49", ",", " ", "2.7224*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"695.91", ",", " ", "1.8658*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"809.19", ",", " ", "1.2681*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"940.91", ",", " ", "8.5501*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1094.1", ",", " ", "5.7228*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1272.2", ",", " ", "3.8039*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1479.2", ",", " ", "2.5121*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1720.", ",", " ", "1.6492*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.0765*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "113.92"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig002v012", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"114.87", ",", " ", "4.9265*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.51", ",", " ", "3.738*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"155.17", ",", " ", "2.8067*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"180.35", ",", " ", "2.0861*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"209.62", ",", " ", "1.535*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"243.63", ",", " ", "1.1184*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"283.17", ",", " ", "8.0706*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"329.12", ",", " ", "5.7691*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"382.52", ",", " ", "4.0861*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"444.6", ",", " ", "2.8675*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"516.74", ",", " ", "1.9942*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"600.59", ",", " ", "1.375*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"698.05", ",", " ", "9.404*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"811.32", ",", " ", "6.3809*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"942.97", ",", " ", "4.2974*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1096.", ",", " ", "2.8749*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1273.8", ",", " ", "1.9107*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1480.5", ",", " ", "1.2621*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1720.8", ",", " ", "8.2908*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.4154*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "114.87"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig011v012", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"109.96", ",", " ", "1.4296*^-18"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"128.1", ",", " ", "9.2855*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"149.23", ",", " ", "5.9609*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"173.84", ",", " ", "3.7839*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"202.51", ",", " ", "2.3756*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"235.92", ",", " ", "1.4755*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"274.83", ",", " ", "9.0686*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"320.16", ",", " ", "5.5177*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"372.97", ",", " ", "3.3247*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"434.49", ",", " ", "1.9846*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"506.16", ",", " ", "1.1741*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"589.64", ",", " ", "6.8911*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"686.9", ",", " ", "4.0156*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"800.2", ",", " ", "2.3244*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"932.19", ",", " ", "1.3374*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1086.", ",", " ", "7.6559*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1265.1", ",", " ", "4.3597*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1473.7", ",", " ", "2.4703*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1716.8", ",", " ", "1.393*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "7.8116*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "109.96"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig020v021", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"114.47", ",", " ", "7.2876*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"133.07", ",", " ", "4.7086*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"154.69", ",", " ", "3.0052*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"179.83", ",", " ", "1.8955*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"209.04", ",", " ", "1.1818*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"243.01", ",", " ", "7.2858*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"282.49", ",", " ", "4.4438*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"328.39", ",", " ", "2.6839*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"381.75", ",", " ", "1.6064*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"443.78", ",", " ", "9.5338*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"515.89", ",", " ", "5.6145*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"599.71", ",", " ", "3.2857*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"697.15", ",", " ", "1.9137*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"810.42", ",", " ", "1.1097*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"942.1", ",", " ", "6.4098*^-22"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1095.2", ",", " ", "3.6929*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1273.1", ",", " ", "2.1211*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1480.", ",", " ", "1.2138*^-22"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1720.5", ",", " ", "6.9249*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "3.9305*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "114.47"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus five", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig001v002", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"135.36", ",", " ", "8.6316*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"155.97", ",", " ", "5.6798*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"179.72", ",", " ", "3.7102*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"207.09", ",", " ", "2.4061*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"238.62", ",", " ", "1.5491*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"274.96", ",", " ", "9.9013*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"316.82", ",", " ", "6.2825*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"365.07", ",", " ", "3.9571*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"420.66", ",", " ", "2.4742*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"484.71", ",", " ", "1.5357*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"558.52", ",", " ", "9.4624*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"643.56", ",", " ", "5.789*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"741.56", ",", " ", "3.517*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"854.48", ",", " ", "2.1224*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"984.59", ",", " ", "1.2726*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1134.5", ",", " ", "7.5835*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1307.3", ",", " ", "4.4926*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1506.3", ",", " ", "2.6468*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1735.7", ",", " ", "1.551*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "9.0414*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "135.36"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig001v011", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"140.27", ",", " ", "3.856*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"161.33", ",", " ", "2.9178*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"185.54", ",", " ", "2.1912*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"213.4", ",", " ", "1.6334*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"245.43", ",", " ", "1.2086*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"282.27", ",", " ", "8.8774*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"324.64", ",", " ", "6.4738*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"373.38", ",", " ", "4.6876*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"429.42", ",", " ", "3.3706*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"493.89", ",", " ", "2.4069*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"568.03", ",", " ", "1.707*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"653.29", ",", " ", "1.2026*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"751.36", ",", " ", "8.4186*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"864.15", ",", " ", "5.8569*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"993.87", ",", " ", "4.0502*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1143.1", ",", " ", "2.785*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1314.6", ",", " ", "1.9046*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1512.", ",", " ", "1.2957*^-21"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1739.", ",", " ", "8.7707*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.9084*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "140.27"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig010v011", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"140.2", ",", " ", "4.3976*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"161.25", ",", " ", "2.8791*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"185.46", ",", " ", "1.87*^-19"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"213.31", ",", " ", "1.2052*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"245.33", ",", " ", "7.7062*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"282.17", ",", " ", "4.8898*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"324.53", ",", " ", "3.0798*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"373.26", ",", " ", "1.9262*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"429.3", ",", " ", "1.1967*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"493.76", ",", " ", "7.3874*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"567.89", ",", " ", "4.5326*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"653.16", ",", " ", "2.7656*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"751.22", ",", " ", "1.6793*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"864.01", ",", " ", "1.015*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"993.74", ",", " ", "6.108*^-22"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"1142.9", ",", " ", "3.6604*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1314.5", ",", " ", "2.1854*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1511.9", ",", " ", "1.2993*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1738.9", ",", " ", "7.6914*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "4.5344*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "140.2"}], "]"}], "*", "\n", 
      
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig010v020", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"139.65", ",", " ", "7.5582*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"160.65", ",", " ", "5.7*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"184.81", ",", " ", "4.2715*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"212.6", ",", " ", "3.1807*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"244.57", ",", " ", "2.3534*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"281.35", ",", " ", "1.7301*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"323.66", ",", " ", "1.2637*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"372.33", ",", " ", "9.1695*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"428.32", ",", " ", "6.6091*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"492.74", ",", " ", "4.7317*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"566.83", ",", " ", "3.3646*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"652.08", ",", " ", "2.3764*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"750.13", ",", " ", "1.6671*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"862.94", ",", " ", "1.1619*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"992.71", ",", " ", "8.0459*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1142.", ",", " ", "5.5378*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1313.7", ",", " ", "3.7892*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1511.3", ",", " ", "2.5784*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1738.6", ",", " ", "1.7454*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "1.1755*^-21"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "139.65"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell["Minus six", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig000v010", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"166.82", ",", " ", "3.0119*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"190.12", ",", " ", "2.2878*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"216.67", ",", " ", "1.7276*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"246.93", ",", " ", "1.2971*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"281.42", ",", " ", "9.6825*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"320.73", ",", " ", "7.187*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"365.52", ",", " ", "5.3049*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"416.58", ",", " ", "3.8942*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"474.76", ",", " ", "2.8431*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"541.07", ",", " ", "2.0647*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"616.63", ",", " ", "1.4915*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"702.76", ",", " ", "1.0719*^-20"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"800.91", ",", " ", "7.6642*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"912.77", ",", " ", "5.4529*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1040.3", ",", " ", "3.8608*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1185.5", ",", " ", "2.7205*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1351.1", ",", " ", "1.9081*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1539.8", ",", " ", "1.3323*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1754.9", ",", " ", "9.261*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "6.4096*^-22"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "166.82"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsig000v001", "[", "en_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "fxs", "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"fxs", "=", 
      RowBox[{"Interpolation", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"166.74", ",", " ", "2.7673*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"190.03", ",", " ", "1.8497*^-19"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"216.58", ",", " ", "1.2294*^-19"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"246.83", ",", " ", "8.1249*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"281.32", ",", " ", "5.3398*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"320.62", ",", " ", "3.49*^-20"}], "}"}], ",", " ", "\n", 
          " ", 
          RowBox[{"{", 
           RowBox[{"365.4", ",", " ", "2.2685*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"416.45", ",", " ", "1.4665*^-20"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"474.63", ",", " ", "9.4299*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"540.93", ",", " ", "6.0312*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"616.49", ",", " ", "3.8371*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"702.62", ",", " ", "2.4284*^-21"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"800.77", ",", " ", "1.529*^-21"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"912.63", ",", " ", "9.5777*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1040.1", ",", " ", "5.9697*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1185.4", ",", " ", "3.7026*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1351.", ",", " ", "2.2853*^-22"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1539.8", ",", " ", "1.4039*^-22"}], "}"}], ",", " ", "\n",
           " ", 
          RowBox[{"{", 
           RowBox[{"1754.9", ",", " ", "8.5848*^-23"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2000.", ",", " ", "5.2254*^-23"}], "}"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "Spline"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"fxs", "[", 
       RowBox[{"en", "*", "HartreeToeV"}], "]"}], "*", "crossSectioncm2toAU", 
      "*", 
      RowBox[{"UnitStep", "[", 
       RowBox[{
        RowBox[{"en", "*", "HartreeToeV"}], "-", "166.74"}], "]"}], "*", "\n", 
      RowBox[{"UnitStep", "[", 
       RowBox[{"2000.", "-", 
        RowBox[{"en", "*", "HartreeToeV"}]}], "]"}]}]}]}], "]"}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total ionization cross sections", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fsigTot200", "[", "en_", "]"}], ":=", 
  RowBox[{"fsig100v200", "[", "en", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot201", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig200v201", "[", "en", "]"}], "+", 
   RowBox[{"fsig101v201", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot202", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig201v202", "[", "en", "]"}], "+", 
   RowBox[{"fsig102v202", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot203", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig202v203", "[", "en", "]"}], "+", 
   RowBox[{"fsig103v203", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot210", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig200v210", "[", "en", "]"}], "+", 
   RowBox[{"fsig110v210", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot211", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig201v211", "[", "en", "]"}], "+", 
   RowBox[{"fsig210v211", "[", "en", "]"}], "+", 
   RowBox[{"fsig111v211", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot212", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig202v212", "[", "en", "]"}], "+", 
   RowBox[{"fsig211v212", "[", "en", "]"}], "+", 
   RowBox[{"fsig112v212", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot213", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig212v213", "[", "en", "]"}], "+", 
   RowBox[{"fsig203v213", "[", "en", "]"}], "+", 
   RowBox[{"fsig113v213", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot220", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig210v220", "[", "en", "]"}], "+", 
   RowBox[{"fsig120v220", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot221", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig220v221", "[", "en", "]"}], "+", 
   RowBox[{"fsig121v221", "[", "en", "]"}], "+", 
   RowBox[{"fsig211v221", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot222", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig212v222", "[", "en", "]"}], "+", 
   RowBox[{"fsig221v222", "[", "en", "]"}], "+", 
   RowBox[{"fsig122v222", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot223", "[", "en_", "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig123v223", "[", "en", "]"}], "+", 
   RowBox[{"fsig213v223", "[", "en", "]"}], "+", 
   RowBox[{"fsig222v223", "[", "en", "]"}]}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fsigTot100", "[", "en_", "]"}], ":=", 
   RowBox[{"fsig000v100", "[", "en", "]"}]}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"Exception", ":", " ", 
    RowBox[{"no", " ", 
     RowBox[{"inclDCH", "[", "truth", "]"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot110", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig100v110", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig010v110", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot101", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig100v101", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig001v101", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot102", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig101v102", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig002v102", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot103", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig102v103", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig003v103", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot111", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig101v111", "[", "en", "]"}], "+", 
   RowBox[{"fsig110v111", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig011v111", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot112", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig102v112", "[", "en", "]"}], "+", 
   RowBox[{"fsig111v112", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig012v112", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot113", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig103v113", "[", "en", "]"}], "+", 
   RowBox[{"fsig112v113", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig013v113", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot120", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig110v120", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig020v120", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot121", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig111v121", "[", "en", "]"}], "+", 
   RowBox[{"fsig120v121", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig021v121", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot122", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig112v122", "[", "en", "]"}], "+", 
   RowBox[{"fsig121v122", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig022v122", "[", "en", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot123", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fsig113v123", "[", "en", "]"}], "+", 
   RowBox[{"fsig122v123", "[", "en", "]"}], "+", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"fsig023v123", "[", "en", "]"}]}]}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fsigTot010", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"fsig000v010", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot020", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"fsig010v020", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot001", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"fsig000v001", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot002", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"fsig001v002", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot003", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"fsig002v003", "[", "en", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot011", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig010v011", "[", "en", "]"}], "+", 
     RowBox[{"fsig001v011", "[", "en", "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot012", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig011v012", "[", "en", "]"}], "+", 
     RowBox[{"fsig002v012", "[", "en", "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot013", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig003v013", "[", "en", "]"}], "+", 
     RowBox[{"fsig012v013", "[", "en", "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot021", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig011v021", "[", "en", "]"}], "+", 
     RowBox[{"fsig020v021", "[", "en", "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot022", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig012v022", "[", "en", "]"}], "+", 
     RowBox[{"fsig021v022", "[", "en", "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"fsigTot023", "[", 
   RowBox[{"en_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fsig013v023", "[", "en", "]"}], "+", 
     RowBox[{"fsig022v023", "[", "en", "]"}]}], ")"}]}]}]}], "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rate equations", "Section"],

Cell[CellGroupData[{

Cell["Neutral", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"req223", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P223", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"fsigTot223", "[", "en", "]"}]}], "*", 
     RowBox[{"P223", "[", "t", "]"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], "\n", "\t\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq223", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P223", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus one", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req213", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P213", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig213v223", "[", "en", "]"}], "*", 
        RowBox[{"P223", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot213", "[", "en", "]"}], "*", 
        RowBox[{"P213", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR222v213", "*", 
     RowBox[{"P213", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq213", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P213", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"req222", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P222", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig222v223", "[", "en", "]"}], "*", 
         RowBox[{"P223", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"fsigTot222", "[", "en", "]"}], "*", 
         RowBox[{"P222", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR222v213", "*", 
      RowBox[{"P213", "[", "t", "]"}]}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq222", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P222", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req123", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P123", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig123v223", "[", "en", "]"}], "*", 
        RowBox[{"P223", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot123", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], " ", "*", "\n", "\t\t ", 
        RowBox[{"P123", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot123", "*", 
     RowBox[{"P123", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq123", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P123", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus two", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req203", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P203", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig203v213", "[", "en", "]"}], "*", 
        RowBox[{"P213", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot203", "[", "en", "]"}], "*", 
        RowBox[{"P203", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA203v123", "*", 
     RowBox[{"P123", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR212v203", "*", 
     RowBox[{"P203", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq203", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P203", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req212", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P212", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig212v222", "[", "en", "]"}], "*", 
        RowBox[{"P222", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig212v213", "[", "en", "]"}], "*", 
        RowBox[{"P213", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot212", "[", "en", "]"}], "*", 
        RowBox[{"P212", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA212v123", "*", 
     RowBox[{"P123", "[", "t", "]"}]}], "+", 
    RowBox[{"GamR212v203", "*", 
     RowBox[{"P203", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamR221v212", "*", 
     RowBox[{"P212", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq212", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P212", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"req221", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P221", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig221v222", "[", "en", "]"}], "*", 
         RowBox[{"P222", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"fsigTot221", "[", "en", "]"}], "*", 
         RowBox[{"P221", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA221v123", "*", 
      RowBox[{"P123", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR221v212", "*", 
      RowBox[{"P212", "[", "t", "]"}]}]}]}]}], "\n", "\t\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq221", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P221", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req113", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P113", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig113v213", "[", "en", "]"}], "*", 
        RowBox[{"P213", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig113v123", "[", "en", "]"}], "*", 
        RowBox[{"P123", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot113", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P113", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot113", "*", 
     RowBox[{"P113", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq113", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P113", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req122", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P122", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig122v222", "[", "en", "]"}], "*", 
        RowBox[{"P222", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig122v123", "[", "en", "]"}], "*", 
        RowBox[{"P123", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot122", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P122", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot122", "*", 
     RowBox[{"P122", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq122", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P122", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req023", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P023", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig023v123", "[", "en", "]"}], "*", 
          RowBox[{"P123", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsigTot023", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P023", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamATot023", "*", 
       RowBox[{"P023", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq023", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P023", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus three", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req202", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P202", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig202v203", "[", "en", "]"}], "*", 
        RowBox[{"P203", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig202v212", "[", "en", "]"}], "*", 
        RowBox[{"P212", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot202", "[", "en", "]"}], "*", 
        RowBox[{"P202", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA202v113", "*", 
     RowBox[{"P113", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA202v122", "*", 
     RowBox[{"P122", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
    RowBox[{"GamR211v202", "*", 
     RowBox[{"P202", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq202", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P202", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req211", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P211", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig211v212", "[", "en", "]"}], "*", 
        RowBox[{"P212", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig211v221", "[", "en", "]"}], "*", 
        RowBox[{"P221", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot211", "[", "en", "]"}], "*", 
        RowBox[{"P211", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA211v113", "*", 
     RowBox[{"P113", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA211v122", "*", 
     RowBox[{"P122", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamR211v202", "*", 
     RowBox[{"P202", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR220v211", "*", 
     RowBox[{"P211", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq211", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P211", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"req220", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P220", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig220v221", "[", "en", "]"}], "*", 
         RowBox[{"P221", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"fsigTot220", "[", "en", "]"}], "*", 
         RowBox[{"P220", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA220v122", "*", 
      RowBox[{"P122", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR220v211", "*", 
      RowBox[{"P211", "[", "t", "]"}]}]}]}]}], "\n", "\t\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq220", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P220", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req103", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P103", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig103v203", "[", "en", "]"}], "*", 
        RowBox[{"P203", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig103v113", "[", "en", "]"}], "*", 
        RowBox[{"P113", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot103", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P103", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA103v023", "*", 
     RowBox[{"P023", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot103", "*", 
     RowBox[{"P103", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq103", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P103", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req112", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P112", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig112v212", "[", "en", "]"}], "*", 
        RowBox[{"P212", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig112v113", "[", "en", "]"}], "*", 
        RowBox[{"P113", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsig112v122", "[", "en", "]"}], "*", 
        RowBox[{"P122", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot112", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P112", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA112v023", "*", 
     RowBox[{"P023", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot112", "*", 
     RowBox[{"P112", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq112", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P112", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req121", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P121", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig121v221", "[", "en", "]"}], "*", 
        RowBox[{"P221", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig121v122", "[", "en", "]"}], "*", 
        RowBox[{"P122", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot121", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P121", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA121v023", "*", 
     RowBox[{"P023", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot121", "*", 
     RowBox[{"P121", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq121", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P121", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req013", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P013", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig013v113", "[", "en", "]"}], "*", 
          RowBox[{"P113", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig013v023", "[", "en", "]"}], "*", 
          RowBox[{"P023", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot013", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P013", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
      RowBox[{"GamATot013", "*", 
       RowBox[{"P013", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq013", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P013", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req022", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P022", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig022v122", "[", "en", "]"}], "*", 
          RowBox[{"P122", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig022v023", "[", "en", "]"}], "*", 
          RowBox[{"P023", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot022", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P022", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
      RowBox[{"GamATot022", "*", 
       RowBox[{"P022", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq022", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P022", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus four", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req201", "[", 
   RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P201", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig201v211", "[", "en", "]"}], "*", 
        RowBox[{"P211", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig201v202", "[", "en", "]"}], "*", 
        RowBox[{"P202", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot201", "[", "en", "]"}], "*", 
        RowBox[{"P201", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA201v112", "*", 
     RowBox[{"P112", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA201v103", "*", 
     RowBox[{"P103", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA201v121", "*", 
     RowBox[{"P121", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR210v201", "*", 
     RowBox[{"P201", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq201", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P201", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"req210", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P210", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig210v211", "[", "en", "]"}], "*", 
         RowBox[{"P211", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"fsig210v220", "[", "en", "]"}], "*", 
         RowBox[{"P220", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
        RowBox[{
         RowBox[{"fsigTot210", "[", "en", "]"}], "*", 
         RowBox[{"P210", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA210v112", "*", 
      RowBox[{"P112", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA210v121", "*", 
      RowBox[{"P121", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
     RowBox[{"GamR210v201", "*", 
      RowBox[{"P201", "[", "t", "]"}]}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq210", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P210", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req102", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P102", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig102v202", "[", "en", "]"}], "*", 
        RowBox[{"P202", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig102v103", "[", "en", "]"}], "*", 
        RowBox[{"P103", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsig102v112", "[", "en", "]"}], "*", 
        RowBox[{"P112", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot102", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P102", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA102v022", "*", 
     RowBox[{"P022", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA102v013", "*", 
     RowBox[{"P013", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot102", "*", 
     RowBox[{"P102", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq102", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P102", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req111", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P111", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig111v211", "[", "en", "]"}], "*", 
        RowBox[{"P211", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig111v121", "[", "en", "]"}], "*", 
        RowBox[{"P121", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsig111v112", "[", "en", "]"}], "*", 
        RowBox[{"P112", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot111", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P111", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA111v022", "*", 
     RowBox[{"P022", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA111v013", "*", 
     RowBox[{"P013", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot111", "*", 
     RowBox[{"P111", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq111", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P111", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req120", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P120", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig120v220", "[", "en", "]"}], "*", 
        RowBox[{"P220", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig120v121", "[", "en", "]"}], "*", 
        RowBox[{"P121", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsigTot120", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P120", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA120v022", "*", 
     RowBox[{"P022", "[", "t", "]"}]}], "-", 
    RowBox[{"GamATot120", "*", 
     RowBox[{"P120", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq120", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P120", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req003", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P003", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig003v103", "[", "en", "]"}], "*", 
          RowBox[{"P103", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig003v013", "[", "en", "]"}], "*", 
          RowBox[{"P013", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot003", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P003", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
      RowBox[{"GamATot003", "*", 
       RowBox[{"P003", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq003", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P003", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req012", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P012", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig012v112", "[", "en", "]"}], "*", 
          RowBox[{"P112", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig012v013", "[", "en", "]"}], "*", 
          RowBox[{"P013", "[", "t", "]"}]}], "+", 
         RowBox[{
          RowBox[{"fsig012v022", "[", "en", "]"}], "*", 
          RowBox[{"P022", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot012", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P012", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
       
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamATot012", "*", 
       RowBox[{"P012", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq012", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P012", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req021", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P021", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig021v121", "[", "en", "]"}], "*", 
          RowBox[{"P121", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig021v022", "[", "en", "]"}], "*", 
          RowBox[{"P022", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot021", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P021", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
      RowBox[{"GamATot021", "*", 
       RowBox[{"P021", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq021", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P021", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus five", "Subsection"],

Cell[CellGroupData[{

Cell["No core holes", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"req200", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P200", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig200v201", "[", "en", "]"}], "*", 
         RowBox[{"P201", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"fsig200v210", "[", "en", "]"}], "*", 
         RowBox[{"P210", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
        RowBox[{
         RowBox[{"fsigTot200", "[", "en", "]"}], "*", 
         RowBox[{"P200", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA200v111", "*", 
      RowBox[{"P111", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA200v102", "*", 
      RowBox[{"P102", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
     RowBox[{"GamA200v120", "*", 
      RowBox[{"P120", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR200v110", "*", 
      RowBox[{"P110", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR200v101", "*", 
      RowBox[{"P101", "[", "t", "]"}]}]}]}]}], "\n", "\t\t", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq200", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P200", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req101", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P101", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig101v201", "[", "en", "]"}], "*", 
        RowBox[{"P201", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig101v102", "[", "en", "]"}], " ", "*", "\n", "\t\t", 
        RowBox[{"P102", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig101v111", "[", "en", "]"}], "*", 
        RowBox[{"P111", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot101", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P101", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA101v003", "*", 
     RowBox[{"P003", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA101v012", "*", 
     RowBox[{"P012", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA101v021", "*", 
     RowBox[{"P021", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR200v101", "*", 
     RowBox[{"P101", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq101", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P101", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req110", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P110", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig110v210", "[", "en", "]"}], "*", 
        RowBox[{"P210", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig110v111", "[", "en", "]"}], " ", "*", "\n", "\t\t", 
        RowBox[{"P111", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig110v120", "[", "en", "]"}], "*", 
        RowBox[{"P120", "[", "t", "]"}]}], "-", 
       RowBox[{
        RowBox[{"fsigTot110", "[", 
         RowBox[{"en", ",", "truth"}], "]"}], "*", 
        RowBox[{"P110", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
    RowBox[{"GamA110v012", "*", 
     RowBox[{"P012", "[", "t", "]"}]}], "+", 
    RowBox[{"GamA110v021", "*", 
     RowBox[{"P021", "[", "t", "]"}]}], "-", 
    RowBox[{"GamR200v110", "*", 
     RowBox[{"P110", "[", "t", "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq110", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P110", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req002", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P002", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig002v102", "[", "en", "]"}], "*", 
          RowBox[{"P102", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig002v012", "[", "en", "]"}], "*", 
          RowBox[{"P012", "[", "t", "]"}]}], "+", 
         RowBox[{
          RowBox[{"fsig002v003", "[", "en", "]"}], "*", 
          RowBox[{"P003", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot002", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], " ", "*", "\n", "\t\t", 
          RowBox[{"P002", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamATot002", "*", 
       RowBox[{"P002", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq002", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P002", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req011", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P011", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig011v021", "[", "en", "]"}], "*", 
          RowBox[{"P021", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig011v111", "[", "en", "]"}], "*", 
          RowBox[{"P111", "[", "t", "]"}]}], "+", 
         RowBox[{
          RowBox[{"fsig011v012", "[", "en", "]"}], "*", 
          RowBox[{"P012", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot011", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P011", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
       
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamATot011", "*", 
       RowBox[{"P011", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq011", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P011", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req020", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P020", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig020v120", "[", "en", "]"}], "*", 
          RowBox[{"P120", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig020v021", "[", "en", "]"}], "*", 
          RowBox[{"P021", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot020", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P020", "[", "t", "]"}]}]}], ")"}], "*", 
       RowBox[{"jxpulse", "[", "t", "]"}]}], " ", "-", "\n", "\t\t", 
      RowBox[{"GamATot020", "*", 
       RowBox[{"P020", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq020", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P020", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus six", "Subsection"],

Cell[CellGroupData[{

Cell["Single core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"req100", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P100", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fsig100v200", "[", "en", "]"}], "*", 
         RowBox[{"P200", "[", "t", "]"}]}], "+", 
        RowBox[{
         RowBox[{"fsig100v101", "[", "en", "]"}], "*", 
         RowBox[{"P101", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
        RowBox[{
         RowBox[{"fsig100v110", "[", "en", "]"}], "*", 
         RowBox[{"P110", "[", "t", "]"}]}], "-", 
        RowBox[{
         RowBox[{"fsigTot100", "[", "en", "]"}], "*", 
         RowBox[{"P100", "[", "t", "]"}]}]}], ")"}], "*", 
      RowBox[{"jxpulse", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA100v011", " ", "*", "\n", "\t\t", 
      RowBox[{"P011", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA100v002", "*", 
      RowBox[{"P002", "[", "t", "]"}]}], "+", 
     RowBox[{"GamA100v020", "*", 
      RowBox[{"P020", "[", "t", "]"}]}], "+", 
     RowBox[{"GamR100v010", "*", 
      RowBox[{"P010", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
     RowBox[{"GamR100v001", "*", 
      RowBox[{"P001", "[", "t", "]"}]}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq100", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P100", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"req010", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P010", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig010v110", "[", "en", "]"}], "*", 
          RowBox[{"P110", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig010v011", "[", "en", "]"}], "*", 
          RowBox[{"P011", "[", "t", "]"}]}], "+", 
         RowBox[{
          RowBox[{"fsig010v020", "[", "en", "]"}], "*", 
          RowBox[{"P020", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot010", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P010", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
       
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamR100v010", "*", 
       RowBox[{"P010", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ieq010", "[", 
    RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P010", "[", "neginf", "]"}], "==", "inival"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"req001", "[", 
   RowBox[{"en_", ",", "jxpulse_", ",", "truth_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"P001", "'"}], "[", "t", "]"}], "==", 
   RowBox[{
    RowBox[{"inclDCH", "[", "truth", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fsig001v101", "[", "en", "]"}], "*", 
          RowBox[{"P101", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
         RowBox[{
          RowBox[{"fsig001v002", "[", "en", "]"}], "*", 
          RowBox[{"P002", "[", "t", "]"}]}], "+", 
         RowBox[{
          RowBox[{"fsig001v011", "[", "en", "]"}], "*", 
          RowBox[{"P011", "[", "t", "]"}]}], "-", 
         RowBox[{
          RowBox[{"fsigTot001", "[", 
           RowBox[{"en", ",", "truth"}], "]"}], "*", 
          RowBox[{"P001", "[", "t", "]"}]}]}], ")"}], " ", "*", "\n", "\t\t", 
       
       RowBox[{"jxpulse", "[", "t", "]"}]}], "-", 
      RowBox[{"GamR100v001", "*", 
       RowBox[{"P001", "[", "t", "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ieq001", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P001", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minus seven", "Subsection"],

Cell[CellGroupData[{

Cell["Double core hole", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"req000", "[", 
    RowBox[{"en_", ",", "jxpulse_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"P000", "'"}], "[", "t", "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fsig000v100", "[", "en", "]"}], "*", 
        RowBox[{"P100", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"fsig000v010", "[", "en", "]"}], "*", 
        RowBox[{"P010", "[", "t", "]"}]}], " ", "+", "\n", "\t\t", 
       RowBox[{
        RowBox[{"fsig000v001", "[", "en", "]"}], "*", 
        RowBox[{"P001", "[", "t", "]"}]}]}], ")"}], "*", 
     RowBox[{"jxpulse", "[", "t", "]"}]}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "state", " ", "does", " ", "not", " ", "decay"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ieq000", "[", 
   RowBox[{"neginf_", ",", "inival_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"P000", "[", "neginf", "]"}], "==", "inival"}]}]}], "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Private section", "Section"],

Cell[BoxData[
 RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unit conversions", "Section"],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\n", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\n", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\n", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\n", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decay widths", "Section"],

Cell[CellGroupData[{

Cell["No core holes", "Subsection"],

Cell[CellGroupData[{

Cell["X-ray fluorescence", "Subsubsection"],

Cell[BoxData[{
 RowBox[{"GamR222v213", ":=", 
  RowBox[{"9.96819*^-7", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamR221v212", ":=", 
  RowBox[{"3.82671*^-7", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamR220v211", ":=", 
  RowBox[{"8.27037*^-8", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamR212v203", ":=", 
  RowBox[{"2.80961*^-6", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamR211v202", ":=", 
  RowBox[{"1.06412*^-6", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamR210v201", ":=", 
  RowBox[{"2.29608*^-7", "*", "eVToHartree"}]}]}], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single core holes", "Subsection"],

Cell[CellGroupData[{

Cell["Auger decay", "Subsubsection"],

Cell[BoxData[{
 RowBox[{"GamA203v123", ":=", 
  RowBox[{"0.0253196", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA212v123", ":=", 
  RowBox[{"0.0374206", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA221v123", ":=", 
  RowBox[{"0.0351225", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot123", " ", ":=", 
  RowBox[{"GamA203v123", "+", "GamA212v123", "+", "GamA221v123"}]}]}], "Code"],

Cell[BoxData[{
 RowBox[{"GamA202v122", ":=", 
  RowBox[{"0.0311014", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA211v122", ":=", 
  RowBox[{"0.0321728", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA220v122", ":=", 
  RowBox[{"0.0159179", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot122", " ", ":=", 
   RowBox[{"GamA202v122", "+", "GamA211v122", "+", "GamA220v122"}]}], 
  "\n"}], "\n", 
 RowBox[{"GamA201v121", ":=", 
  RowBox[{"0.0384013", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA210v121", ":=", 
  RowBox[{"0.0203038", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot121", " ", ":=", 
   RowBox[{"GamA201v121", "+", "GamA210v121"}]}], "\n"}], "\n", 
 RowBox[{"GamA200v120", ":=", 
  RowBox[{"0.046625", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot120", " ", ":=", "GamA200v120"}], "\n"}], "\n", 
 RowBox[{"GamA202v113", ":=", 
  RowBox[{"0.0233715", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA211v113", ":=", 
  RowBox[{"0.0454153", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot113", " ", ":=", 
   RowBox[{"GamA202v113", "+", "GamA211v113"}]}], "\n"}], "\n", 
 RowBox[{"GamA201v112", ":=", 
  RowBox[{"0.0197002", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA210v112", ":=", 
  RowBox[{"0.0199868", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot112", " ", ":=", 
   RowBox[{"GamA201v112", "+", "GamA210v112"}]}], "\n"}], "\n", 
 RowBox[{"GamA200v111", ":=", 
  RowBox[{"0.0123705", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot111", " ", ":=", "GamA200v111"}], "\n"}], "\n", 
 RowBox[{"GamA201v103", ":=", 
  RowBox[{"0.0570107", "*", "eVToHartree"}]}], "\n", 
 RowBox[{
  RowBox[{"GamATot103", " ", ":=", "GamA201v103"}], "\n"}], "\n", 
 RowBox[{"GamA200v102", ":=", 
  RowBox[{"0.0244382", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot102", " ", ":=", "GamA200v102"}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["X-ray fluorescence", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"GamR222v123", ":=", 
    RowBox[{
     RowBox[{"0.000456874", "*", "eVToHartree", "\n", "GamR221v122"}], ":=", 
     RowBox[{
      RowBox[{"0.000360918", "*", "eVToHartree", "\n", "GamR220v121"}], ":=", 
      
      RowBox[{
       RowBox[{"0.00021214", "*", "eVToHartree", "\n", "GamR210v120"}], ":=", 
       
       RowBox[{
        RowBox[{"2.08086*^-13", "*", "eVToHartree", "\n", "GamR212v113"}], ":=", 
        RowBox[{
         RowBox[{"0.000533202", "*", "eVToHartree", "\n", "GamR211v112"}], ":=", 
         RowBox[{
          RowBox[{"0.000417305", "*", "eVToHartree", "\n", "GamR210v111"}], ":=", 
          RowBox[{"0.000243354", "*", "eVToHartree"}]}]}]}]}]}]}]}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"GamR200v110", ":=", 
    RowBox[{"1.24592*^-13", "*", "eVToHartree"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"GamR202v103", ":=", 
     RowBox[{
      RowBox[{"0.000616842", "*", "eVToHartree", "\n", "GamR201v102"}], ":=", 
      
      RowBox[{"0.000479494", "*", "eVToHartree"}]}]}], " ", "*)"}], "\n", 
   RowBox[{"GamR200v101", ":=", 
    RowBox[{"0.000278634", "*", "eVToHartree"}]}]}]}]], "Code"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double core holes", "Subsection"],

Cell[CellGroupData[{

Cell["Auger decay", "Subsubsection"],

Cell[BoxData[{
 RowBox[{"GamA103v023", ":=", 
  RowBox[{"0.0677287", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA112v023", ":=", 
  RowBox[{"0.115572", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA121v023", ":=", 
  RowBox[{"0.121624", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot023", " ", ":=", 
  RowBox[{"GamA103v023", "+", "GamA112v023", "+", "GamA121v023"}]}], "\n", 
 RowBox[{"GamA102v022", ":=", 
  RowBox[{"0.0824026", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA111v022", ":=", 
  RowBox[{"0.0942032", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA120v022", ":=", 
  RowBox[{"0.0508443", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot022", " ", ":=", 
  RowBox[{"GamA102v022", "+", "GamA111v022", "+", "GamA120v022"}]}], "\n", 
 RowBox[{"GamA101v021", ":=", 
  RowBox[{"0.0990872", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA110v021", ":=", 
  RowBox[{"0.0565844", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot021", " ", ":=", 
  RowBox[{"GamA101v021", "+", "GamA110v021"}]}], "\n", 
 RowBox[{"GamA100v020", ":=", 
  RowBox[{"0.115419", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot020", " ", ":=", "GamA100v020"}], "\n", 
 RowBox[{"GamA102v013", ":=", 
  RowBox[{"0.0685416", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA111v013", ":=", 
  RowBox[{"0.146191", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot013", " ", ":=", 
  RowBox[{"GamA102v013", "+", "GamA111v013"}]}], "\n", 
 RowBox[{"GamA101v012", ":=", 
  RowBox[{"0.0554631", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamA110v012", ":=", 
  RowBox[{"0.0597858", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot012", " ", ":=", 
  RowBox[{"GamA101v012", "+", "GamA110v012"}]}], "\n", 
 RowBox[{"GamA100v011", ":=", 
  RowBox[{"0.0331639", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot011", " ", ":=", "GamA100v011"}], "\n", 
 RowBox[{"GamA101v003", ":=", 
  RowBox[{"0.173741", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot003", " ", ":=", "GamA101v003"}], "\n", 
 RowBox[{"GamA100v002", ":=", 
  RowBox[{"0.0704786", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"GamATot002", " ", ":=", "GamA100v002"}]}], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["X-ray fluorescence", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"GamR122v023", ":=", 
    RowBox[{
     RowBox[{"0.00180059", "*", "eVToHartree", "\n", "GamR121v022"}], ":=", 
     RowBox[{
      RowBox[{"0.00136778", "*", "eVToHartree", "\n", "GamR120v021"}], ":=", 
      RowBox[{
       RowBox[{"0.000773245", "*", "eVToHartree", "\n", "GamR110v020"}], ":=", 
       RowBox[{
        RowBox[{"8.20672*^-13", "*", "eVToHartree", "\n", "GamR112v013"}], ":=", 
        RowBox[{
         RowBox[{"0.00203422", "*", "eVToHartree", "\n", "GamR111v012"}], ":=", 
         RowBox[{
          RowBox[{"0.00153921", "*", "eVToHartree", "\n", "GamR110v011"}], ":=", 
          RowBox[{"0.000867332", "*", "eVToHartree"}]}]}]}]}]}]}]}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"GamR100v010", ":=", 
    RowBox[{"4.65738*^-13", "*", "eVToHartree"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"GamR102v003", ":=", 
     RowBox[{
      RowBox[{"0.00232609", "*", "eVToHartree", "\n", "GamR101v002"}], ":=", 
      RowBox[{"0.00175835", "*", "eVToHartree"}]}]}], " ", "*)"}], "\n", 
   RowBox[{"GamR100v001", ":=", 
    RowBox[{"0.000989389", "*", "eVToHartree"}]}]}]}]], "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Terminate package", "Section"],

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Code"],

Cell[BoxData[
 RowBox[{"EndPackage", "[", "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section"],

Cell["\<\
[1] Nina Rohringer, Robin Santra, Phys. Rev. A 76, 033416 (2007), \
http://dx.doi.org/10.1103/PhysRevA.76.033416\
\>", "Text"],

Cell["\<\
[2] Los Alamos National Laboratory Atomic Physics Codes, \
http://aphysics2.lanl.gov/cgi-bin/ION/runlanl08a.pl\
\>", "Text"],

Cell["\<\
[3] LCLS Parameter Index for X-RAY-OPTICS / RADIATION-SOURCE, \
http://www-ssrl.slac.stanford.edu/htbin/rdbweb/LCLS_params_DB _public\
\>", "Text"],

Cell["\<\
[4] M. G. Makris, P. Lambropoulos, A. Miheli\[CHacek], Phys. Rev. Lett. 102, \
033002 (2009), http://dx.doi.org/10.1103/PhysRevLett.102.033002\
\>", "Text"],

Cell["\<\
[5] J. L. Campbell, Tibor Papp, Widths of the atomic K\[Dash]N7 levels, At. \
Data Nucl. Data Tables 77, 1\[Dash]56 (2001), \
http://dx.doi.org/10.1006/adnd.2000.0848\
\>", "Text"],

Cell["\<\
[6] Ryan Coffee, John Bozek, Christian Buth, Marcus Hertlein, Markus G\
\[UDoubleDot]hr, Nora Berrah, Ali Belkacem, Linda Young, Louis DiMauro, Hamed \
Merdji, Janos Hajdu, Philip H. Bucksbaum, Xray multiple ionization of \
impulsively aligned molecules, Linac Coherent Light Source, Menlo Park, \
California, USA, 2009, research proposal for the first round of beam time at \
the Linac Coherent Light Source\
\>", "Text"],

Cell["\<\
[7] Mau Hsiung Chen, Phys. Rev. A 44, 239-242 (1991), \
http://dx.doi.org/10.1103/PhysRevA.44.239\
\>", "Text"],

Cell["\<\
[8] Albert C. Thompson et al., X-ray data booklet, Center for X-ray Optics \
and Advanced Light Source, Lawrence Berkeley National Laboratory, \
http://xdb.lbl.gov\
\>", "Text"],

Cell["\<\
[9] Christian Buth, Robin Santra, Phys. Rev. A 78, 043409 (2008), \
http://dx.doi.org/10.1103/PhysRevA.78.043409\
\>", "Text"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{842, 595}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 74, 0, 220, "Title"],
Cell[1563, 37, 52, 0, 76, "Subtitle"],
Cell[1618, 39, 82, 1, 44, "Subsubtitle"],
Cell[1703, 42, 125, 3, 44, "Subsubtitle"],
Cell[1831, 47, 154, 3, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[2010, 54, 37, 0, 95, "Section"],
Cell[2050, 56, 93, 1, 77, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2180, 62, 33, 0, 95, "Section"],
Cell[2216, 64, 277, 7, 100, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2530, 76, 59, 0, 95, "Section"],
Cell[2592, 78, 676, 22, 518, "Text"],
Cell[3271, 102, 736, 24, 225, "Code"],
Cell[4010, 128, 346, 9, 253, "Text"],
Cell[4359, 139, 7574, 204, 675, "Code"],
Cell[11936, 345, 606, 15, 150, "Code"],
Cell[12545, 362, 12254, 286, 1175, "Code"],
Cell[24802, 650, 343, 11, 75, "Code"],
Cell[25148, 663, 773, 24, 100, "Code"],
Cell[25924, 689, 1330, 40, 125, "Code"],
Cell[27257, 731, 1709, 51, 150, "Code"],
Cell[28969, 784, 1717, 51, 150, "Code"],
Cell[30689, 837, 1333, 40, 125, "Code"],
Cell[32025, 879, 777, 24, 100, "Code"],
Cell[32805, 905, 345, 11, 75, "Code"],
Cell[33153, 918, 31, 0, 46, "Text"],
Cell[33187, 920, 7524, 206, 500, "Code"],
Cell[40714, 1128, 355, 11, 75, "Code"],
Cell[41072, 1141, 155, 4, 74, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41264, 1150, 55, 0, 95, "Section"],
Cell[CellGroupData[{
Cell[41344, 1154, 111, 1, 65, "Subsection"],
Cell[CellGroupData[{
Cell[41480, 1159, 38, 0, 52, "Subsubsection"],
Cell[41521, 1161, 20, 0, 46, "Text"],
Cell[41544, 1163, 2844, 68, 300, "Code"],
Cell[44391, 1233, 2840, 68, 300, "Code"],
Cell[47234, 1303, 2844, 68, 300, "Code"],
Cell[50081, 1373, 25, 0, 46, "Text"],
Cell[50109, 1375, 2844, 68, 300, "Code"],
Cell[52956, 1445, 2842, 68, 300, "Code"],
Cell[55801, 1515, 2845, 68, 300, "Code"],
Cell[58649, 1585, 2842, 68, 300, "Code"],
Cell[61494, 1655, 2848, 68, 300, "Code"],
Cell[64345, 1725, 2843, 68, 300, "Code"],
Cell[67191, 1795, 25, 0, 46, "Text"],
Cell[67219, 1797, 2839, 68, 300, "Code"],
Cell[70061, 1867, 2846, 68, 300, "Code"],
Cell[72910, 1937, 2842, 68, 300, "Code"],
Cell[75755, 2007, 2845, 68, 300, "Code"],
Cell[78603, 2077, 2843, 68, 300, "Code"],
Cell[81449, 2147, 2844, 68, 300, "Code"],
Cell[84296, 2217, 2844, 68, 300, "Code"],
Cell[87143, 2287, 2843, 68, 300, "Code"],
Cell[89989, 2357, 27, 0, 46, "Text"],
Cell[90019, 2359, 2843, 68, 300, "Code"],
Cell[92865, 2429, 2843, 68, 300, "Code"],
Cell[95711, 2499, 2847, 68, 300, "Code"],
Cell[98561, 2569, 2844, 68, 300, "Code"],
Cell[101408, 2639, 2844, 68, 300, "Code"],
Cell[104255, 2709, 2844, 68, 300, "Code"],
Cell[107102, 2779, 2847, 68, 300, "Code"],
Cell[109952, 2849, 26, 0, 46, "Text"],
Cell[109981, 2851, 2842, 68, 300, "Code"],
Cell[112826, 2921, 2845, 68, 300, "Code"],
Cell[115674, 2991, 2844, 68, 300, "Code"],
Cell[118521, 3061, 2847, 68, 300, "Code"],
Cell[121371, 3131, 26, 0, 46, "Text"],
Cell[121400, 3133, 2842, 68, 300, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124279, 3206, 42, 0, 52, "Subsubsection"],
Cell[124324, 3208, 25, 0, 46, "Text"],
Cell[124352, 3210, 2843, 68, 300, "Code"],
Cell[127198, 3280, 2841, 68, 300, "Code"],
Cell[130042, 3350, 2845, 68, 300, "Code"],
Cell[132890, 3420, 25, 0, 46, "Text"],
Cell[132918, 3422, 2843, 68, 300, "Code"],
Cell[135764, 3492, 2845, 68, 300, "Code"],
Cell[138612, 3562, 2842, 68, 300, "Code"],
Cell[141457, 3632, 2841, 68, 300, "Code"],
Cell[144301, 3702, 2848, 68, 300, "Code"],
Cell[147152, 3772, 2847, 68, 300, "Code"],
Cell[150002, 3842, 27, 0, 46, "Text"],
Cell[150032, 3844, 2843, 68, 300, "Code"],
Cell[152878, 3914, 2845, 68, 300, "Code"],
Cell[155726, 3984, 2845, 68, 300, "Code"],
Cell[158574, 4054, 2846, 68, 300, "Code"],
Cell[161423, 4124, 2845, 68, 300, "Code"],
Cell[164271, 4194, 2843, 68, 300, "Code"],
Cell[167117, 4264, 2841, 68, 300, "Code"],
Cell[169961, 4334, 2842, 68, 300, "Code"],
Cell[172806, 4404, 26, 0, 46, "Text"],
Cell[172835, 4406, 2845, 68, 300, "Code"],
Cell[175683, 4476, 2844, 68, 300, "Code"],
Cell[178530, 4546, 2842, 68, 300, "Code"],
Cell[181375, 4616, 2841, 68, 300, "Code"],
Cell[184219, 4686, 2846, 68, 300, "Code"],
Cell[187068, 4756, 2846, 68, 300, "Code"],
Cell[189917, 4826, 2845, 68, 300, "Code"],
Cell[192765, 4896, 26, 0, 46, "Text"],
Cell[192794, 4898, 2844, 68, 300, "Code"],
Cell[195641, 4968, 2845, 68, 300, "Code"],
Cell[198489, 5038, 2850, 69, 300, "Code"],
Cell[201342, 5109, 2845, 68, 300, "Code"],
Cell[204190, 5179, 2842, 68, 300, "Code"],
Cell[207035, 5249, 25, 0, 46, "Text"],
Cell[207063, 5251, 2840, 68, 300, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209940, 5324, 42, 0, 52, "Subsubsection"],
Cell[209985, 5326, 25, 0, 46, "Text"],
Cell[210013, 5328, 2845, 68, 300, "Code"],
Cell[212861, 5398, 2850, 69, 300, "Code"],
Cell[215714, 5469, 27, 0, 46, "Text"],
Cell[215744, 5471, 2842, 68, 300, "Code"],
Cell[218589, 5541, 2844, 68, 300, "Code"],
Cell[221436, 5611, 2844, 68, 300, "Code"],
Cell[224283, 5681, 2846, 68, 300, "Code"],
Cell[227132, 5751, 26, 0, 46, "Text"],
Cell[227161, 5753, 2851, 69, 300, "Code"],
Cell[230015, 5824, 2845, 68, 300, "Code"],
Cell[232863, 5894, 2842, 68, 300, "Code"],
Cell[235708, 5964, 2843, 68, 300, "Code"],
Cell[238554, 6034, 2846, 68, 300, "Code"],
Cell[241403, 6104, 26, 0, 46, "Text"],
Cell[241432, 6106, 2845, 68, 300, "Code"],
Cell[244280, 6176, 2842, 68, 300, "Code"],
Cell[247125, 6246, 2848, 69, 300, "Code"],
Cell[249976, 6317, 2843, 68, 300, "Code"],
Cell[252822, 6387, 25, 0, 46, "Text"],
Cell[252850, 6389, 2846, 68, 300, "Code"],
Cell[255699, 6459, 2843, 68, 300, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258591, 6533, 53, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[258669, 6537, 38, 0, 52, "Subsubsection"],
Cell[258710, 6539, 2365, 64, 350, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261112, 6608, 42, 0, 52, "Subsubsection"],
Cell[261157, 6610, 3565, 102, 350, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264759, 6717, 42, 0, 52, "Subsubsection"],
Cell[264804, 6719, 2819, 84, 325, "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[267684, 6810, 33, 0, 95, "Section"],
Cell[CellGroupData[{
Cell[267742, 6814, 29, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[267796, 6818, 38, 0, 52, "Subsubsection"],
Cell[267837, 6820, 676, 20, 125, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[268562, 6846, 31, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[268618, 6850, 38, 0, 52, "Subsubsection"],
Cell[268659, 6852, 1771, 53, 225, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270467, 6910, 41, 0, 52, "Subsubsection"],
Cell[270511, 6912, 857, 25, 125, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271417, 6943, 31, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[271473, 6947, 38, 0, 52, "Subsubsection"],
Cell[271514, 6949, 3051, 89, 375, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274602, 7043, 41, 0, 52, "Subsubsection"],
Cell[274646, 7045, 1958, 57, 225, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276641, 7107, 41, 0, 52, "Subsubsection"],
Cell[276685, 7109, 973, 28, 125, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277707, 7143, 33, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[277765, 7147, 38, 0, 52, "Subsubsection"],
Cell[277806, 7149, 3348, 96, 400, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281191, 7250, 41, 0, 52, "Subsubsection"],
Cell[281235, 7252, 3316, 95, 350, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284588, 7352, 41, 0, 52, "Subsubsection"],
Cell[284632, 7354, 2242, 63, 275, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286923, 7423, 32, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[286980, 7427, 38, 0, 52, "Subsubsection"],
Cell[287021, 7429, 2451, 69, 275, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289509, 7503, 41, 0, 52, "Subsubsection"],
Cell[289553, 7505, 3613, 102, 375, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293203, 7612, 41, 0, 52, "Subsubsection"],
Cell[293247, 7614, 3500, 99, 400, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[296796, 7719, 32, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[296853, 7723, 38, 0, 52, "Subsubsection"],
Cell[296894, 7725, 1432, 39, 175, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298363, 7769, 41, 0, 52, "Subsubsection"],
Cell[298407, 7771, 2633, 73, 275, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301077, 7849, 41, 0, 52, "Subsubsection"],
Cell[301121, 7851, 3626, 102, 400, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304796, 7959, 31, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[304852, 7963, 41, 0, 52, "Subsubsection"],
Cell[304896, 7965, 1565, 42, 175, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306498, 8012, 41, 0, 52, "Subsubsection"],
Cell[306542, 8014, 2512, 71, 275, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309103, 8091, 33, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[309161, 8095, 41, 0, 52, "Subsubsection"],
Cell[309205, 8097, 972, 28, 125, "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310238, 8132, 34, 0, 95, "Section"],
Cell[310275, 8134, 73, 1, 77, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310385, 8140, 35, 0, 95, "Section"],
Cell[310423, 8142, 515, 11, 202, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310975, 8158, 31, 0, 95, "Section"],
Cell[CellGroupData[{
Cell[311031, 8162, 35, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[311091, 8166, 43, 0, 52, "Subsubsection"],
Cell[311137, 8168, 539, 12, 200, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[311725, 8186, 39, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[311789, 8190, 36, 0, 52, "Subsubsection"],
Cell[311828, 8192, 383, 8, 150, "Code"],
Cell[312214, 8202, 1877, 46, 750, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314128, 8253, 43, 0, 52, "Subsubsection"],
Cell[314174, 8255, 1194, 30, 325, "Code"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315417, 8291, 39, 0, 65, "Subsection"],
Cell[CellGroupData[{
Cell[315481, 8295, 36, 0, 52, "Subsubsection"],
Cell[315520, 8297, 2099, 46, 675, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317656, 8348, 43, 0, 52, "Subsubsection"],
Cell[317702, 8350, 1167, 27, 325, "Code"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[318930, 8384, 36, 0, 95, "Section"],
Cell[318969, 8386, 50, 1, 74, "Code"],
Cell[319022, 8389, 57, 1, 75, "Code"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319116, 8395, 29, 0, 95, "Section"],
Cell[319148, 8397, 136, 3, 46, "Text"],
Cell[319287, 8402, 134, 3, 46, "Text"],
Cell[319424, 8407, 157, 3, 76, "Text"],
Cell[319584, 8412, 166, 3, 46, "Text"],
Cell[319753, 8417, 190, 4, 76, "Text"],
Cell[319946, 8423, 432, 7, 105, "Text"],
Cell[320381, 8432, 121, 3, 46, "Text"],
Cell[320505, 8437, 187, 4, 76, "Text"],
Cell[320695, 8443, 136, 3, 46, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature Tv0DFhJ7dVMTLAw6dXhoYkQi *)


==> anc/NitrogenRateEquations.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Rate-equation model for a nitrogen atom in LCLS radiation*)


(* ::Subtitle:: *)
(*Christian Buth, 04 December 2011*)


(* ::Subsubtitle:: *)
(*Argonne National Laboratory, Argonne, Illinois 60439, USA*)


(* ::Subsubtitle:: *)
(*Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 Heidelberg, Germany*)


(* ::Subsubtitle:: *)
(*The PULSE Institute for Ultrafast Energy Science, SLAC National Accelerator Laboratory, Menlo Park, California 94025, USA*)


(* ::Section:: *)
(*Initialize package*)


BeginPackage["NitrogenRateEquations`"]


(* ::Section:: *)
(*Public section*)


NitrogenRateEquations::usage="NitrogenRateEquations implements a rate-equation " <>
	"model for the interaction of x rays with a single nitrogen atom."


(* ::Section:: *)
(*System of coupled differential equations*)


(* ::Text:: *)
(*Index of initial value for the specified rate equation in the vector grndvec:*)
(**)
(*Neutral:	req223 - 1*)
(**)
(*Minus one:	req213 -  2	req222 -  3	req123 -  4*)
(**)
(*Minus two:	req212 -  5	req203 -  6	req221 -  7	req113 -  8	req122 -  9	req023 - 10*)
(**)
(*Minus three:	req202 - 11	req211 - 12	req220 - 13	req103 - 14	req112 - 15	req121 - 16	req013 - 17	req022 - 18*)
(**)
(*Minus four:	req201 - 19	req210 - 20	req102 - 21	req111 - 22	req120 - 23	req003 - 24	req012 - 25	req021 - 26*)
(**)
(*Minus five:	req200 - 27	req101 - 28	req110 - 29	req011 - 30	req020 - 31	req002 - 32*)
(**)
(*Minus six:	req100 - 33	req010 - 34	req001 - 35*)
(**)
(*Minus seven:	req000 - 36*)


unitgrndvec[]:=Module[{i},
	Join[{1},Table[0,{i,1,35}]]
]

zerogrndvec[]:=Module[{i},
	Table[0,{i,1,36}]
]


(* ::Text:: *)
(*P223[t],*)
(*P213[t], P222[t], P123[t],*)
(*P212[t], P203[t], P221[t], P113[t], P122[t], P023[t],*)
(*P202[t], P211[t], P220[t], P103[t], P112[t], P121[t], P013[t], P022[t],*)
(*P201[t], P210[t], P102[t], P111[t], P120[t], P003[t], P012[t], P021[t],*)
(*P200[t], P101[t], P110[t], P011[t], P020[t], P002[t],*)
(*P100[t], P010[t], P001[t],*)
(*P000[t]*)


solgrndvec[sol_,t1_]:=({
	(* Neutral *)
	Replace[P223[t],sol[[1]]],
	(* Minus one *)
	Replace[P213[t],sol[[1]]],Replace[P222[t],sol[[1]]],Replace[P123[t],sol[[1]]],
	(* Minus two *)
	Replace[P212[t],sol[[1]]],Replace[P203[t],sol[[1]]],Replace[P221[t],sol[[1]]],
	Replace[P113[t],sol[[1]]],Replace[P122[t],sol[[1]]],Replace[P023[t],sol[[1]]],
	(* Minus three *)
	Replace[P202[t],sol[[1]]],Replace[P211[t],sol[[1]]],Replace[P220[t],sol[[1]]],
	Replace[P103[t],sol[[1]]],Replace[P112[t],sol[[1]]],Replace[P121[t],sol[[1]]],
	Replace[P013[t],sol[[1]]],Replace[P022[t],sol[[1]]],
	(* Minus four *)
	Replace[P201[t],sol[[1]]],Replace[P210[t],sol[[1]]],Replace[P102[t],sol[[1]]],
	Replace[P111[t],sol[[1]]],Replace[P120[t],sol[[1]]],Replace[P003[t],sol[[1]]],
	Replace[P012[t],sol[[1]]],Replace[P021[t],sol[[1]]],
	(* Minus five *)
	Replace[P200[t],sol[[1]]],Replace[P101[t],sol[[1]]],Replace[P110[t],sol[[1]]],
	Replace[P011[t],sol[[1]]],Replace[P020[t],sol[[1]]],Replace[P002[t],sol[[1]]],
	(* Minus six *)
	Replace[P100[t],sol[[1]]],Replace[P010[t],sol[[1]]],Replace[P001[t],sol[[1]]],
	(* Minus seven *)
	Replace[P000[t],sol[[1]]]
	}/.{t->t1}
)


solveNitrogenRateEquations[en_,jxfunc_,neginf_,posinf_,maxstfr_,truth_]:=Module[{grndvec},
	grndvec=unitgrndvec[];
	solveNitrogenRateEquationsInitial[en,jxfunc,neginf,posinf,maxstfr,truth,grndvec]
]


solveNitrogenRateEquationsInitial[en_,jxfunc_,neginf_,posinf_,maxstfr_,truth_,grndvec_]:=(
	NDSolve[{req223[en,jxfunc      ],ieq223[neginf,grndvec[[ 1]]],
	  	   req213[en,jxfunc      ],ieq213[neginf,grndvec[[ 2]]],
	  	   req222[en,jxfunc      ],ieq222[neginf,grndvec[[ 3]]],
             req123[en,jxfunc,truth],ieq123[neginf,grndvec[[ 4]]],
		     req212[en,jxfunc      ],ieq212[neginf,grndvec[[ 5]]],
		     req203[en,jxfunc      ],ieq203[neginf,grndvec[[ 6]]],
             req221[en,jxfunc      ],ieq221[neginf,grndvec[[ 7]]],
  		   req113[en,jxfunc,truth],ieq113[neginf,grndvec[[ 8]]],
  		   req122[en,jxfunc,truth],ieq122[neginf,grndvec[[ 9]]],
             req023[en,jxfunc,truth],ieq023[neginf,grndvec[[10]]],
	  	   req202[en,jxfunc      ],ieq202[neginf,grndvec[[11]]],
	  	   req211[en,jxfunc      ],ieq211[neginf,grndvec[[12]]],
             req220[en,jxfunc      ],ieq220[neginf,grndvec[[13]]],
		     req103[en,jxfunc,truth],ieq103[neginf,grndvec[[14]]],
		     req112[en,jxfunc,truth],ieq112[neginf,grndvec[[15]]],
             req121[en,jxfunc,truth],ieq121[neginf,grndvec[[16]]],
	  	   req013[en,jxfunc,truth],ieq013[neginf,grndvec[[17]]],
	  	   req022[en,jxfunc,truth],ieq022[neginf,grndvec[[18]]],
             req201[en,jxfunc      ],ieq201[neginf,grndvec[[19]]],
		     req210[en,jxfunc      ],ieq210[neginf,grndvec[[20]]],
		     req102[en,jxfunc,truth],ieq102[neginf,grndvec[[21]]],
             req111[en,jxfunc,truth],ieq111[neginf,grndvec[[22]]],
	  	   req120[en,jxfunc,truth],ieq120[neginf,grndvec[[23]]],
	  	   req003[en,jxfunc,truth],ieq003[neginf,grndvec[[24]]],
             req012[en,jxfunc,truth],ieq012[neginf,grndvec[[25]]],
		     req021[en,jxfunc,truth],ieq021[neginf,grndvec[[26]]],
		     req200[en,jxfunc      ],ieq200[neginf,grndvec[[27]]],
             req101[en,jxfunc,truth],ieq101[neginf,grndvec[[28]]],
	  	   req110[en,jxfunc,truth],ieq110[neginf,grndvec[[29]]],
	  	   req011[en,jxfunc,truth],ieq011[neginf,grndvec[[30]]],
             req020[en,jxfunc,truth],ieq020[neginf,grndvec[[31]]],
		     req002[en,jxfunc,truth],ieq002[neginf,grndvec[[32]]],
		     req100[en,jxfunc      ],ieq100[neginf,grndvec[[33]]],
             req010[en,jxfunc,truth],ieq010[neginf,grndvec[[34]]],
  		   req001[en,jxfunc,truth],ieq001[neginf,grndvec[[35]]],
  		   req000[en,jxfunc      ],ieq000[neginf,grndvec[[36]]]},
            {P223[t],P213[t],P222[t],P123[t],P212[t],P203[t],P221[t],
             P113[t],P122[t],P023[t],P202[t],P211[t],P220[t],P103[t],
             P112[t],P121[t],P013[t],P022[t],P201[t],P210[t],P102[t],
             P111[t],P120[t],P003[t],P012[t],P021[t],P200[t],P101[t],
             P110[t],P011[t],P020[t],P002[t],P100[t],P010[t],P001[t],
             P000[t]},
			{t,neginf,posinf},MaxStepFraction->maxstfr]
)


solGround[sol_,t1_]:=Replace[P223[t],sol[[1]]]/.{t->t1}


solSingly[sol_,t1_]:=(Replace[P213[t],sol[[1]]]+Replace[P222[t],sol[[1]]] +
					  Replace[P123[t],sol[[1]]])/.{t->t1}


solDoubly[sol_,t1_]:=(Replace[P212[t],sol[[1]]]+Replace[P203[t],sol[[1]]] +
			 	     Replace[P221[t],sol[[1]]]+Replace[P113[t],sol[[1]]] +
			 		 Replace[P122[t],sol[[1]]]+Replace[P023[t],sol[[1]]])/.{t->t1}


solTriply[sol_,t1_]:=(Replace[P202[t],sol[[1]]]+Replace[P211[t],sol[[1]]] +
					  Replace[P220[t],sol[[1]]]+Replace[P103[t],sol[[1]]] +
					  Replace[P112[t],sol[[1]]]+Replace[P121[t],sol[[1]]] +
					  Replace[P013[t],sol[[1]]]+Replace[P022[t],sol[[1]]])/.{t->t1}


solQuadruply[sol_,t1_]:=(Replace[P201[t],sol[[1]]]+Replace[P210[t],sol[[1]]] +
					     Replace[P102[t],sol[[1]]]+Replace[P111[t],sol[[1]]] +
						 Replace[P120[t],sol[[1]]]+Replace[P003[t],sol[[1]]] +
						 Replace[P012[t],sol[[1]]]+Replace[P021[t],sol[[1]]])/.{t->t1}


solQuintuply[sol_,t1_]:=(Replace[P200[t],sol[[1]]]+Replace[P101[t],sol[[1]]] +
						 Replace[P110[t],sol[[1]]]+Replace[P011[t],sol[[1]]] +
						 Replace[P020[t],sol[[1]]]+Replace[P002[t],sol[[1]]])/.{t->t1}


solSextuply[sol_,t1_]:=(Replace[P100[t],sol[[1]]]+Replace[P010[t],sol[[1]]] +
					    Replace[P001[t],sol[[1]]])/.{t->t1}


solSeptuply[sol_,t1_]:=Replace[P000[t],sol[[1]]]/.{t->t1}


(* ::Text:: *)
(*Valence charge:*)


solValence[sol_,t1_]:=(1*(Replace[P213[t],sol[[1]]]+Replace[P222[t],sol[[1]]]  +
				 	     Replace[P113[t],sol[[1]]]+Replace[P122[t],sol[[1]]]  +
				 	     Replace[P013[t],sol[[1]]]+Replace[P022[t],sol[[1]]]) +
				 	  2*(Replace[P212[t],sol[[1]]]+Replace[P203[t],sol[[1]]]  +
				 	     Replace[P221[t],sol[[1]]]+Replace[P103[t],sol[[1]]]  +
				 		 Replace[P112[t],sol[[1]]]+Replace[P121[t],sol[[1]]]  +
				 		 Replace[P003[t],sol[[1]]]+Replace[P012[t],sol[[1]]]  +
				 		 Replace[P021[t],sol[[1]]])                           +
				 	  3*(Replace[P202[t],sol[[1]]]+Replace[P211[t],sol[[1]]]  +
				 		 Replace[P220[t],sol[[1]]]+Replace[P111[t],sol[[1]]]  +
				 		 Replace[P120[t],sol[[1]]]+Replace[P102[t],sol[[1]]]  +
				 		 Replace[P011[t],sol[[1]]]+Replace[P020[t],sol[[1]]]  +
				 	     Replace[P002[t],sol[[1]]])                           +
				       4*(Replace[P201[t],sol[[1]]]+Replace[P210[t],sol[[1]]]  +
				          Replace[P101[t],sol[[1]]]+Replace[P110[t],sol[[1]]]  +
					 	 Replace[P010[t],sol[[1]]]+Replace[P001[t],sol[[1]]]) +
					   5*(Replace[P200[t],sol[[1]]]+Replace[P100[t],sol[[1]]]  +
					 	 Replace[P000[t],sol[[1]]]))/.{t->t1}


solProb[sol_,t1_,Pxxx_]:=Replace[Pxxx[t],sol[[1]]]/.{t->t1}


inclDCH[truth_]:=If[truth,1,0]


(* ::Section:: *)
(*One-photon absorption cross sections*)


(* ::Subsection:: *)
(*Interpolation functions*)


(* ::Subsubsection:: *)
(*No core holes*)


(* ::Text:: *)
(*Zero*)


fsig123v223[en_]:=Module[{fxs},
fxs=Interpolation[{{412.76, 6.0393*^-19}, {448.51, 5.703*^-19}, {487.35, 4.6767*^-19}, 
 {529.55, 3.812*^-19}, {575.41, 3.0982*^-19}, {625.24, 2.5117*^-19}, 
 {679.39, 2.0313*^-19}, {738.22, 1.6389*^-19}, {802.16, 1.3189*^-19}, 
 {871.62, 1.0585*^-19}, {947.11, 8.4708*^-20}, {1029.1, 6.7582*^-20}, 
 {1118.3, 5.3756*^-20}, {1215.1, 4.264*^-20}, {1320.3, 3.3741*^-20}, 
 {1434.7, 2.665*^-20}, {1558.9, 2.1021*^-20}, {1693.9, 1.6568*^-20}, 
 {1840.6, 1.3049*^-20}, {2000., 1.0271*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-412.76]*
UnitStep[2000.-en*HartreeToeV]]


fsig213v223[en_]:=Module[{fxs},
fxs=Interpolation[{{25.283, 5.5561*^-19}, {31.822, 8.7022*^-19}, {40.053, 9.757*^-19}, 
 {50.413, 9.2845*^-19}, {63.453, 7.9735*^-19}, {79.865, 6.3261*^-19}, 
 {100.52, 4.7087*^-19}, {126.52, 3.3357*^-19}, {159.25, 2.2601*^-19}, 
 {200.44, 1.468*^-19}, {252.28, 9.2196*^-20}, {317.53, 5.6045*^-20}, 
 {399.66, 3.3202*^-20}, {503.03, 1.9201*^-20}, {633.15, 1.09*^-20}, 
 {796.91, 6.0797*^-21}, {1003., 3.3379*^-21}, {1262.5, 1.806*^-21}, 
 {1589., 9.632*^-22}, {2000., 5.0631*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-25.283]*
UnitStep[2000.-en*HartreeToeV]]


fsig222v223[en_]:=Module[{fxs},
fxs=Interpolation[{{13.048, 1.2435*^-17}, {17.005, 1.3946*^-17}, {22.161, 1.198*^-17}, 
 {28.882, 8.8244*^-18}, {37.64, 5.8087*^-18}, {49.054, 3.4875*^-18}, 
 {63.929, 1.933*^-18}, {83.315, 9.9721*^-19}, {108.58, 4.8196*^-19}, 
 {141.51, 2.1978*^-19}, {184.42, 9.5375*^-20}, {240.34, 3.9827*^-20}, 
 {313.22, 1.6205*^-20}, {408.2, 6.5031*^-21}, {531.99, 2.5971*^-21}, 
 {693.31, 1.0363*^-21}, {903.55, 4.1247*^-22}, {1177.5, 1.6286*^-22}, 
 {1534.6, 6.3316*^-23}, {2000., 2.4077*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-13.048]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus one*)


fsig113v213[en_]:=Module[{fxs},
fxs=Interpolation[{{432.26, 6.0441*^-19}, {468.55, 5.0911*^-19}, {507.9, 4.1768*^-19}, 
 {550.54, 3.4145*^-19}, {596.77, 2.786*^-19}, {646.87, 2.2693*^-19}, 
 {701.19, 1.8452*^-19}, {760.06, 1.4974*^-19}, {823.88, 1.2125*^-19}, 
 {893.06, 9.7933*^-20}, {968.04, 7.8877*^-20}, {1049.3, 6.334*^-20}, 
 {1137.4, 5.0714*^-20}, {1232.9, 4.0495*^-20}, {1336.5, 3.2262*^-20}, 
 {1448.7, 2.5658*^-20}, {1570.3, 2.0383*^-20}, {1702.2, 1.6182*^-20}, 
 {1845.1, 1.284*^-20}, {2000., 1.0182*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-432.26]*
UnitStep[2000.-en*HartreeToeV]]


fsig203v213[en_]:=Module[{fxs},
fxs=Interpolation[{{41.9, 6.2014*^-19}, {51.354, 5.811*^-19}, {62.941, 4.9824*^-19}, 
 {77.142, 4.0178*^-19}, {94.547, 3.0858*^-19}, {115.88, 2.2719*^-19}, 
 {142.03, 1.6142*^-19}, {174.07, 1.1136*^-19}, {213.35, 7.4732*^-20}, 
 {261.48, 4.8851*^-20}, {320.48, 3.1267*^-20}, {392.79, 1.962*^-20}, 
 {481.41, 1.2099*^-20}, {590.03, 7.3559*^-21}, {723.16, 4.4112*^-21}, 
 {886.33, 2.6141*^-21}, {1086.3, 1.5319*^-21}, {1331.4, 8.8725*^-22}, 
 {1631.8, 5.0808*^-22}, {2000., 2.8765*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-41.9]*
UnitStep[2000.-en*HartreeToeV]]


fsig212v213[en_]:=Module[{fxs},
fxs=Interpolation[{{27.462, 1.2418*^-17}, {34.415, 8.5269*^-18}, {43.128, 5.4421*^-18}, 
 {54.048, 3.2943*^-18}, {67.732, 1.9104*^-18}, {84.881, 1.0668*^-18}, 
 {106.37, 5.7532*^-19}, {133.3, 3.0032*^-19}, {167.05, 1.5207*^-19}, 
 {209.35, 7.4939*^-20}, {262.35, 3.609*^-20}, {328.78, 1.7072*^-20}, 
 {412.02, 7.9738*^-21}, {516.34, 3.6928*^-21}, {647.07, 1.7001*^-21}, 
 {810.9, 7.7851*^-22}, {1016.2, 3.5397*^-22}, {1273.5, 1.5934*^-22}, 
 {1595.9, 7.0763*^-23}, {2000., 3.0904*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-27.462]*
UnitStep[2000.-en*HartreeToeV]]


fsig122v222[en_]:=Module[{fxs},
fxs=Interpolation[{{433.45, 5.8957*^-19}, {469.78, 5.0102*^-19}, {509.15, 4.1295*^-19}, 
 {551.82, 3.386*^-19}, {598.06, 2.7681*^-19}, {648.19, 2.2572*^-19}, 
 {702.51, 1.8363*^-19}, {761.38, 1.4903*^-19}, {825.19, 1.2067*^-19}, 
 {894.35, 9.7457*^-20}, {969.31, 7.8505*^-20}, {1050.5, 6.307*^-20}, 
 {1138.6, 5.0538*^-20}, {1234., 4.0398*^-20}, {1337.4, 3.2224*^-20}, 
 {1449.5, 2.566*^-20}, {1571., 2.0407*^-20}, {1702.7, 1.6213*^-20}, 
 {1845.3, 1.2871*^-20}, {2000., 1.021*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-433.45]*
UnitStep[2000.-en*HartreeToeV]]


fsig212v222[en_]:=Module[{fxs},
fxs=Interpolation[{{39.697, 1.3573*^-18}, {48.792, 1.2169*^-18}, {59.971, 1.0163*^-18}, 
 {73.712, 8.0616*^-19}, {90.601, 6.1336*^-19}, {111.36, 4.5005*^-19}, 
 {136.87, 3.1997*^-19}, {168.23, 2.2128*^-19}, {206.78, 1.4903*^-19}, 
 {254.15, 9.7865*^-20}, {312.39, 6.2855*^-20}, {383.96, 3.9527*^-20}, 
 {471.93, 2.4395*^-20}, {580.06, 1.4809*^-20}, {712.96, 8.8561*^-21}, 
 {876.31, 5.2245*^-21}, {1077.1, 3.0444*^-21}, {1323.9, 1.7523*^-21}, 
 {1627.2, 9.9655*^-22}, {2000., 5.6005*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-39.697]*
UnitStep[2000.-en*HartreeToeV]]


fsig221v222[en_]:=Module[{fxs},
fxs=Interpolation[{{28.956, 8.4307*^-18}, {36.186, 5.8344*^-18}, {45.222, 3.7219*^-18}, 
 {56.514, 2.241*^-18}, {70.625, 1.2883*^-18}, {88.26, 7.1141*^-19}, 
 {110.3, 3.7884*^-19}, {137.84, 1.9511*^-19}, {172.26, 9.7467*^-20}, 
 {215.27, 4.7426*^-20}, {269.02, 2.2596*^-20}, {336.2, 1.0605*^-20}, 
 {420.14, 4.9336*^-21}, {525.05, 2.2861*^-21}, {656.15, 1.0579*^-21}, 
 {819.99, 4.8893*^-22}, {1024.7, 2.2507*^-22}, {1280.6, 1.0279*^-22}, 
 {1600.4, 4.635*^-23}, {2000., 2.0558*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-28.956]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus two*)


fsig103v203[en_]:=Module[{fxs},
fxs=Interpolation[{{454.96, 5.4328*^-19}, {491.83, 4.4926*^-19}, {531.7, 3.6922*^-19}, 
 {574.79, 3.0297*^-19}, {621.37, 2.4837*^-19}, {671.74, 2.0339*^-19}, 
 {726.18, 1.6635*^-19}, {785.03, 1.3585*^-19}, {848.66, 1.1071*^-19}, 
 {917.44, 9.002*^-20}, {991.8, 7.2999*^-20}, {1072.2, 5.903*^-20}, 
 {1159.1, 4.76*^-20}, {1253., 3.8286*^-20}, {1354.6, 3.073*^-20}, 
 {1464.4, 2.4628*^-20}, {1583.1, 1.9718*^-20}, {1711.4, 1.5778*^-20}, 
 {1850.1, 1.2621*^-20}, {2000., 1.009*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-454.96]*
UnitStep[2000.-en*HartreeToeV]]


fsig202v203[en_]:=Module[{fxs},
fxs=Interpolation[{{44.025, 6.3665*^-18}, {53.818, 3.9176*^-18}, {65.789, 2.3548*^-18}, 
 {80.424, 1.3868*^-18}, {98.313, 8.015*^-19}, {120.18, 4.5496*^-19}, 
 {146.92, 2.5375*^-19}, {179.6, 1.3911*^-19}, {219.54, 7.5004*^-20}, 
 {268.38, 3.9815*^-20}, {328.08, 2.0839*^-20}, {401.06, 1.0773*^-20}, 
 {490.27, 5.5099*^-21}, {599.33, 2.7923*^-21}, {732.64, 1.4032*^-21}, 
 {895.61, 6.9929*^-22}, {1094.8, 3.4533*^-22}, {1338.4, 1.6878*^-22}, 
 {1636.1, 8.1508*^-23}, {2000., 3.8835*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-44.025]*
UnitStep[2000.-en*HartreeToeV]]


fsig112v212[en_]:=Module[{fxs},
fxs=Interpolation[{{456.68, 5.3175*^-19}, {493.6, 4.425*^-19}, {533.49, 3.651*^-19}, 
 {576.62, 3.0039*^-19}, {623.23, 2.4666*^-19}, {673.61, 2.0219*^-19}, 
 {728.06, 1.6544*^-19}, {786.91, 1.3511*^-19}, {850.52, 1.1011*^-19}, 
 {919.27, 8.9538*^-20}, {993.57, 7.2631*^-20}, {1073.9, 5.8769*^-20}, 
 {1160.7, 4.7437*^-20}, {1254.5, 3.8203*^-20}, {1355.9, 3.0706*^-20}, 
 {1465.5, 2.4642*^-20}, {1584., 1.9752*^-20}, {1712., 1.582*^-20}, 
 {1850.4, 1.2662*^-20}, {2000., 1.0127*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-456.68]*
UnitStep[2000.-en*HartreeToeV]]


fsig202v212[en_]:=Module[{fxs},
fxs=Interpolation[{{58.463, 6.5829*^-19}, {70.409, 5.3268*^-19}, {84.795, 4.152*^-19}, 
 {102.12, 3.1386*^-19}, {122.99, 2.3096*^-19}, {148.12, 1.6591*^-19}, 
 {178.38, 1.1666*^-19}, {214.83, 8.0483*^-20}, {258.73, 5.4534*^-20}, 
 {311.59, 3.6322*^-20}, {375.26, 2.3833*^-20}, {451.93, 1.5424*^-20}, 
 {544.27, 9.8522*^-21}, {655.48, 6.2242*^-21}, {789.42, 3.8889*^-21}, 
 {950.72, 2.4064*^-21}, {1145., 1.474*^-21}, {1378.9, 8.9457*^-22}, 
 {1660.7, 5.3756*^-22}, {2000., 3.1984*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-58.463]*
UnitStep[2000.-en*HartreeToeV]]


fsig121v221[en_]:=Module[{fxs},
fxs=Interpolation[{{459.05, 5.1934*^-19}, {496.02, 4.3478*^-19}, {535.97, 3.6014*^-19}, 
 {579.14, 2.9711*^-19}, {625.78, 2.4441*^-19}, {676.18, 2.0055*^-19}, 
 {730.64, 1.6419*^-19}, {789.48, 1.3411*^-19}, {853.07, 1.093*^-19}, 
 {921.77, 8.8891*^-20}, {996.01, 7.2131*^-20}, {1076.2, 5.8405*^-20}, 
 {1162.9, 4.7193*^-20}, {1256.6, 3.8059*^-20}, {1357.8, 3.0639*^-20}, 
 {1467.1, 2.4628*^-20}, {1585.3, 1.977*^-20}, {1713., 1.5853*^-20}, 
 {1850.9, 1.27*^-20}, {2000., 1.0164*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-459.05]*
UnitStep[2000.-en*HartreeToeV]]


fsig211v221[en_]:=Module[{fxs},
fxs=Interpolation[{{56.632, 1.3589*^-18}, {68.318, 1.0762*^-18}, {82.415, 8.2692*^-19}, 
 {99.421, 6.194*^-19}, {119.94, 4.5363*^-19}, {144.68, 3.2548*^-19}, 
 {174.54, 2.2917*^-19}, {210.56, 1.5854*^-19}, {254., 1.0781*^-19}, 
 {306.41, 7.2101*^-20}, {369.64, 4.7475*^-20}, {445.92, 3.0802*^-20}, 
 {537.93, 1.9706*^-20}, {648.93, 1.2449*^-20}, {782.83, 7.7705*^-21}, 
 {944.37, 4.7975*^-21}, {1139.2, 2.9304*^-21}, {1374.3, 1.772*^-21}, 
 {1657.9, 1.0607*^-21}, {2000., 6.2859*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-56.632]*
UnitStep[2000.-en*HartreeToeV]]


fsig220v221[en_]:=Module[{fxs},
fxs=Interpolation[{{48.079, 2.2922*^-18}, {58.502, 1.4053*^-18}, {71.184, 8.3587*^-19}, 
 {86.616, 4.8456*^-19}, {105.39, 2.7446*^-19}, {128.24, 1.5217*^-19}, 
 {156.04, 8.2732*^-20}, {189.87, 4.4188*^-20}, {231.03, 2.3229*^-20}, 
 {281.12, 1.2055*^-20}, {342.06, 6.1978*^-21}, {416.21, 3.166*^-21}, 
 {506.44, 1.6124*^-21}, {616.23, 8.2*^-22}, {749.82, 4.1672*^-22}, 
 {912.37, 2.1135*^-22}, {1110.2, 1.0676*^-22}, {1350.8, 5.3524*^-23}, 
 {1643.7, 2.6551*^-23}, {2000., 1.2999*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-48.079]*
UnitStep[2000.-en*HartreeToeV]]


fsig211v212[en_]:=Module[{fxs},
fxs=Interpolation[{{45.891, 4.422*^-18}, {55.977, 2.7177*^-18}, {68.279, 1.6257*^-18}, 
 {83.285, 9.5011*^-19}, {101.59, 5.4365*^-19}, {123.91, 3.0495*^-19}, 
 {151.15, 1.6788*^-19}, {184.37, 9.0804*^-20}, {224.88, 4.8317*^-20}, 
 {274.31, 2.5344*^-20}, {334.59, 1.3137*^-20}, {408.13, 6.7459*^-21}, 
 {497.82, 3.4404*^-21}, {607.23, 1.7454*^-21}, {740.69, 8.8153*^-22}, 
 {903.47, 4.4292*^-22}, {1102., 2.211*^-22}, {1344.2, 1.094*^-22}, 
 {1639.6, 5.352*^-23}, {2000., 2.5836*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-45.891]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus three*)


fsig102v202[en_]:=Module[{fxs},
fxs=Interpolation[{{482.87, 4.6655*^-19}, {520.37, 3.87*^-19}, {560.79, 3.2021*^-19}, 
 {604.34, 2.6459*^-19}, {651.28, 2.1839*^-19}, {701.86, 1.8004*^-19}, 
 {756.37, 1.4822*^-19}, {815.12, 1.2184*^-19}, {878.42, 9.9975*^-20}, 
 {946.65, 8.1869*^-20}, {1020.2, 6.6896*^-20}, {1099.4, 5.4535*^-20}, 
 {1184.8, 4.4359*^-20}, {1276.8, 3.6008*^-20}, {1376., 2.9177*^-20}, 
 {1482.8, 2.3609*^-20}, {1598., 1.9084*^-20}, {1722.1, 1.5414*^-20}, 
 {1855.9, 1.2443*^-20}, {2000., 1.004*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-482.87]*
UnitStep[2000.-en*HartreeToeV]]


fsig201v202[en_]:=Module[{fxs},
fxs=Interpolation[{{64.809, 2.1825*^-18}, {77.629, 1.324*^-18}, {92.985, 7.9405*^-19}, 
 {111.38, 4.7107*^-19}, {133.41, 2.7655*^-19}, {159.8, 1.607*^-19}, 
 {191.41, 9.2448*^-20}, {229.28, 5.2662*^-20}, {274.63, 2.9714*^-20}, 
 {328.96, 1.6614*^-20}, {394.03, 9.2098*^-21}, {471.97, 5.0648*^-21}, 
 {565.33, 2.7647*^-21}, {677.17, 1.4985*^-21}, {811.12, 8.0648*^-22}, 
 {971.57, 4.3084*^-22}, {1163.8, 2.2831*^-22}, {1394., 1.199*^-22}, 
 {1669.7, 6.2326*^-23}, {2000., 3.2039*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-64.809]*
UnitStep[2000.-en*HartreeToeV]]


fsig111v211[en_]:=Module[{fxs},
fxs=Interpolation[{{485.76, 4.5669*^-19}, {523.32, 3.8065*^-19}, {563.79, 3.1602*^-19}, 
 {607.39, 2.6175*^-19}, {654.35, 2.1638*^-19}, {704.95, 1.7854*^-19}, 
 {759.47, 1.4706*^-19}, {818.19, 1.2091*^-19}, {881.46, 9.9226*^-20}, 
 {949.62, 8.1275*^-20}, {1023.1, 6.6444*^-20}, {1102.2, 5.4212*^-20}, 
 {1187.4, 4.4149*^-20}, {1279.2, 3.5891*^-20}, {1378.1, 2.9131*^-20}, 
 {1484.7, 2.3612*^-20}, {1599.5, 1.9116*^-20}, {1723.2, 1.546*^-20}, 
 {1856.4, 1.2492*^-20}, {2000., 1.0086*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-485.76]*
UnitStep[2000.-en*HartreeToeV]]


fsig201v211[en_]:=Module[{fxs},
fxs=Interpolation[{{77.381, 5.6546*^-19}, {91.827, 4.3389*^-19}, {108.97, 3.2614*^-19}, 
 {129.31, 2.4072*^-19}, {153.45, 1.7475*^-19}, {182.1, 1.2495*^-19}, 
 {216.1, 8.8102*^-20}, {256.44, 6.1326*^-20}, {304.32, 4.2168*^-20}, 
 {361.13, 2.8657*^-20}, {428.55, 1.9266*^-20}, {508.55, 1.2822*^-20}, 
 {603.5, 8.4497*^-21}, {716.16, 5.5181*^-21}, {849.86, 3.5725*^-21}, 
 {1008.5, 2.2929*^-21}, {1196.8, 1.4597*^-21}, {1420.2, 9.2137*^-22}, 
 {1685.4, 5.768*^-22}, {2000., 3.5805*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-77.381]*
UnitStep[2000.-en*HartreeToeV]]


fsig210v211[en_]:=Module[{fxs},
fxs=Interpolation[{{67.373, 1.139*^-18}, {80.536, 6.8752*^-19}, {96.27, 4.0941*^-19}, 
 {115.08, 2.4071*^-19}, {137.56, 1.3981*^-19}, {164.44, 8.028*^-20}, 
 {196.56, 4.5612*^-20}, {234.96, 2.5665*^-20}, {280.87, 1.4315*^-20}, 
 {335.74, 7.9241*^-21}, {401.34, 4.3604*^-21}, {479.75, 2.3875*^-21}, 
 {573.47, 1.3019*^-21}, {685.51, 7.0754*^-22}, {819.44, 3.8298*^-22}, 
 {979.54, 2.0636*^-22}, {1170.9, 1.105*^-22}, {1399.7, 5.8722*^-23}, 
 {1673.1, 3.0903*^-23}, {2000., 1.6085*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-67.373]*
UnitStep[2000.-en*HartreeToeV]]


fsig120v220[en_]:=Module[{fxs},
fxs=Interpolation[{{489.31, 4.4619*^-19}, {526.95, 3.7363*^-19}, {567.48, 3.1125*^-19}, 
 {611.12, 2.5843*^-19}, {658.13, 2.1399*^-19}, {708.75, 1.7676*^-19}, 
 {763.26, 1.4567*^-19}, {821.97, 1.198*^-19}, {885.19, 9.8334*^-20}, 
 {953.27, 8.0567*^-20}, {1026.6, 6.5898*^-20}, {1105.6, 5.3813*^-20}, 
 {1190.6, 4.3878*^-20}, {1282.2, 3.5727*^-20}, {1380.8, 2.9051*^-20}, 
 {1487., 2.3592*^-20}, {1601.3, 1.9135*^-20}, {1724.5, 1.55*^-20}, 
 {1857.2, 1.2541*^-20}, {2000., 1.0136*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-489.31]*
UnitStep[2000.-en*HartreeToeV]]


fsig210v220[en_]:=Module[{fxs},
fxs=Interpolation[{{75.926, 1.1346*^-18}, {90.191, 8.5996*^-19}, {107.14, 6.4105*^-19}, 
 {127.26, 4.7077*^-19}, {151.17, 3.4103*^-19}, {179.57, 2.4389*^-19}, 
 {213.31, 1.723*^-19}, {253.39, 1.2029*^-19}, {300.99, 8.3006*^-20}, 
 {357.54, 5.6628*^-20}, {424.71, 3.8202*^-20}, {504.51, 2.5493*^-20}, 
 {599.29, 1.6833*^-20}, {711.88, 1.1003*^-20}, {845.62, 7.1229*^-21}, 
 {1004.5, 4.5684*^-21}, {1193.2, 2.9038*^-21}, {1417.4, 1.8297*^-21}, 
 {1683.7, 1.1429*^-21}, {2000., 7.0785*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-75.926]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus four*)


fsig101v201[en_]:=Module[{fxs},
fxs=Interpolation[{{515.28, 3.9624*^-19}, {553.4, 3.3071*^-19}, {594.35, 2.756*^-19}, 
 {638.32, 2.2936*^-19}, {685.55, 1.9064*^-19}, {736.27, 1.5825*^-19}, 
 {790.75, 1.3119*^-19}, {849.26, 1.0859*^-19}, {912.09, 8.9752*^-20}, 
 {979.57, 7.4061*^-20}, {1052., 6.1011*^-20}, {1129.9, 5.0174*^-20}, 
 {1213.5, 4.1194*^-20}, {1303.3, 3.3769*^-20}, {1399.7, 2.7642*^-20}, 
 {1503.3, 2.26*^-20}, {1614.5, 1.8458*^-20}, {1733.9, 1.5061*^-20}, 
 {1862.2, 1.228*^-20}, {2000., 1.0005*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-515.28]*
UnitStep[2000.-en*HartreeToeV]]


fsig200v201[en_]:=Module[{fxs},
fxs=Interpolation[{{88.319, 5.9953*^-19}, {104.08, 3.6769*^-19}, {122.65, 2.2394*^-19}, 
 {144.54, 1.3549*^-19}, {170.34, 8.1461*^-20}, {200.74, 4.8681*^-20}, 
 {236.56, 2.8924*^-20}, {278.78, 1.7091*^-20}, {328.53, 1.0045*^-20}, 
 {387.15, 5.8726*^-21}, {456.25, 3.4158*^-21}, {537.67, 1.9765*^-21}, 
 {633.62, 1.1376*^-21}, {746.69, 6.511*^-22}, {879.95, 3.7042*^-22}, 
 {1037., 2.0935*^-22}, {1222., 1.1746*^-22}, {1440.1, 6.5381*^-23}, 
 {1697.1, 3.6071*^-23}, {2000., 1.9712*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-88.319]*
UnitStep[2000.-en*HartreeToeV]]


fsig110v210[en_]:=Module[{fxs},
fxs=Interpolation[{{519.34, 3.8784*^-19}, {557.53, 3.2499*^-19}, {598.54, 2.7163*^-19}, 
 {642.56, 2.2655*^-19}, {689.81, 1.8858*^-19}, {740.54, 1.5669*^-19}, 
 {795.01, 1.2996*^-19}, {853.48, 1.0761*^-19}, {916.24, 8.8969*^-20}, 
 {983.63, 7.3444*^-20}, {1056., 6.0542*^-20}, {1133.6, 4.9837*^-20}, 
 {1217., 4.0972*^-20}, {1306.5, 3.3641*^-20}, {1402.6, 2.759*^-20}, 
 {1505.7, 2.2601*^-20}, {1616.5, 1.8493*^-20}, {1735.4, 1.5115*^-20}, 
 {1863., 1.2341*^-20}, {2000., 1.0066*^-20}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-519.34]*
UnitStep[2000.-en*HartreeToeV]]


fsig200v210[en_]:=Module[{fxs},
fxs=Interpolation[{{98.327, 4.5458*^-19}, {115.22, 3.4185*^-19}, {135.02, 2.5375*^-19}, 
 {158.22, 1.8614*^-19}, {185.4, 1.3505*^-19}, {217.26, 9.6993*^-20}, 
 {254.59, 6.8999*^-20}, {298.33, 4.8644*^-20}, {349.59, 3.4002*^-20}, 
 {409.66, 2.3573*^-20}, {480.04, 1.6214*^-20}, {562.53, 1.1068*^-20}, 
 {659.18, 7.4983*^-21}, {772.44, 5.0429*^-21}, {905.16, 3.3669*^-21}, 
 {1060.7, 2.2316*^-21}, {1242.9, 1.4684*^-21}, {1456.5, 9.5922*^-22}, 
 {1706.7, 6.2201*^-22}, {2000., 4.0037*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-98.327]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus five*)


fsig100v200[en_]:=Module[{fxs},
fxs=Interpolation[{{552.08, 3.3432*^-19}, {590.78, 2.8106*^-19}, {632.19, 2.3596*^-19}, 
 {676.5, 1.9782*^-19}, {723.92, 1.6562*^-19}, {774.67, 1.3848*^-19}, 
 {828.97, 1.1563*^-19}, {887.07, 9.6421*^-20}, {949.25, 8.0307*^-20}, 
 {1015.8, 6.6805*^-20}, {1087., 5.5508*^-20}, {1163.2, 4.6069*^-20}, 
 {1244.7, 3.8193*^-20}, {1332., 3.163*^-20}, {1425.3, 2.6168*^-20}, 
 {1525.2, 2.1628*^-20}, {1632.2, 1.7857*^-20}, {1746.6, 1.4728*^-20}, 
 {1869., 1.2137*^-20}, {2000., 9.992*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-552.08]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Subsubsection:: *)
(*Single core holes*)


(* ::Text:: *)
(*Minus one*)


fsig023v123[en_]:=Module[{fxs},
fxs=Interpolation[{{502.57, 2.5563*^-19}, {540.46, 2.2232*^-19}, {581.22, 1.8579*^-19}, 
 {625.04, 1.5427*^-19}, {672.17, 1.2776*^-19}, {722.85, 1.056*^-19}, 
 {777.35, 8.7125*^-20}, {835.96, 7.1763*^-20}, {899., 5.9009*^-20}, 
 {966.78, 4.8433*^-20}, {1039.7, 3.9673*^-20}, {1118.1, 3.2431*^-20}, 
 {1202.4, 2.6452*^-20}, {1293., 2.1529*^-20}, {1390.5, 1.7486*^-20}, 
 {1495.4, 1.4176*^-20}, {1608.1, 1.1474*^-20}, {1729.4, 9.2755*^-21}, 
 {1859.8, 7.4915*^-21}, {2000., 6.047*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-502.57]*
UnitStep[2000.-en*HartreeToeV]]


fsig113v123[en_]:=Module[{fxs},
fxs=Interpolation[{{44.8, 1.6135*^-18}, {54.715, 1.3884*^-18}, {66.825, 1.132*^-18}, 
 {81.614, 8.8591*^-19}, {99.677, 6.6997*^-19}, {121.74, 4.9118*^-19}, 
 {148.68, 3.5009*^-19}, {181.59, 2.4329*^-19}, {221.77, 1.6503*^-19}, 
 {270.86, 1.0927*^-19}, {330.8, 7.0764*^-20}, {404.02, 4.4908*^-20}, 
 {493.43, 2.7945*^-20}, {602.64, 1.7107*^-20}, {736.01, 1.0308*^-20}, 
 {898.9, 6.1323*^-21}, {1097.8, 3.6027*^-21}, {1340.8, 2.0938*^-21}, 
 {1637.6, 1.2045*^-21}, {2000., 6.8588*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-44.8]*
UnitStep[2000.-en*HartreeToeV]]


fsig122v123[en_]:=Module[{fxs},
fxs=Interpolation[{{33.757, 1.0194*^-17}, {41.847, 7.8327*^-18}, {51.875, 5.4053*^-18}, 
 {64.307, 3.4732*^-18}, {79.718, 2.1141*^-18}, {98.822, 1.2301*^-18}, 
 {122.5, 6.879*^-19}, {151.86, 3.7113*^-19}, {188.26, 1.9371*^-19}, 
 {233.37, 9.8116*^-20}, {289.3, 4.8433*^-20}, {358.63, 2.3404*^-20}, 
 {444.57, 1.1131*^-20}, {551.11, 5.2358*^-21}, {683.19, 2.4456*^-21}, 
 {846.91, 1.1366*^-21}, {1049.9, 5.2575*^-22}, {1301.5, 2.4172*^-22}, 
 {1613.4, 1.1016*^-22}, {2000., 4.9642*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-33.757]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus two*)


fsig013v113[en_]:=Module[{fxs},
fxs=Interpolation[{{526.57, 2.3485*^-19}, {564.88, 1.9821*^-19}, {605.99, 1.6549*^-19}, 
 {650.08, 1.3778*^-19}, {697.38, 1.1456*^-19}, {748.13, 9.515*^-20}, 
 {802.56, 7.8945*^-20}, {860.96, 6.5422*^-20}, {923.61, 5.414*^-20}, 
 {990.81, 4.4732*^-20}, {1062.9, 3.689*^-20}, {1140.2, 3.0361*^-20}, 
 {1223.2, 2.4932*^-20}, {1312.2, 2.043*^-20}, {1407.7, 1.6706*^-20}, 
 {1510.1, 1.3636*^-20}, {1620., 1.1114*^-20}, {1737.9, 9.0489*^-21}, 
 {1864.3, 7.3617*^-21}, {2000., 5.9871*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-526.57]*
UnitStep[2000.-en*HartreeToeV]]


fsig103v113[en_]:=Module[{fxs},
fxs=Interpolation[{{64.597, 7.2055*^-19}, {77.389, 5.7626*^-19}, {92.713, 4.4697*^-19}, 
 {111.07, 3.3783*^-19}, {133.07, 2.4942*^-19}, {159.42, 1.8017*^-19}, 
 {190.98, 1.2755*^-19}, {228.8, 8.8666*^-20}, {274.11, 6.0576*^-20}, 
 {328.39, 4.0679*^-20}, {393.42, 2.6889*^-20}, {471.32, 1.7528*^-20}, 
 {564.65, 1.127*^-20}, {676.47, 7.1607*^-21}, {810.42, 4.5015*^-21}, 
 {970.9, 2.8009*^-21}, {1163.2, 1.7276*^-21}, {1393.5, 1.0561*^-21}, 
 {1669.4, 6.4025*^-22}, {2000., 3.8504*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-64.597]*
UnitStep[2000.-en*HartreeToeV]]


fsig112v113[en_]:=Module[{fxs},
fxs=Interpolation[{{51.883, 6.4057*^-18}, {62.878, 4.1798*^-18}, {76.203, 2.6332*^-18}, 
 {92.352, 1.6122*^-18}, {111.92, 9.6272*^-19}, {135.64, 5.6182*^-19}, 
 {164.39, 3.2084*^-19}, {199.22, 1.7949*^-19}, {241.44, 9.8456*^-20}, 
 {292.61, 5.3027*^-20}, {354.62, 2.8098*^-20}, {429.77, 1.468*^-20}, 
 {520.85, 7.5793*^-21}, {631.23, 3.8769*^-21}, {765., 1.9676*^-21}, 
 {927.12, 9.9203*^-22}, {1123.6, 4.968*^-22}, {1361.7, 2.4702*^-22}, 
 {1650.3, 1.218*^-22}, {2000., 5.948*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-51.883]*
UnitStep[2000.-en*HartreeToeV]]


fsig022v122[en_]:=Module[{fxs},
fxs=Interpolation[{{529.83, 2.2886*^-19}, {568.2, 1.9455*^-19}, {609.34, 1.6325*^-19}, 
 {653.47, 1.3641*^-19}, {700.79, 1.137*^-19}, {751.54, 9.4578*^-20}, 
 {805.96, 7.8529*^-20}, {864.32, 6.5093*^-20}, {926.91, 5.3864*^-20}, 
 {994.04, 4.4497*^-20}, {1066., 3.6696*^-20}, {1143.2, 3.021*^-20}, 
 {1226., 2.4825*^-20}, {1314.8, 2.0365*^-20}, {1410., 1.6679*^-20}, 
 {1512.1, 1.3638*^-20}, {1621.6, 1.1137*^-20}, {1739., 9.0831*^-21}, 
 {1864.9, 7.4008*^-21}, {2000., 6.0256*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-529.83]*
UnitStep[2000.-en*HartreeToeV]]


fsig112v122[en_]:=Module[{fxs},
fxs=Interpolation[{{62.926, 1.4789*^-18}, {75.491, 1.1627*^-18}, {90.564, 8.9133*^-19}, 
 {108.65, 6.6847*^-19}, {130.34, 4.9136*^-19}, {156.37, 3.5438*^-19}, 
 {187.59, 2.5105*^-19}, {225.05, 1.7486*^-19}, {269.98, 1.1978*^-19}, 
 {323.89, 8.0698*^-20}, {388.56, 5.3512*^-20}, {466.15, 3.4965*^-20}, 
 {559.23, 2.2519*^-20}, {670.89, 1.4317*^-20}, {804.85, 8.9956*^-21}, 
 {965.56, 5.5902*^-21}, {1158.4, 3.4401*^-21}, {1389.6, 2.0974*^-21}, 
 {1667.1, 1.2675*^-21}, {2000., 7.5964*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-62.926]*
UnitStep[2000.-en*HartreeToeV]]


fsig121v122[en_]:=Module[{fxs},
fxs=Interpolation[{{54.552, 4.3848*^-18}, {65.938, 2.8573*^-18}, {79.701, 1.7915*^-18}, 
 {96.337, 1.0892*^-18}, {116.44, 6.4478*^-19}, {140.75, 3.7254*^-19}, 
 {170.13, 2.1048*^-19}, {205.64, 1.1649*^-19}, {248.56, 6.3241*^-20}, 
 {300.44, 3.3743*^-20}, {363.15, 1.7747*^-20}, {438.95, 9.2268*^-21}, 
 {530.57, 4.7545*^-21}, {641.31, 2.4361*^-21}, {775.16, 1.2426*^-21}, 
 {936.96, 6.318*^-22}, {1132.5, 3.1988*^-22}, {1368.9, 1.6116*^-22}, 
 {1654.6, 8.0597*^-23}, {2000., 3.9942*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-54.552]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus three*)


fsig003v103[en_]:=Module[{fxs},
fxs=Interpolation[{{553.53, 2.0834*^-19}, {592.25, 1.7476*^-19}, {633.67, 1.4619*^-19}, 
 {678., 1.2219*^-19}, {725.42, 1.0209*^-19}, {776.16, 8.5267*^-20}, 
 {830.46, 7.1177*^-20}, {888.54, 5.9366*^-20}, {950.7, 4.9459*^-20}, 
 {1017.2, 4.1145*^-20}, {1088.3, 3.4169*^-20}, {1164.5, 2.8318*^-20}, 
 {1245.9, 2.3419*^-20}, {1333.1, 1.9326*^-20}, {1426.3, 1.5918*^-20}, 
 {1526.1, 1.3088*^-20}, {1632.8, 1.0747*^-20}, {1747., 8.8162*^-21}, 
 {1869.3, 7.2287*^-21}, {2000., 5.926*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-553.53]*
UnitStep[2000.-en*HartreeToeV]]


fsig102v103[en_]:=Module[{fxs},
fxs=Interpolation[{{71.933, 3.449*^-18}, {85.691, 2.1832*^-18}, {102.08, 1.3613*^-18}, 
 {121.6, 8.3704*^-19}, {144.86, 5.0786*^-19}, {172.57, 3.0413*^-19}, 
 {205.57, 1.7978*^-19}, {244.89, 1.0491*^-19}, {291.72, 6.0441*^-20}, 
 {347.52, 3.4389*^-20}, {413.98, 1.9333*^-20}, {493.16, 1.0747*^-20}, 
 {587.48, 5.912*^-21}, {699.84, 3.2214*^-21}, {833.69, 1.7401*^-21}, 
 {993.14, 9.3236*^-22}, {1183.1, 4.9565*^-22}, {1409.4, 2.6144*^-22}, 
 {1678.9, 1.3679*^-22}, {2000., 7.0973*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-71.933]*
UnitStep[2000.-en*HartreeToeV]]


fsig012v112[en_]:=Module[{fxs},
fxs=Interpolation[{{557.18, 2.0368*^-19}, {595.95, 1.7186*^-19}, {637.41, 1.4438*^-19}, 
 {681.76, 1.2105*^-19}, {729.2, 1.0135*^-19}, {779.93, 8.4753*^-20}, 
 {834.2, 7.0789*^-20}, {892.24, 5.9052*^-20}, {954.32, 4.9196*^-20}, 
 {1020.7, 4.0925*^-20}, {1091.7, 3.3991*^-20}, {1167.7, 2.8184*^-20}, 
 {1248.9, 2.3329*^-20}, {1335.8, 1.9277*^-20}, {1428.8, 1.5904*^-20}, 
 {1528.2, 1.3101*^-20}, {1634.5, 1.0778*^-20}, {1748.3, 8.8573*^-21}, 
 {1869.9, 7.273*^-21}, {2000., 5.9687*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-557.18]*
UnitStep[2000.-en*HartreeToeV]]


fsig102v112[en_]:=Module[{fxs},
fxs=Interpolation[{{84.647, 5.9874*^-19}, {99.976, 4.5983*^-19}, {118.08, 3.4689*^-19}, 
 {139.47, 2.5746*^-19}, {164.72, 1.8818*^-19}, {194.55, 1.3555*^-19}, 
 {229.79, 9.6308*^-20}, {271.4, 6.7551*^-20}, {320.55, 4.6796*^-20}, 
 {378.6, 3.2023*^-20}, {447.16, 2.1661*^-20}, {528.14, 1.4498*^-20}, 
 {623.78, 9.6054*^-21}, {736.75, 6.3027*^-21}, {870.17, 4.1005*^-21}, 
 {1027.8, 2.6454*^-21}, {1213.9, 1.6936*^-21}, {1433.7, 1.0762*^-21}, 
 {1693.3, 6.7896*^-22}, {2000., 4.2525*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-84.647]*
UnitStep[2000.-en*HartreeToeV]]


fsig111v112[en_]:=Module[{fxs},
fxs=Interpolation[{{74.963, 2.3787*^-18}, {89.106, 1.4994*^-18}, {105.92, 9.2926*^-19}, 
 {125.9, 5.6705*^-19}, {149.66, 3.4097*^-19}, {177.89, 2.0215*^-19}, 
 {211.46, 1.1824*^-19}, {251.35, 6.8279*^-20}, {298.78, 3.8949*^-20}, 
 {355.15, 2.1966*^-20}, {422.15, 1.2264*^-20}, {501.8, 6.7874*^-21}, 
 {596.48, 3.7278*^-21}, {709.02, 2.0343*^-21}, {842.79, 1.1041*^-21}, 
 {1001.8, 5.9588*^-22}, {1190.8, 3.199*^-22}, {1415.5, 1.7065*^-22}, 
 {1682.5, 9.0413*^-23}, {2000., 4.7515*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-74.963]*
UnitStep[2000.-en*HartreeToeV]]


fsig021v121[en_]:=Module[{fxs},
fxs=Interpolation[{{561.59, 1.9885*^-19}, {600.41, 1.6874*^-19}, {641.92, 1.4237*^-19}, 
 {686.3, 1.1974*^-19}, {733.75, 1.0048*^-19}, {784.48, 8.414*^-20}, 
 {838.71, 7.0331*^-20}, {896.69, 5.8688*^-20}, {958.69, 4.8895*^-20}, 
 {1025., 4.0674*^-20}, {1095.8, 3.3788*^-20}, {1171.6, 2.8028*^-20}, 
 {1252.6, 2.3219*^-20}, {1339.2, 1.921*^-20}, {1431.8, 1.5874*^-20}, 
 {1530.7, 1.3102*^-20}, {1636.6, 1.0802*^-20}, {1749.7, 8.8954*^-21}, 
 {1870.7, 7.318*^-21}, {2000., 6.0147*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-561.59]*
UnitStep[2000.-en*HartreeToeV]]


fsig111v121[en_]:=Module[{fxs},
fxs=Interpolation[{{83.337, 1.2*^-18}, {98.51, 9.1219*^-19}, {116.45, 6.8329*^-19}, 
 {137.65, 5.0487*^-19}, {162.71, 3.6821*^-19}, {192.33, 2.6517*^-19}, 
 {227.35, 1.8865*^-19}, {268.74, 1.3262*^-19}, {317.67, 9.2127*^-20}, 
 {375.5, 6.3245*^-20}, {443.87, 4.2915*^-20}, {524.68, 2.8798*^-20}, 
 {620.21, 1.9117*^-20}, {733.13, 1.256*^-20}, {866.61, 8.1746*^-21}, 
 {1024.4, 5.2724*^-21}, {1210.9, 3.3724*^-21}, {1431.4, 2.1401*^-21}, 
 {1692., 1.3479*^-21}, {2000., 8.4275*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-83.337]*
UnitStep[2000.-en*HartreeToeV]]


fsig120v121[en_]:=Module[{fxs},
fxs=Interpolation[{{78.342, 1.224*^-18}, {92.907, 7.6776*^-19}, {110.18, 4.7286*^-19}, 
 {130.66, 2.864*^-19}, {154.96, 1.7074*^-19}, {183.77, 1.0028*^-19}, 
 {217.93, 5.8078*^-20}, {258.45, 3.3216*^-20}, {306.5, 1.8779*^-20}, 
 {363.48, 1.0507*^-20}, {431.06, 5.83*^-21}, {511.2, 3.2153*^-21}, 
 {606.25, 1.7645*^-21}, {718.96, 9.6489*^-22}, {852.62, 5.2649*^-22}, 
 {1011.1, 2.8639*^-22}, {1199.1, 1.5535*^-22}, {1422.1, 8.3854*^-23}, 
 {1686.5, 4.5013*^-23}, {2000., 2.3971*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-78.342]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus four*)


fsig002v102[en_]:=Module[{fxs},
fxs=Interpolation[{{587.39, 1.7836*^-19}, {626.52, 1.5051*^-19}, {668.25, 1.2684*^-19}, 
 {712.76, 1.0683*^-19}, {760.24, 8.9914*^-20}, {810.87, 7.5632*^-20}, 
 {864.89, 6.3573*^-20}, {922.5, 5.3389*^-20}, {983.94, 4.4788*^-20}, 
 {1049.5, 3.7524*^-20}, {1119.4, 3.1394*^-20}, {1194., 2.6223*^-20}, 
 {1273.5, 2.1868*^-20}, {1358.3, 1.8206*^-20}, {1448.8, 1.5134*^-20}, 
 {1545.3, 1.2563*^-20}, {1648.2, 1.0417*^-20}, {1758., 8.6288*^-21}, 
 {1875.1, 7.1433*^-21}, {2000., 5.9109*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-587.39]*
UnitStep[2000.-en*HartreeToeV]]


fsig101v102[en_]:=Module[{fxs},
fxs=Interpolation[{{97.216, 1.3179*^-18}, {113.99, 8.3543*^-19}, {133.65, 5.2486*^-19}, 
 {156.71, 3.2686*^-19}, {183.75, 2.0182*^-19}, {215.45, 1.2355*^-19}, 
 {252.62, 7.4996*^-20}, {296.2, 4.5141*^-20}, {347.3, 2.6944*^-20}, 
 {407.21, 1.595*^-20}, {477.47, 9.3668*^-21}, {559.84, 5.4581*^-21}, 
 {656.43, 3.1568*^-21}, {769.67, 1.8129*^-21}, {902.46, 1.0339*^-21}, 
 {1058.2, 5.8576*^-22}, {1240.7, 3.2965*^-22}, {1454.8, 1.8427*^-22}, 
 {1705.7, 1.023*^-22}, {2000., 5.6379*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-97.216]*
UnitStep[2000.-en*HartreeToeV]]


fsig011v111[en_]:=Module[{fxs},
fxs=Interpolation[{{592.17, 1.7459*^-19}, {631.34, 1.4804*^-19}, {673.11, 1.2522*^-19}, 
 {717.64, 1.0574*^-19}, {765.12, 8.917*^-20}, {815.73, 7.5095*^-20}, 
 {869.7, 6.3161*^-20}, {927.23, 5.3058*^-20}, {988.57, 4.4516*^-20}, 
 {1054., 3.7301*^-20}, {1123.7, 3.1217*^-20}, {1198., 2.6091*^-20}, 
 {1277.3, 2.178*^-20}, {1361.8, 1.8158*^-20}, {1451.9, 1.512*^-20}, 
 {1547.9, 1.2577*^-20}, {1650.3, 1.0449*^-20}, {1759.5, 8.6736*^-21}, 
 {1875.9, 7.1935*^-21}, {2000., 5.9616*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-592.17]*
UnitStep[2000.-en*HartreeToeV]]


fsig101v111[en_]:=Module[{fxs},
fxs=Interpolation[{{106.91, 4.7614*^-19}, {124.73, 3.5983*^-19}, {145.52, 2.6877*^-19}, 
 {169.77, 1.9854*^-19}, {198.07, 1.4512*^-19}, {231.08, 1.05*^-19}, 
 {269.59, 7.524*^-20}, {314.52, 5.3412*^-20}, {366.95, 3.7575*^-20}, 
 {428.1, 2.62*^-20}, {499.46, 1.8113*^-20}, {582.7, 1.2421*^-20}, 
 {679.82, 8.4517*^-21}, {793.13, 5.7073*^-21}, {925.32, 3.8266*^-21}, 
 {1079.5, 2.5482*^-21}, {1259.5, 1.6855*^-21}, {1469.4, 1.1078*^-21}, 
 {1714.3, 7.2344*^-22}, {2000., 4.6953*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-106.91]*
UnitStep[2000.-en*HartreeToeV]]


fsig110v111[en_]:=Module[{fxs},
fxs=Interpolation[{{100.96, 6.7908*^-19}, {118.14, 4.2814*^-19}, {138.25, 2.6721*^-19}, 
 {161.78, 1.6514*^-19}, {189.31, 1.0108*^-19}, {221.53, 6.1304*^-20}, 
 {259.23, 3.6855*^-20}, {303.35, 2.1978*^-20}, {354.98, 1.3007*^-20}, 
 {415.39, 7.643*^-21}, {486.09, 4.463*^-21}, {568.82, 2.5923*^-21}, 
 {665.63, 1.4984*^-21}, {778.91, 8.6219*^-22}, {911.48, 4.9411*^-22}, 
 {1066.6, 2.8197*^-22}, {1248.1, 1.6013*^-22}, {1460.5, 9.0487*^-23}, 
 {1709.1, 5.0812*^-23}, {2000., 2.8349*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-100.96]*
UnitStep[2000.-en*HartreeToeV]]


fsig020v120[en_]:=Module[{fxs},
fxs=Interpolation[{{597.71, 1.7069*^-19}, {636.94, 1.4541*^-19}, {678.74, 1.2346*^-19}, 
 {723.29, 1.0455*^-19}, {770.76, 8.8344*^-20}, {821.35, 7.4499*^-20}, 
 {875.25, 6.2711*^-20}, {932.7, 5.2702*^-20}, {993.92, 4.4226*^-20}, 
 {1059.1, 3.7065*^-20}, {1128.7, 3.1027*^-20}, {1202.7, 2.5947*^-20}, 
 {1281.7, 2.1678*^-20}, {1365.8, 1.8097*^-20}, {1455.4, 1.5095*^-20}, 
 {1551., 1.2581*^-20}, {1652.8, 1.0476*^-20}, {1761.2, 8.7158*^-21}, 
 {1876.8, 7.2439*^-21}, {2000., 6.0151*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-597.71]*
UnitStep[2000.-en*HartreeToeV]]


fsig110v120[en_]:=Module[{fxs},
fxs=Interpolation[{{105.96, 9.4122*^-19}, {123.68, 7.0675*^-19}, {144.36, 5.2561*^-19}, 
 {168.5, 3.8731*^-19}, {196.68, 2.8286*^-19}, {229.56, 2.0478*^-19}, 
 {267.95, 1.4698*^-19}, {312.76, 1.0459*^-19}, {365.05, 7.3783*^-20}, 
 {426.1, 5.1605*^-20}, {497.35, 3.5786*^-20}, {580.52, 2.4606*^-20}, 
 {677.59, 1.6778*^-20}, {790.89, 1.1348*^-20}, {923.15, 7.6162*^-21}, 
 {1077.5, 5.0735*^-21}, {1257.7, 3.3556*^-21}, {1468., 2.2043*^-21}, 
 {1713.5, 1.4385*^-21}, {2000., 9.3281*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-105.96]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus five*)


fsig001v101[en_]:=Module[{fxs},
fxs=Interpolation[{{625.53, 1.5177*^-19}, {664.99, 1.2902*^-19}, {706.94, 1.0958*^-19}, 
 {751.54, 9.2994*^-20}, {798.95, 7.8861*^-20}, {849.35, 6.6823*^-20}, 
 {902.93, 5.6574*^-20}, {959.89, 4.7855*^-20}, {1020.4, 4.0439*^-20}, 
 {1084.8, 3.4137*^-20}, {1153.2, 2.8785*^-20}, {1226., 2.4243*^-20}, 
 {1303.3, 2.0394*^-20}, {1385.6, 1.7136*^-20}, {1473., 1.4382*^-20}, 
 {1565.9, 1.2058*^-20}, {1664.7, 1.01*^-20}, {1769.7, 8.4522*^-21}, 
 {1881.3, 7.0681*^-21}, {2000., 5.9077*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-625.53]*
UnitStep[2000.-en*HartreeToeV]]


fsig100v101[en_]:=Module[{fxs},
fxs=Interpolation[{{125.13, 3.9757*^-19}, {144.78, 2.5538*^-19}, {167.52, 1.6304*^-19}, 
 {193.83, 1.0346*^-19}, {224.27, 6.5263*^-20}, {259.49, 4.093*^-20}, 
 {300.24, 2.5524*^-20}, {347.39, 1.5828*^-20}, {401.95, 9.7618*^-21}, 
 {465.07, 5.9879*^-21}, {538.11, 3.6534*^-21}, {622.62, 2.2172*^-21}, 
 {720.4, 1.3384*^-21}, {833.54, 8.0365*^-22}, {964.44, 4.7995*^-22}, 
 {1115.9, 2.8506*^-22}, {1291.2, 1.6834*^-22}, {1493.9, 9.8839*^-23}, 
 {1728.5, 5.7681*^-23}, {2000., 3.345*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-125.13]*
UnitStep[2000.-en*HartreeToeV]]


fsig010v110[en_]:=Module[{fxs},
fxs=Interpolation[{{631.4, 1.4873*^-19}, {670.9, 1.2695*^-19}, {712.87, 1.0816*^-19}, 
 {757.47, 9.2017*^-20}, {804.86, 7.8167*^-20}, {855.21, 6.6312*^-20}, 
 {908.72, 5.6183*^-20}, {965.57, 4.7544*^-20}, {1026., 4.0188*^-20}, 
 {1090.2, 3.3935*^-20}, {1158.4, 2.8628*^-20}, {1230.8, 2.4128*^-20}, 
 {1307.8, 2.0318*^-20}, {1389.7, 1.7095*^-20}, {1476.6, 1.4373*^-20}, 
 {1569., 1.2075*^-20}, {1667.1, 1.0136*^-20}, {1771.4, 8.5011*^-21}, 
 {1882.2, 7.1243*^-21}, {2000., 5.9656*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-631.4]*
UnitStep[2000.-en*HartreeToeV]]


fsig100v101[en_]:=Module[{fxs},
fxs=Interpolation[{{125.13, 3.9757*^-19}, {144.78, 2.5538*^-19}, {167.52, 1.6304*^-19}, 
 {193.83, 1.0346*^-19}, {224.27, 6.5263*^-20}, {259.49, 4.093*^-20}, 
 {300.24, 2.5524*^-20}, {347.39, 1.5828*^-20}, {401.95, 9.7618*^-21}, 
 {465.07, 5.9879*^-21}, {538.11, 3.6534*^-21}, {622.62, 2.2172*^-21}, 
 {720.4, 1.3384*^-21}, {833.54, 8.0365*^-22}, {964.44, 4.7995*^-22}, 
 {1115.9, 2.8506*^-22}, {1291.2, 1.6834*^-22}, {1493.9, 9.8839*^-23}, 
 {1728.5, 5.7681*^-23}, {2000., 3.345*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-125.13]*
UnitStep[2000.-en*HartreeToeV]]


fsig100v110[en_]:=Module[{fxs},
fxs=Interpolation[{{131.08, 3.7376*^-19}, {151.3, 2.813*^-19}, {174.63, 2.0998*^-19}, 
 {201.56, 1.5551*^-19}, {232.64, 1.1429*^-19}, {268.52, 8.339*^-20}, 
 {309.94, 6.0413*^-20}, {357.73, 4.3467*^-20}, {412.9, 3.1066*^-20}, 
 {476.58, 2.2059*^-20}, {550.08, 1.5564*^-20}, {634.92, 1.0914*^-20}, 
 {732.83, 7.6065*^-21}, {845.85, 5.2698*^-21}, {976.3, 3.6296*^-21}, 
 {1126.9, 2.4856*^-21}, {1300.7, 1.6924*^-21}, {1501.2, 1.1459*^-21}, 
 {1732.8, 7.7153*^-22}, {2000., 5.166*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-131.08]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus six*)


fsig000v100[en_]:=Module[{fxs},
fxs=Interpolation[{{667.14, 1.2856*^-19}, {706.83, 1.1016*^-19}, {748.87, 9.431*^-20}, 
 {793.42, 8.0667*^-20}, {840.62, 6.8936*^-20}, {890.62, 5.8858*^-20}, 
 {943.6, 5.0208*^-20}, {999.74, 4.2792*^-20}, {1059.2, 3.644*^-20}, 
 {1122.2, 3.1005*^-20}, {1189., 2.6358*^-20}, {1259.7, 2.239*^-20}, 
 {1334.6, 1.9004*^-20}, {1414., 1.6118*^-20}, {1498.1, 1.366*^-20}, 
 {1587.3, 1.1569*^-20}, {1681.7, 9.7898*^-21}, {1781.7, 8.2787*^-21}, 
 {1887.7, 6.996*^-21}, {2000., 5.9084*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-667.14]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Subsubsection:: *)
(*Double core holes*)


(* ::Text:: *)
(*Minus two*)


fsig013v023[en_]:=Module[{fxs},
fxs=Interpolation[{{68.795, 1.5759*^-18}, {82.145, 1.2317*^-18}, {98.086, 9.4244*^-19}, 
 {117.12, 7.0747*^-19}, {139.85, 5.2166*^-19}, {166.99, 3.7803*^-19}, 
 {199.39, 2.6936*^-19}, {238.08, 1.8885*^-19}, {284.29, 1.3031*^-19}, 
 {339.45, 8.8471*^-20}, {405.33, 5.9111*^-20}, {483.98, 3.8911*^-20}, 
 {577.9, 2.5246*^-20}, {690.05, 1.6159*^-20}, {823.96, 1.022*^-20}, 
 {983.85, 6.3911*^-21}, {1174.8, 3.9586*^-21}, {1402.7, 2.4297*^-21}, 
 {1675., 1.4797*^-21}, {2000., 8.9419*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-68.795]*
UnitStep[2000.-en*HartreeToeV]]


fsig022v023[en_]:=Module[{fxs},
fxs=Interpolation[{{61.01, 6.1248*^-18}, {73.311, 4.2154*^-18}, {88.093, 2.7661*^-18}, 
 {105.85, 1.751*^-18}, {127.2, 1.0759*^-18}, {152.84, 6.4379*^-19}, 
 {183.66, 3.7602*^-19}, {220.69, 2.1476*^-19}, {265.19, 1.201*^-19}, 
 {318.66, 6.5855*^-20}, {382.91, 3.5473*^-20}, {460.12, 1.8822*^-20}, 
 {552.89, 9.8587*^-21}, {664.37, 5.1111*^-21}, {798.33, 2.6297*^-21}, 
 {959.29, 1.3441*^-21}, {1152.7, 6.8363*^-22}, {1385.1, 3.4577*^-22}, 
 {1664.4, 1.7393*^-22}, {2000., 8.6911*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-61.01]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus three*)


fsig003v013[en_]:=Module[{fxs},
fxs=Interpolation[{{91.558, 6.2617*^-19}, {107.69, 4.8086*^-19}, {126.67, 3.6361*^-19}, 
 {148.99, 2.71*^-19}, {175.25, 1.9917*^-19}, {206.14, 1.4439*^-19}, 
 {242.46, 1.0331*^-19}, {285.19, 7.2984*^-20}, {335.45, 5.0933*^-20}, 
 {394.56, 3.511*^-20}, {464.1, 2.3913*^-20}, {545.88, 1.6107*^-20}, 
 {642.08, 1.0737*^-20}, {755.24, 7.0847*^-21}, {888.33, 4.633*^-21}, 
 {1044.9, 3.0051*^-21}, {1229., 1.9338*^-21}, {1445.6, 1.2361*^-21}, 
 {1700.4, 7.8468*^-22}, {2000., 4.9516*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-91.558]*
UnitStep[2000.-en*HartreeToeV]]


fsig012v013[en_]:=Module[{fxs},
fxs=Interpolation[{{82.493, 3.6079*^-18}, {97.564, 2.3608*^-18}, {115.39, 1.5139*^-18}, 
 {136.47, 9.5361*^-19}, {161.4, 5.9078*^-19}, {190.89, 3.6024*^-19}, 
 {225.77, 2.1633*^-19}, {267.02, 1.2801*^-19}, {315.8, 7.4673*^-20}, 
 {373.5, 4.2964*^-20}, {441.73, 2.4402*^-20}, {522.44, 1.3699*^-20}, 
 {617.89, 7.6099*^-21}, {730.78, 4.1879*^-21}, {864.29, 2.2866*^-21}, 
 {1022.2, 1.2398*^-21}, {1208.9, 6.6783*^-22}, {1429.8, 3.5764*^-22}, 
 {1691., 1.9034*^-22}, {2000., 1.0069*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-82.493]*
UnitStep[2000.-en*HartreeToeV]]


fsig012v022[en_]:=Module[{fxs},
fxs=Interpolation[{{90.278, 1.2516*^-18}, {106.27, 9.5324*^-19}, {125.09, 7.1663*^-19}, 
 {147.24, 5.3211*^-19}, {173.31, 3.9033*^-19}, {204.01, 2.829*^-19}, 
 {240.14, 2.026*^-19}, {282.67, 1.434*^-19}, {332.73, 1.0031*^-19}, 
 {391.65, 6.9334*^-20}, {461.01, 4.7356*^-20}, {542.66, 3.1976*^-20}, 
 {638.76, 2.1356*^-20}, {751.89, 1.4111*^-20}, {885.04, 9.2344*^-21}, 
 {1041.8, 5.9892*^-21}, {1226.3, 3.8521*^-21}, {1443.5, 2.4595*^-21}, 
 {1699.1, 1.5592*^-21}, {2000., 9.823*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-90.278]*
UnitStep[2000.-en*HartreeToeV]]


fsig021v022[en_]:=Module[{fxs},
fxs=Interpolation[{{86.317, 2.4609*^-18}, {101.84, 1.6027*^-18}, {120.16, 1.0217*^-18}, 
 {141.78, 6.3921*^-19}, {167.28, 3.9301*^-19}, {197.37, 2.3767*^-19}, 
 {232.88, 1.4151*^-19}, {274.77, 8.3033*^-20}, {324.19, 4.8063*^-20}, 
 {382.51, 2.7464*^-20}, {451.32, 1.5512*^-20}, {532.5, 8.6776*^-21}, 
 {628.29, 4.8158*^-21}, {741.31, 2.6539*^-21}, {874.66, 1.4552*^-21}, 
 {1032., 7.9457*^-22}, {1217.6, 4.3193*^-22}, {1436.7, 2.3396*^-22}, 
 {1695.1, 1.2606*^-22}, {2000., 6.7602*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-86.317]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus four*)


fsig002v003[en_]:=Module[{fxs},
fxs=Interpolation[{{105.8, 2.0934*^-18}, {123.5, 1.3665*^-18}, {144.16, 8.8246*^-19}, 
 {168.28, 5.6395*^-19}, {196.44, 3.5672*^-19}, {229.31, 2.2335*^-19}, 
 {267.67, 1.3842*^-19}, {312.46, 8.4903*^-20}, {364.74, 5.154*^-20}, 
 {425.76, 3.0965*^-20}, {496.99, 1.8415*^-20}, {580.15, 1.0844*^-20}, 
 {677.21, 6.3249*^-21}, {790.52, 3.6563*^-21}, {922.78, 2.0961*^-21}, 
 {1077.2, 1.1924*^-21}, {1257.4, 6.7348*^-22}, {1467.8, 3.7787*^-22}, 
 {1713.3, 2.1069*^-22}, {2000., 1.1678*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-105.8]*
UnitStep[2000.-en*HartreeToeV]]


fsig011v021[en_]:=Module[{fxs},
fxs=Interpolation[{{113.92, 9.7304*^-19}, {132.46, 7.3443*^-19}, {154.03, 5.4947*^-19}, 
 {179.1, 4.0754*^-19}, {208.25, 2.9965*^-19}, {242.15, 2.1842*^-19}, 
 {281.56, 1.5783*^-19}, {327.4, 1.1305*^-19}, {380.69, 8.0262*^-20}, 
 {442.66, 5.6477*^-20}, {514.71, 3.9385*^-20}, {598.49, 2.7224*^-20}, 
 {695.91, 1.8658*^-20}, {809.19, 1.2681*^-20}, {940.91, 8.5501*^-21}, 
 {1094.1, 5.7228*^-21}, {1272.2, 3.8039*^-21}, {1479.2, 2.5121*^-21}, 
 {1720., 1.6492*^-21}, {2000., 1.0765*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-113.92]*
UnitStep[2000.-en*HartreeToeV]]


fsig002v012[en_]:=Module[{fxs},
fxs=Interpolation[{{114.87, 4.9265*^-19}, {133.51, 3.738*^-19}, {155.17, 2.8067*^-19}, 
 {180.35, 2.0861*^-19}, {209.62, 1.535*^-19}, {243.63, 1.1184*^-19}, 
 {283.17, 8.0706*^-20}, {329.12, 5.7691*^-20}, {382.52, 4.0861*^-20}, 
 {444.6, 2.8675*^-20}, {516.74, 1.9942*^-20}, {600.59, 1.375*^-20}, 
 {698.05, 9.404*^-21}, {811.32, 6.3809*^-21}, {942.97, 4.2974*^-21}, 
 {1096., 2.8749*^-21}, {1273.8, 1.9107*^-21}, {1480.5, 1.2621*^-21}, 
 {1720.8, 8.2908*^-22}, {2000., 5.4154*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-114.87]*
UnitStep[2000.-en*HartreeToeV]]


fsig011v012[en_]:=Module[{fxs},
fxs=Interpolation[{{109.96, 1.4296*^-18}, {128.1, 9.2855*^-19}, {149.23, 5.9609*^-19}, 
 {173.84, 3.7839*^-19}, {202.51, 2.3756*^-19}, {235.92, 1.4755*^-19}, 
 {274.83, 9.0686*^-20}, {320.16, 5.5177*^-20}, {372.97, 3.3247*^-20}, 
 {434.49, 1.9846*^-20}, {506.16, 1.1741*^-20}, {589.64, 6.8911*^-21}, 
 {686.9, 4.0156*^-21}, {800.2, 2.3244*^-21}, {932.19, 1.3374*^-21}, 
 {1086., 7.6559*^-22}, {1265.1, 4.3597*^-22}, {1473.7, 2.4703*^-22}, 
 {1716.8, 1.393*^-22}, {2000., 7.8116*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-109.96]*
UnitStep[2000.-en*HartreeToeV]]


fsig020v021[en_]:=Module[{fxs},
fxs=Interpolation[{{114.47, 7.2876*^-19}, {133.07, 4.7086*^-19}, {154.69, 3.0052*^-19}, 
 {179.83, 1.8955*^-19}, {209.04, 1.1818*^-19}, {243.01, 7.2858*^-20}, 
 {282.49, 4.4438*^-20}, {328.39, 2.6839*^-20}, {381.75, 1.6064*^-20}, 
 {443.78, 9.5338*^-21}, {515.89, 5.6145*^-21}, {599.71, 3.2857*^-21}, 
 {697.15, 1.9137*^-21}, {810.42, 1.1097*^-21}, {942.1, 6.4098*^-22}, 
 {1095.2, 3.6929*^-22}, {1273.1, 2.1211*^-22}, {1480., 1.2138*^-22}, 
 {1720.5, 6.9249*^-23}, {2000., 3.9305*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-114.47]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus five*)


fsig001v002[en_]:=Module[{fxs},
fxs=Interpolation[{{135.36, 8.6316*^-19}, {155.97, 5.6798*^-19}, {179.72, 3.7102*^-19}, 
 {207.09, 2.4061*^-19}, {238.62, 1.5491*^-19}, {274.96, 9.9013*^-20}, 
 {316.82, 6.2825*^-20}, {365.07, 3.9571*^-20}, {420.66, 2.4742*^-20}, 
 {484.71, 1.5357*^-20}, {558.52, 9.4624*^-21}, {643.56, 5.789*^-21}, 
 {741.56, 3.517*^-21}, {854.48, 2.1224*^-21}, {984.59, 1.2726*^-21}, 
 {1134.5, 7.5835*^-22}, {1307.3, 4.4926*^-22}, {1506.3, 2.6468*^-22}, 
 {1735.7, 1.551*^-22}, {2000., 9.0414*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-135.36]*
UnitStep[2000.-en*HartreeToeV]]


fsig001v011[en_]:=Module[{fxs},
fxs=Interpolation[{{140.27, 3.856*^-19}, {161.33, 2.9178*^-19}, {185.54, 2.1912*^-19}, 
 {213.4, 1.6334*^-19}, {245.43, 1.2086*^-19}, {282.27, 8.8774*^-20}, 
 {324.64, 6.4738*^-20}, {373.38, 4.6876*^-20}, {429.42, 3.3706*^-20}, 
 {493.89, 2.4069*^-20}, {568.03, 1.707*^-20}, {653.29, 1.2026*^-20}, 
 {751.36, 8.4186*^-21}, {864.15, 5.8569*^-21}, {993.87, 4.0502*^-21}, 
 {1143.1, 2.785*^-21}, {1314.6, 1.9046*^-21}, {1512., 1.2957*^-21}, 
 {1739., 8.7707*^-22}, {2000., 5.9084*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-140.27]*
UnitStep[2000.-en*HartreeToeV]]


fsig010v011[en_]:=Module[{fxs},
fxs=Interpolation[{{140.2, 4.3976*^-19}, {161.25, 2.8791*^-19}, {185.46, 1.87*^-19}, 
 {213.31, 1.2052*^-19}, {245.33, 7.7062*^-20}, {282.17, 4.8898*^-20}, 
 {324.53, 3.0798*^-20}, {373.26, 1.9262*^-20}, {429.3, 1.1967*^-20}, 
 {493.76, 7.3874*^-21}, {567.89, 4.5326*^-21}, {653.16, 2.7656*^-21}, 
 {751.22, 1.6793*^-21}, {864.01, 1.015*^-21}, {993.74, 6.108*^-22}, 
 {1142.9, 3.6604*^-22}, {1314.5, 2.1854*^-22}, {1511.9, 1.2993*^-22}, 
 {1738.9, 7.6914*^-23}, {2000., 4.5344*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-140.2]*
UnitStep[2000.-en*HartreeToeV]]


fsig010v020[en_]:=Module[{fxs},
fxs=Interpolation[{{139.65, 7.5582*^-19}, {160.65, 5.7*^-19}, {184.81, 4.2715*^-19}, 
 {212.6, 3.1807*^-19}, {244.57, 2.3534*^-19}, {281.35, 1.7301*^-19}, 
 {323.66, 1.2637*^-19}, {372.33, 9.1695*^-20}, {428.32, 6.6091*^-20}, 
 {492.74, 4.7317*^-20}, {566.83, 3.3646*^-20}, {652.08, 2.3764*^-20}, 
 {750.13, 1.6671*^-20}, {862.94, 1.1619*^-20}, {992.71, 8.0459*^-21}, 
 {1142., 5.5378*^-21}, {1313.7, 3.7892*^-21}, {1511.3, 2.5784*^-21}, 
 {1738.6, 1.7454*^-21}, {2000., 1.1755*^-21}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-139.65]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Text:: *)
(*Minus six*)


fsig000v010[en_]:=Module[{fxs},
fxs=Interpolation[{{166.82, 3.0119*^-19}, {190.12, 2.2878*^-19}, {216.67, 1.7276*^-19}, 
 {246.93, 1.2971*^-19}, {281.42, 9.6825*^-20}, {320.73, 7.187*^-20}, 
 {365.52, 5.3049*^-20}, {416.58, 3.8942*^-20}, {474.76, 2.8431*^-20}, 
 {541.07, 2.0647*^-20}, {616.63, 1.4915*^-20}, {702.76, 1.0719*^-20}, 
 {800.91, 7.6642*^-21}, {912.77, 5.4529*^-21}, {1040.3, 3.8608*^-21}, 
 {1185.5, 2.7205*^-21}, {1351.1, 1.9081*^-21}, {1539.8, 1.3323*^-21}, 
 {1754.9, 9.261*^-22}, {2000., 6.4096*^-22}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-166.82]*
UnitStep[2000.-en*HartreeToeV]]


fsig000v001[en_]:=Module[{fxs},
fxs=Interpolation[{{166.74, 2.7673*^-19}, {190.03, 1.8497*^-19}, {216.58, 1.2294*^-19}, 
 {246.83, 8.1249*^-20}, {281.32, 5.3398*^-20}, {320.62, 3.49*^-20}, 
 {365.4, 2.2685*^-20}, {416.45, 1.4665*^-20}, {474.63, 9.4299*^-21}, 
 {540.93, 6.0312*^-21}, {616.49, 3.8371*^-21}, {702.62, 2.4284*^-21}, 
 {800.77, 1.529*^-21}, {912.63, 9.5777*^-22}, {1040.1, 5.9697*^-22}, 
 {1185.4, 3.7026*^-22}, {1351., 2.2853*^-22}, {1539.8, 1.4039*^-22}, 
 {1754.9, 8.5848*^-23}, {2000., 5.2254*^-23}},Method->Spline];
fxs[en*HartreeToeV]*crossSectioncm2toAU*UnitStep[en*HartreeToeV-166.74]*
UnitStep[2000.-en*HartreeToeV]]


(* ::Subsection:: *)
(*Total ionization cross sections*)


(* ::Subsubsection:: *)
(*No core holes*)


fsigTot200[en_]:=fsig100v200[en]
fsigTot201[en_]:=fsig200v201[en]+fsig101v201[en]
fsigTot202[en_]:=fsig201v202[en]+fsig102v202[en]
fsigTot203[en_]:=fsig202v203[en]+fsig103v203[en]
fsigTot210[en_]:=fsig200v210[en]+fsig110v210[en]
fsigTot211[en_]:=fsig201v211[en]+fsig210v211[en]+fsig111v211[en]
fsigTot212[en_]:=fsig202v212[en]+fsig211v212[en]+fsig112v212[en]
fsigTot213[en_]:=fsig212v213[en]+fsig203v213[en]+fsig113v213[en]
fsigTot220[en_]:=fsig210v220[en]+fsig120v220[en]
fsigTot221[en_]:=fsig220v221[en]+fsig121v221[en]+fsig211v221[en]
fsigTot222[en_]:=fsig212v222[en]+fsig221v222[en]+fsig122v222[en]
fsigTot223[en_]:=fsig123v223[en]+fsig213v223[en]+fsig222v223[en]


(* ::Subsubsection:: *)
(*Single core holes*)


fsigTot100[en_]:=fsig000v100[en]   (* Exception: no inclDCH[truth] *)
fsigTot110[en_,truth_]:=fsig100v110[en]+inclDCH[truth]*fsig010v110[en]
fsigTot101[en_,truth_]:=fsig100v101[en]+inclDCH[truth]*fsig001v101[en]
fsigTot102[en_,truth_]:=fsig101v102[en]+inclDCH[truth]*fsig002v102[en]
fsigTot103[en_,truth_]:=fsig102v103[en]+inclDCH[truth]*fsig003v103[en]
fsigTot111[en_,truth_]:=fsig101v111[en]+fsig110v111[en]+inclDCH[truth]*fsig011v111[en]
fsigTot112[en_,truth_]:=fsig102v112[en]+fsig111v112[en]+inclDCH[truth]*fsig012v112[en]
fsigTot113[en_,truth_]:=fsig103v113[en]+fsig112v113[en]+inclDCH[truth]*fsig013v113[en]
fsigTot120[en_,truth_]:=fsig110v120[en]+inclDCH[truth]*fsig020v120[en]
fsigTot121[en_,truth_]:=fsig111v121[en]+fsig120v121[en]+inclDCH[truth]*fsig021v121[en]
fsigTot122[en_,truth_]:=fsig112v122[en]+fsig121v122[en]+inclDCH[truth]*fsig022v122[en]
fsigTot123[en_,truth_]:=fsig113v123[en]+fsig122v123[en]+inclDCH[truth]*fsig023v123[en]


(* ::Subsubsection:: *)
(*Double core holes*)


fsigTot010[en_,truth_]:=inclDCH[truth]*fsig000v010[en]
fsigTot020[en_,truth_]:=inclDCH[truth]*fsig010v020[en]
fsigTot001[en_,truth_]:=inclDCH[truth]*fsig000v001[en]
fsigTot002[en_,truth_]:=inclDCH[truth]*fsig001v002[en]
fsigTot003[en_,truth_]:=inclDCH[truth]*fsig002v003[en]
fsigTot011[en_,truth_]:=inclDCH[truth]*(fsig010v011[en]+fsig001v011[en])
fsigTot012[en_,truth_]:=inclDCH[truth]*(fsig011v012[en]+fsig002v012[en])
fsigTot013[en_,truth_]:=inclDCH[truth]*(fsig003v013[en]+fsig012v013[en])
fsigTot021[en_,truth_]:=inclDCH[truth]*(fsig011v021[en]+fsig020v021[en])
fsigTot022[en_,truth_]:=inclDCH[truth]*(fsig012v022[en]+fsig021v022[en])
fsigTot023[en_,truth_]:=inclDCH[truth]*(fsig013v023[en]+fsig022v023[en])


(* ::Section:: *)
(*Rate equations*)


(* ::Subsection:: *)
(*Neutral*)


(* ::Subsubsection:: *)
(*No core holes*)


req223[en_,jxpulse_]:=P223'[t]==-fsigTot223[en]*P223[t]*jxpulse[t]
		(* the state does not decay *)
ieq223[neginf_,inival_]:=P223[neginf]==inival


(* ::Subsection:: *)
(*Minus one*)


(* ::Subsubsection:: *)
(*No core holes*)


req213[en_,jxpulse_]:=P213'[t]==(fsig213v223[en]*P223[t]-fsigTot213[en]*P213[t]) *
		jxpulse[t]-GamR222v213*P213[t]
ieq213[neginf_,inival_]:=P213[neginf]==inival

req222[en_,jxpulse_]:=P222'[t]==(fsig222v223[en]*P223[t]-fsigTot222[en]*P222[t]) *
		jxpulse[t]+GamR222v213*P213[t] (* the state does not decay *)
ieq222[neginf_,inival_]:=P222[neginf]==inival


(* ::Subsubsection:: *)
(*Single core hole*)


req123[en_,jxpulse_,truth_]:=P123'[t]==(fsig123v223[en]*P223[t]-fsigTot123[en,truth] *
		 P123[t])*jxpulse[t]-GamATot123*P123[t]
ieq123[neginf_,inival_]:=P123[neginf]==inival


(* ::Subsection:: *)
(*Minus two*)


(* ::Subsubsection:: *)
(*No core holes*)


req203[en_,jxpulse_]:=P203'[t]==(fsig203v213[en]*P213[t]-fsigTot203[en]*P203[t]) *
		jxpulse[t]+GamA203v123*P123[t]-GamR212v203*P203[t]
ieq203[neginf_,inival_]:=P203[neginf]==inival

req212[en_,jxpulse_]:=P212'[t]==(fsig212v222[en]*P222[t]+fsig212v213[en]*P213[t] -
		fsigTot212[en]*P212[t])*jxpulse[t]+GamA212v123*P123[t]+GamR212v203*P203[t] -
		GamR221v212*P212[t]
ieq212[neginf_,inival_]:=P212[neginf]==inival

req221[en_,jxpulse_]:=P221'[t]==(fsig221v222[en]*P222[t]-fsigTot221[en]*P221[t]) *
		jxpulse[t]+GamA221v123*P123[t]+GamR221v212*P212[t]
		(* the state does not decay *)
ieq221[neginf_,inival_]:=P221[neginf]==inival


(* ::Subsubsection:: *)
(*Single core hole*)


req113[en_,jxpulse_,truth_]:=P113'[t]==(fsig113v213[en]*P213[t]+fsig113v123[en]*P123[t] -
		fsigTot113[en,truth]*P113[t])*jxpulse[t]-GamATot113*P113[t]
ieq113[neginf_,inival_]:=P113[neginf]==inival

req122[en_,jxpulse_,truth_]:=P122'[t]==(fsig122v222[en]*P222[t]+fsig122v123[en]*P123[t] -
		fsigTot122[en,truth]*P122[t])*jxpulse[t]-GamATot122*P122[t]
ieq122[neginf_,inival_]:=P122[neginf]==inival


(* ::Subsubsection:: *)
(*Double core hole*)


req023[en_,jxpulse_,truth_]:=P023'[t]==inclDCH[truth]*((fsig023v123[en]*P123[t] -
		fsigTot023[en,truth]*P023[t])*jxpulse[t]-GamATot023*P023[t])
ieq023[neginf_,inival_]:=P023[neginf]==inival


(* ::Subsection:: *)
(*Minus three*)


(* ::Subsubsection:: *)
(*No core holes*)


req202[en_,jxpulse_]:=P202'[t]==(fsig202v203[en]*P203[t]+fsig202v212[en]*P212[t] -
		fsigTot202[en]*P202[t])*jxpulse[t]+GamA202v113*P113[t]+GamA202v122*P122[t] -
		GamR211v202*P202[t]
ieq202[neginf_,inival_]:=P202[neginf]==inival

req211[en_,jxpulse_]:=P211'[t]==(fsig211v212[en]*P212[t]+fsig211v221[en]*P221[t] -
		fsigTot211[en]*P211[t])*jxpulse[t]+GamA211v113*P113[t]+GamA211v122*P122[t] +
		GamR211v202*P202[t]-GamR220v211*P211[t]
ieq211[neginf_,inival_]:=P211[neginf]==inival

req220[en_,jxpulse_]:=P220'[t]==(fsig220v221[en]*P221[t]-fsigTot220[en]*P220[t]) *
		jxpulse[t]+GamA220v122*P122[t]+GamR220v211*P211[t]
		(* the state does not decay *)
ieq220[neginf_,inival_]:=P220[neginf]==inival


(* ::Subsubsection:: *)
(*Single core hole*)


req103[en_,jxpulse_,truth_]:=P103'[t]==(fsig103v203[en]*P203[t]+fsig103v113[en]*P113[t] -
		fsigTot103[en,truth]*P103[t])*jxpulse[t]+GamA103v023*P023[t]-GamATot103*P103[t]
ieq103[neginf_,inival_]:=P103[neginf]==inival

req112[en_,jxpulse_,truth_]:=P112'[t]==(fsig112v212[en]*P212[t]+fsig112v113[en]*P113[t] +
		fsig112v122[en]*P122[t]-fsigTot112[en,truth]*P112[t])*jxpulse[t] +
		GamA112v023*P023[t]-GamATot112*P112[t]
ieq112[neginf_,inival_]:=P112[neginf]==inival

req121[en_,jxpulse_,truth_]:=P121'[t]==(fsig121v221[en]*P221[t]+fsig121v122[en]*P122[t] -
		fsigTot121[en,truth]*P121[t])*jxpulse[t]+GamA121v023*P023[t]-GamATot121*P121[t]
ieq121[neginf_,inival_]:=P121[neginf]==inival


(* ::Subsubsection:: *)
(*Double core hole*)


req013[en_,jxpulse_,truth_]:=P013'[t]==inclDCH[truth]*((fsig013v113[en]*P113[t] +
		fsig013v023[en]*P023[t]-fsigTot013[en,truth]*P013[t])*jxpulse[t] -
		GamATot013*P013[t])
ieq013[neginf_,inival_]:=P013[neginf]==inival

req022[en_,jxpulse_,truth_]:=P022'[t]==inclDCH[truth]*((fsig022v122[en]*P122[t] +
		fsig022v023[en]*P023[t]-fsigTot022[en,truth]*P022[t])*jxpulse[t] -
		GamATot022*P022[t])
ieq022[neginf_,inival_]:=P022[neginf]==inival


(* ::Subsection:: *)
(*Minus four*)


(* ::Subsubsection:: *)
(*No core holes*)


req201[en_,jxpulse_]:=P201'[t]==(fsig201v211[en]*P211[t]+fsig201v202[en]*P202[t] -
		fsigTot201[en]*P201[t])*jxpulse[t]+GamA201v112*P112[t]+GamA201v103*P103[t] +
		GamA201v121*P121[t]-GamR210v201*P201[t]
ieq201[neginf_,inival_]:=P201[neginf]==inival

req210[en_,jxpulse_]:=P210'[t]==(fsig210v211[en]*P211[t]+fsig210v220[en]*P220[t] -
		fsigTot210[en]*P210[t])*jxpulse[t]+GamA210v112*P112[t]+GamA210v121*P121[t] +
		GamR210v201*P201[t] (* the state does not decay *)
ieq210[neginf_,inival_]:=P210[neginf]==inival


(* ::Subsubsection:: *)
(*Single core hole*)


req102[en_,jxpulse_,truth_]:=P102'[t]==(fsig102v202[en]*P202[t]+fsig102v103[en]*P103[t] +
		fsig102v112[en]*P112[t]-fsigTot102[en,truth]*P102[t])*jxpulse[t] +
		GamA102v022*P022[t]+GamA102v013*P013[t]-GamATot102*P102[t]
ieq102[neginf_,inival_]:=P102[neginf]==inival

req111[en_,jxpulse_,truth_]:=P111'[t]==(fsig111v211[en]*P211[t]+fsig111v121[en]*P121[t] +
		fsig111v112[en]*P112[t]-fsigTot111[en,truth]*P111[t])*jxpulse[t] +
		GamA111v022*P022[t]+GamA111v013*P013[t]-GamATot111*P111[t]
ieq111[neginf_,inival_]:=P111[neginf]==inival

req120[en_,jxpulse_,truth_]:=P120'[t]==(fsig120v220[en]*P220[t]+fsig120v121[en]*P121[t] -
		fsigTot120[en,truth]*P120[t])*jxpulse[t]+GamA120v022*P022[t]-GamATot120*P120[t]
ieq120[neginf_,inival_]:=P120[neginf]==inival


(* ::Subsubsection:: *)
(*Double core hole*)


req003[en_,jxpulse_,truth_]:=P003'[t]==inclDCH[truth]*((fsig003v103[en]*P103[t] +
		fsig003v013[en]*P013[t]-fsigTot003[en,truth]*P003[t])*jxpulse[t] -
		GamATot003*P003[t])
ieq003[neginf_,inival_]:=P003[neginf]==inival

req012[en_,jxpulse_,truth_]:=P012'[t]==inclDCH[truth]*((fsig012v112[en]*P112[t] +
		fsig012v013[en]*P013[t]+fsig012v022[en]*P022[t]-fsigTot012[en,truth]*P012[t]) *
		jxpulse[t]-GamATot012*P012[t])
ieq012[neginf_,inival_]:=P012[neginf]==inival

req021[en_,jxpulse_,truth_]:=P021'[t]==inclDCH[truth]*((fsig021v121[en]*P121[t] +
		fsig021v022[en]*P022[t]-fsigTot021[en,truth]*P021[t])*jxpulse[t] -
		GamATot021*P021[t])
ieq021[neginf_,inival_]:=P021[neginf]==inival


(* ::Subsection:: *)
(*Minus five*)


(* ::Subsubsection:: *)
(*No core holes*)


req200[en_,jxpulse_]:=P200'[t]==(fsig200v201[en]*P201[t]+fsig200v210[en]*P210[t] -
		fsigTot200[en]*P200[t])*jxpulse[t]+GamA200v111*P111[t]+GamA200v102*P102[t] +
		GamA200v120*P120[t]+GamR200v110*P110[t]+GamR200v101*P101[t]
		(* the state does not decay *)
ieq200[neginf_,inival_]:=P200[neginf]==inival


(* ::Subsubsection:: *)
(*Single core hole*)


req101[en_,jxpulse_,truth_]:=P101'[t]==(fsig101v201[en]*P201[t]+fsig101v102[en] *
		P102[t]+fsig101v111[en]*P111[t]-fsigTot101[en,truth]*P101[t])*jxpulse[t] +
		GamA101v003*P003[t]+GamA101v012*P012[t]+GamA101v021*P021[t]-GamR200v101*P101[t]
ieq101[neginf_,inival_]:=P101[neginf]==inival

req110[en_,jxpulse_,truth_]:=P110'[t]==(fsig110v210[en]*P210[t]+fsig110v111[en] *
		P111[t]+fsig110v120[en]*P120[t]-fsigTot110[en,truth]*P110[t])*jxpulse[t] +
		GamA110v012*P012[t]+GamA110v021*P021[t]-GamR200v110*P110[t]
ieq110[neginf_,inival_]:=P110[neginf]==inival


(* ::Subsubsection:: *)
(*Double core hole*)


req002[en_,jxpulse_,truth_]:=P002'[t]==inclDCH[truth]*((fsig002v102[en]*P102[t] +
		fsig002v012[en]*P012[t]+fsig002v003[en]*P003[t]-fsigTot002[en,truth] *
		P002[t])*jxpulse[t]-GamATot002*P002[t])
ieq002[neginf_,inival_]:=P002[neginf]==inival

req011[en_,jxpulse_,truth_]:=P011'[t]==inclDCH[truth]*((fsig011v021[en]*P021[t] +
		fsig011v111[en]*P111[t]+fsig011v012[en]*P012[t]-fsigTot011[en,truth]*P011[t]) *
		jxpulse[t]-GamATot011*P011[t])
ieq011[neginf_,inival_]:=P011[neginf]==inival

req020[en_,jxpulse_,truth_]:=P020'[t]==inclDCH[truth]*((fsig020v120[en]*P120[t] +
		fsig020v021[en]*P021[t]-fsigTot020[en,truth]*P020[t])*jxpulse[t] -
		GamATot020*P020[t])
ieq020[neginf_,inival_]:=P020[neginf]==inival


(* ::Subsection:: *)
(*Minus six*)


(* ::Subsubsection:: *)
(*Single core hole*)


req100[en_,jxpulse_]:=P100'[t]==(fsig100v200[en]*P200[t]+fsig100v101[en]*P101[t] +
		fsig100v110[en]*P110[t]-fsigTot100[en]*P100[t])*jxpulse[t]+GamA100v011 *
		P011[t]+GamA100v002*P002[t]+GamA100v020*P020[t]+GamR100v010*P010[t] +
		GamR100v001*P001[t] (* the state does not decay *)
ieq100[neginf_,inival_]:=P100[neginf]==inival


(* ::Subsubsection:: *)
(*Double core hole*)


req010[en_,jxpulse_,truth_]:=P010'[t]==inclDCH[truth]*((fsig010v110[en]*P110[t] +
		fsig010v011[en]*P011[t]+fsig010v020[en]*P020[t]-fsigTot010[en,truth]*P010[t]) *
		jxpulse[t]-GamR100v010*P010[t])
ieq010[neginf_,inival_]:=P010[neginf]==inival

req001[en_,jxpulse_,truth_]:=P001'[t]==inclDCH[truth]*((fsig001v101[en]*P101[t] +
		fsig001v002[en]*P002[t]+fsig001v011[en]*P011[t]-fsigTot001[en,truth]*P001[t]) *
		jxpulse[t]-GamR100v001*P001[t])
ieq001[neginf_,inival_]:=P001[neginf]==inival


(* ::Subsection:: *)
(*Minus seven*)


(* ::Subsubsection:: *)
(*Double core hole*)


req000[en_,jxpulse_]:=P000'[t]==(fsig000v100[en]*P100[t]+fsig000v010[en]*P010[t] +
		fsig000v001[en]*P001[t])*jxpulse[t] (* the state does not decay *)
ieq000[neginf_,inival_]:=P000[neginf]==inival


(* ::Section:: *)
(*Private section*)


Begin["`Private`"]


(* ::Section:: *)
(*Unit conversions*)


HartreeToeV:=27.2113845
eVToHartree:=1/HartreeToeV
BohrToAngstroem:=0.5291772083
crossSectionAUtoBarn:=1*^8*BohrToAngstroem^2
crossSectionAUtocm2:=crossSectionAUtoBarn*1*^-24
crossSectioncm2toAU:=1/crossSectionAUtocm2


(* ::Section:: *)
(*Decay widths*)


(* ::Subsection:: *)
(*No core holes*)


(* ::Subsubsection:: *)
(*X-ray fluorescence*)


GamR222v213:=9.96819*^-7*eVToHartree
GamR221v212:=3.82671*^-7*eVToHartree
GamR220v211:=8.27037*^-8*eVToHartree
GamR212v203:=2.80961*^-6*eVToHartree
GamR211v202:=1.06412*^-6*eVToHartree
GamR210v201:=2.29608*^-7*eVToHartree


(* ::Subsection:: *)
(*Single core holes*)


(* ::Subsubsection:: *)
(*Auger decay*)


GamA203v123:=0.0253196*eVToHartree
GamA212v123:=0.0374206*eVToHartree
GamA221v123:=0.0351225*eVToHartree
GamATot123 :=GamA203v123+GamA212v123+GamA221v123


GamA202v122:=0.0311014*eVToHartree
GamA211v122:=0.0321728*eVToHartree
GamA220v122:=0.0159179*eVToHartree
GamATot122 :=GamA202v122+GamA211v122+GamA220v122

GamA201v121:=0.0384013*eVToHartree
GamA210v121:=0.0203038*eVToHartree
GamATot121 :=GamA201v121+GamA210v121

GamA200v120:=0.046625*eVToHartree
GamATot120 :=GamA200v120

GamA202v113:=0.0233715*eVToHartree
GamA211v113:=0.0454153*eVToHartree
GamATot113 :=GamA202v113+GamA211v113

GamA201v112:=0.0197002*eVToHartree
GamA210v112:=0.0199868*eVToHartree
GamATot112 :=GamA201v112+GamA210v112

GamA200v111:=0.0123705*eVToHartree
GamATot111 :=GamA200v111

GamA201v103:=0.0570107*eVToHartree
GamATot103 :=GamA201v103

GamA200v102:=0.0244382*eVToHartree
GamATot102 :=GamA200v102


(* ::Subsubsection:: *)
(*X-ray fluorescence*)


(* GamR222v123:=0.000456874*eVToHartree
GamR221v122:=0.000360918*eVToHartree
GamR220v121:=0.00021214*eVToHartree
GamR210v120:=2.08086*^-13*eVToHartree
GamR212v113:=0.000533202*eVToHartree
GamR211v112:=0.000417305*eVToHartree
GamR210v111:=0.000243354*eVToHartree *)
GamR200v110:=1.24592*^-13*eVToHartree
(* GamR202v103:=0.000616842*eVToHartree
GamR201v102:=0.000479494*eVToHartree *)
GamR200v101:=0.000278634*eVToHartree


(* ::Subsection:: *)
(*Double core holes*)


(* ::Subsubsection:: *)
(*Auger decay*)


GamA103v023:=0.0677287*eVToHartree
GamA112v023:=0.115572*eVToHartree
GamA121v023:=0.121624*eVToHartree
GamATot023 :=GamA103v023+GamA112v023+GamA121v023
GamA102v022:=0.0824026*eVToHartree
GamA111v022:=0.0942032*eVToHartree
GamA120v022:=0.0508443*eVToHartree
GamATot022 :=GamA102v022+GamA111v022+GamA120v022
GamA101v021:=0.0990872*eVToHartree
GamA110v021:=0.0565844*eVToHartree
GamATot021 :=GamA101v021+GamA110v021
GamA100v020:=0.115419*eVToHartree
GamATot020 :=GamA100v020
GamA102v013:=0.0685416*eVToHartree
GamA111v013:=0.146191*eVToHartree
GamATot013 :=GamA102v013+GamA111v013
GamA101v012:=0.0554631*eVToHartree
GamA110v012:=0.0597858*eVToHartree
GamATot012 :=GamA101v012+GamA110v012
GamA100v011:=0.0331639*eVToHartree
GamATot011 :=GamA100v011
GamA101v003:=0.173741*eVToHartree
GamATot003 :=GamA101v003
GamA100v002:=0.0704786*eVToHartree
GamATot002 :=GamA100v002


(* ::Subsubsection:: *)
(*X-ray fluorescence*)


(* GamR122v023:=0.00180059*eVToHartree
GamR121v022:=0.00136778*eVToHartree
GamR120v021:=0.000773245*eVToHartree
GamR110v020:=8.20672*^-13*eVToHartree
GamR112v013:=0.00203422*eVToHartree
GamR111v012:=0.00153921*eVToHartree
GamR110v011:=0.000867332*eVToHartree *)
GamR100v010:=4.65738*^-13*eVToHartree
(* GamR102v003:=0.00232609*eVToHartree
GamR101v002:=0.00175835*eVToHartree *)
GamR100v001:=0.000989389*eVToHartree


(* ::Section:: *)
(*Terminate package*)


End[]


EndPackage[]


(* ::Section:: *)
(*References*)


(* ::Text:: *)
(*[1] Nina Rohringer, Robin Santra, Phys. Rev. A 76, 033416 (2007), http://dx.doi.org/10.1103/PhysRevA.76.033416*)


(* ::Text:: *)
(*[2] Los Alamos National Laboratory Atomic Physics Codes, http://aphysics2.lanl.gov/cgi-bin/ION/runlanl08a.pl*)


(* ::Text:: *)
(*[3] LCLS Parameter Index for X-RAY-OPTICS / RADIATION-SOURCE, http://www-ssrl.slac.stanford.edu/htbin/rdbweb/LCLS_params_DB _public*)


(* ::Text:: *)
(*[4] M. G. Makris, P. Lambropoulos, A. Miheli\[CHacek], Phys. Rev. Lett. 102, 033002 (2009), http://dx.doi.org/10.1103/PhysRevLett.102.033002*)


(* ::Text:: *)
(*[5] J. L. Campbell, Tibor Papp, Widths of the atomic K\[Dash]N7 levels, At. Data Nucl. Data Tables 77, 1\[Dash]56 (2001), http://dx.doi.org/10.1006/adnd.2000.0848*)


(* ::Text:: *)
(*[6] Ryan Coffee, John Bozek, Christian Buth, Marcus Hertlein, Markus G\[UDoubleDot]hr, Nora Berrah, Ali Belkacem, Linda Young, Louis DiMauro, Hamed Merdji, Janos Hajdu, Philip H. Bucksbaum, Xray multiple ionization of impulsively aligned molecules, Linac Coherent Light Source, Menlo Park, California, USA, 2009, research proposal for the first round of beam time at the Linac Coherent Light Source*)


(* ::Text:: *)
(*[7] Mau Hsiung Chen, Phys. Rev. A 44, 239-242 (1991), http://dx.doi.org/10.1103/PhysRevA.44.239*)


(* ::Text:: *)
(*[8] Albert C. Thompson et al., X-ray data booklet, Center for X-ray Optics and Advanced Light Source, Lawrence Berkeley National Laboratory, http://xdb.lbl.gov*)


(* ::Text:: *)
(*[9] Christian Buth, Robin Santra, Phys. Rev. A 78, 043409 (2008), http://dx.doi.org/10.1103/PhysRevA.78.043409*)


==> anc/nitrogen_channels.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    787749,      18340]
NotebookOptionsPosition[    780716,      18079]
NotebookOutlinePosition[    781281,      18100]
CellTagsIndexPosition[    781238,      18097]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"<<", "Units`"}], "\n", 
 RowBox[{"<<", "PlotLegends`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.614504888259615*^9, 3.614504890129238*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.614504545490469*^9, 3.614504546408021*^9}, {
   3.614504910665842*^9, 3.614504911255332*^9}, 3.614506393693986*^9, 
   3.614573419115641*^9, 3.614744486837592*^9, 3.614745026163059*^9, 
   3.614745305758284*^9, 3.6147458707848787`*^9, 3.615112737184577*^9, {
   3.615114129960136*^9, 3.6151141307502403`*^9}, {3.620647268748536*^9, 
   3.62064726977883*^9}, {3.620738172450016*^9, 3.620738173462731*^9}, {
   3.645864997051849*^9, 3.6458649981120787`*^9}, {3.645937099911064*^9, 
   3.6459371008120127`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.5099607590973473`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["\<\
Impact of SCH, DCHSS, and DCHTS channels on the ion yields from the \
microscopic molecular rate-equation model\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, 
   3.509951996079537*^9, {3.509960764047861*^9, 3.509960764790885*^9}, {
   3.5101269565653267`*^9, 3.5101269935525208`*^9}}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["25 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.620551763997405*^9, 3.620551765843335*^9}, 
   3.6206472382732897`*^9}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma280", ":=", 
  RowBox[{"4.059357", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma80", ":=", 
  RowBox[{"12.000000", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}, 3.620550154330009*^9, {3.620551940154953*^9, 
   3.6205519418592167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.620647269060205*^9, 3.620647269882477*^9}, {
   3.620738172793798*^9, 3.6207381735638533`*^9}, {3.645864997354642*^9, 
   3.645864998249707*^9}, {3.6459371001660213`*^9, 3.645937100939281*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.620647269136321*^9, 3.620647269959795*^9}, {
   3.620738172861669*^9, 3.6207381736157227`*^9}, {3.645864997414461*^9, 
   3.645864998309424*^9}, {3.64593710022101*^9, 3.6459371009904547`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.62064726916153*^9, 3.620647269984372*^9}, {
   3.620738172918408*^9, 3.620738173662306*^9}, {3.645864997481802*^9, 
   3.645864998374958*^9}, {3.645937100271467*^9, 3.645937101042264*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.620647269210616*^9, 3.620647270036417*^9}, {
   3.620738172976871*^9, 3.620738173724947*^9}, {3.64586499754828*^9, 
   3.645864998442091*^9}, {3.6459371003216267`*^9, 3.64593710109063*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.620647269266074*^9, 3.6206472700837803`*^9}, {
   3.620738173029004*^9, 3.620738173784238*^9}, {3.6458649976149054`*^9, 
   3.645864998510113*^9}, {3.6459371003704357`*^9, 3.645937101139831*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6206472693159723`*^9, 3.6206472701656027`*^9}, {
   3.620738173082202*^9, 3.620738173832088*^9}, {3.645864997681404*^9, 
   3.645864998581017*^9}, {3.645937100422454*^9, 3.645937101189858*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.6206472694090548`*^9, 3.620647270214807*^9}, {
   3.620738173138851*^9, 3.620738173888948*^9}, {3.645864997748149*^9, 
   3.6458649986481533`*^9}, {3.645937100471136*^9, 3.645937101240157*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.620647269466322*^9, 3.620647270268221*^9}, {
   3.6207381731824636`*^9, 3.620738173932008*^9}, {3.645864997814896*^9, 
   3.645864998714448*^9}, {3.6459371005220127`*^9, 3.645937101290729*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 280 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.620550876336884*^9, {3.6206472693407793`*^9, 3.6206472910163593`*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.620551715435761*^9, 3.620551789463578*^9, {3.620551852706995*^9, 
   3.6205518581200542`*^9}, 3.6205519793054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206473088258057`*^9, 3.620738202761053*^9, 
  3.645865033776675*^9, 3.6459371395071983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, 3.6205520369546213`*^9, {
   3.6205527090339108`*^9, 3.620552734512376*^9}, 3.620552842837512*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5665363381648774}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-32.40011134365875, 80.85727740644163}}],
         StatusArea[#, 0.5665363381648774]& ,
         TagBoxNote->"0.5665363381648774"],
        StyleBox[
        "0.5665363381648774`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5665363381648774, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3031728899551887}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           20.082039565508573`, 80.85727740644163}}],
         StatusArea[#, 0.3031728899551887]& ,
         TagBoxNote->"0.3031728899551887"],
        StyleBox[
        "0.3031728899551887`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3031728899551887, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.051366109583630505`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           70.26121794902392, 80.85727740644163}}],
         StatusArea[#, 0.051366109583630505`]& ,
         TagBoxNote->"0.051366109583630505"],
        StyleBox[
        "0.051366109583630505`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.051366109583630505`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05584754714474094}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           69.36817267652678, 80.85727740644163}}],
         StatusArea[#, 0.05584754714474094]& ,
         TagBoxNote->"0.05584754714474094"],
        StyleBox[
        "0.05584754714474094`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05584754714474094, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02018676957763711}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           76.4745282567623, 80.85727740644163}}],
         StatusArea[#, 0.02018676957763711]& ,
         TagBoxNote->"0.02018676957763711"],
        StyleBox[
        "0.02018676957763711`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02018676957763711, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0027310267604417245`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           79.95304790324816, 80.85727740644163}}],
         StatusArea[#, 0.0027310267604417245`]& ,
         TagBoxNote->"0.0027310267604417245"],
        StyleBox[
        "0.0027310267604417245`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0027310267604417245`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00015931881348373218`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.4655289080499, 80.85727740644163}}],
         StatusArea[#, 0.00015931881348373218`]& ,
         TagBoxNote->"0.00015931881348373218"],
        StyleBox[
        "0.00015931881348373218`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00015931881348373218`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.002813783422151106`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.615114168210312*^9, 
  3.6206473091527557`*^9, 3.6207382030448627`*^9, 3.6458650341263313`*^9, 
  3.64593713982691*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.6205517164509697`*^9, 3.620551790712297*^9, 
   3.6205519809072237`*^9, {3.6205527897037563`*^9, 3.620552792832767*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5686748274263915`", ",", "0.3025490958061638`", ",", 
   "0.05187058331347402`", ",", "0.05527584226005259`", ",", 
   "0.02027748273900753`", ",", "0.0012450721187305628`", ",", 
   "0.00010709633617988661`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206473517972813`*^9, 3.6207382472917013`*^9, 
  3.645865073398705*^9, 3.6459371806724567`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, 3.620552040419462*^9, {
   3.620552808676116*^9, 3.620552838237584*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5686748274263915}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-32.826262037323204`, 80.85727740644163}}],
         StatusArea[#, 0.5686748274263915]& ,
         TagBoxNote->"0.5686748274263915"],
        StyleBox[
        "0.5686748274263915`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5686748274263915, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3025490958061638}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           20.206347091431134`, 80.85727740644163}}],
         StatusArea[#, 0.3025490958061638]& ,
         TagBoxNote->"0.3025490958061638"],
        StyleBox[
        "0.3025490958061638`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3025490958061638, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.05187058331347402}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           70.16068818075372, 80.85727740644163}}],
         StatusArea[#, 0.05187058331347402]& ,
         TagBoxNote->"0.05187058331347402"],
        StyleBox[
        "0.05187058331347402`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05187058331347402, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05527584226005259}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           69.48210003523083, 80.85727740644163}}],
         StatusArea[#, 0.05527584226005259]& ,
         TagBoxNote->"0.05527584226005259"],
        StyleBox[
        "0.05527584226005259`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05527584226005259, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02027748273900753}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           76.45645125383402, 80.85727740644163}}],
         StatusArea[#, 0.02027748273900753]& ,
         TagBoxNote->"0.02027748273900753"],
        StyleBox[
        "0.02027748273900753`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02027748273900753, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0012450721187305628`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.24916377004973, 80.85727740644163}}],
         StatusArea[#, 0.0012450721187305628`]& ,
         TagBoxNote->"0.0012450721187305628"],
        StyleBox[
        "0.0012450721187305628`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0012450721187305628`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00010709633617988661`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.47593562148468, 80.85727740644163}}],
         StatusArea[#, 0.00010709633617988661`]& ,
         TagBoxNote->"0.00010709633617988661"],
        StyleBox[
        "0.00010709633617988661`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00010709633617988661`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.011524000192451256`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.615114252593712*^9, 3.6206473520509357`*^9, 3.620738247513629*^9, 
  3.645865073630334*^9, 3.6459371808872347`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.6205507389311323`*^9, 3.6205507394975433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.620551717206503*^9, 
   3.620551791318573*^9, 3.620551982862638*^9, {3.620552926980796*^9, 
   3.6205529343801813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722853649446348`", ",", "0.30273073404557344`", ",", 
   "0.04939915631431899`", ",", "0.05500015059307639`", ",", 
   "0.019367123180636475`", ",", "0.0011219836353414444`", ",", 
   "0.00009548728641861669`"}], "}"}]], "Output",
 CellChangeTimes->{3.620647384130818*^9, 3.62073828144417*^9, 
  3.645865103870891*^9, 3.645937214191226*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, 3.6205520422412853`*^9, 
   3.620552858826865*^9, 3.62055295284645*^9, {3.620553060282061*^9, 
   3.620553062967699*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5722853649446348}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-33.54575738181302, 80.85727740644163}}],
         StatusArea[#, 0.5722853649446348]& ,
         TagBoxNote->"0.5722853649446348"],
        StyleBox[
        "0.5722853649446348`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5722853649446348, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.30273073404557344`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           20.17015085555871, 80.85727740644163}}],
         StatusArea[#, 0.30273073404557344`]& ,
         TagBoxNote->"0.30273073404557344"],
        StyleBox[
        "0.30273073404557344`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.30273073404557344`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.04939915631431899}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           70.65318554746263, 80.85727740644163}}],
         StatusArea[#, 0.04939915631431899]& ,
         TagBoxNote->"0.04939915631431899"],
        StyleBox[
        "0.04939915631431899`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04939915631431899, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05500015059307639}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           69.53703891064806, 80.85727740644163}}],
         StatusArea[#, 0.05500015059307639]& ,
         TagBoxNote->"0.05500015059307639"],
        StyleBox[
        "0.05500015059307639`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05500015059307639, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.019367123180636475`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           76.63786453669016, 80.85727740644163}}],
         StatusArea[#, 0.019367123180636475`]& ,
         TagBoxNote->"0.019367123180636475"],
        StyleBox[
        "0.019367123180636475`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.019367123180636475`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0011219836353414444`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.27369241441676, 80.85727740644163}}],
         StatusArea[#, 0.0011219836353414444`]& ,
         TagBoxNote->"0.0011219836353414444"],
        StyleBox[
        "0.0011219836353414444`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0011219836353414444`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00009548728641861669}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.47824903249757, 80.85727740644163}}],
         StatusArea[#, 0.00009548728641861669]& ,
         TagBoxNote->"0.00009548728641861669"],
        StyleBox[
        "0.00009548728641861669`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00009548728641861669, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.021438825901277436`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.6151142869352694`*^9, 3.620647384274918*^9, 3.620738281585332*^9, 
  3.645865104051468*^9, 3.645937214351715*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 80 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.614505592251944*^9, {3.620550797649219*^9, 3.620550798808272*^9}, {
   3.620647281431995*^9, 3.620647284855946*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.6147445536300077`*^9, 3.620551718207245*^9, 3.62055179656275*^9, 
   3.620551986890778*^9, {3.620553091368314*^9, 3.620553095280333*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040550152488838`", ",", "0.3030344572401005`", ",", 
   "0.041838023704096595`", ",", "0.03881488087909979`", ",", 
   "0.011171515863847964`", ",", "0.0010469713198704195`", ",", 
   "0.00003913574410080239`"}], "}"}]], "Output",
 CellChangeTimes->{3.620647424786199*^9, 3.620738324052218*^9, 
  3.645865142092827*^9, 3.645937255826315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.614744586661119*^9, 
   3.614744590153234*^9}, 3.620551802626103*^9, 3.6205519884890413`*^9, {
   3.620552958526162*^9, 3.620552961139126*^9}, {3.620553103439129*^9, 
   3.620553106280239*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6040550152488838}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-39.876702670285795`, 80.85727740644163}}],
         StatusArea[#, 0.6040550152488838]& ,
         TagBoxNote->"0.6040550152488838"],
        StyleBox[
        "0.6040550152488838`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6040550152488838, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3030344572401005}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           20.1096259549389, 80.85727740644163}}],
         StatusArea[#, 0.3030344572401005]& ,
         TagBoxNote->"0.3030344572401005"],
        StyleBox[
        "0.3030344572401005`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3030344572401005, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.041838023704096595`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           72.15994172563191, 80.85727740644163}}],
         StatusArea[#, 0.041838023704096595`]& ,
         TagBoxNote->"0.041838023704096595"],
        StyleBox[
        "0.041838023704096595`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.041838023704096595`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.03881488087909979}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           72.76238310100122, 80.85727740644163}}],
         StatusArea[#, 0.03881488087909979]& ,
         TagBoxNote->"0.03881488087909979"],
        StyleBox[
        "0.03881488087909979`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03881488087909979, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.011171515863847964`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           78.27105662509838, 80.85727740644163}}],
         StatusArea[#, 0.011171515863847964`]& ,
         TagBoxNote->"0.011171515863847964"],
        StyleBox[
        "0.011171515863847964`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011171515863847964`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0010469713198704195`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.28864060744566, 80.85727740644163}}],
         StatusArea[#, 0.0010469713198704195`]& ,
         TagBoxNote->"0.0010469713198704195"],
        StyleBox[
        "0.0010469713198704195`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0010469713198704195`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00003913574410080239}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.48947857163063, 80.85727740644163}}],
         StatusArea[#, 0.00003913574410080239]& ,
         TagBoxNote->"0.00003913574410080239"],
        StyleBox[
        "0.00003913574410080239`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003913574410080239, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.00029026611918060003`", ",", 
        RowBox[{"-", "0.0032383128644479786`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.614573464448442*^9, 
  3.614745349683289*^9, 3.614745916191415*^9, 3.615114326979114*^9, 
  3.6206474249511623`*^9, 3.6207383242052507`*^9, 3.645865142288281*^9, 
  3.645937255979603*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.614745233961762*^9, 3.6205517190290823`*^9, 
   3.620551808226775*^9, 3.620551989545023*^9, {3.620553170663375*^9, 
   3.620553181568872*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6108902489471798`", ",", "0.30030163123551135`", ",", 
   "0.04242880711534949`", ",", "0.036691877446985904`", ",", 
   "0.009380767755261787`", ",", "0.00029054793951903066`", ",", 
   "0.000016119560192549743`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206474647079563`*^9, 3.62073836502392*^9, 
  3.645865178554948*^9, 3.645937294454577*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.6147451065207233`*^9, 
   3.614745109890767*^9}, 3.62055180949879*^9, 3.620551990524333*^9, 
   3.62055296911808*^9, {3.6205531994486513`*^9, 3.620553202177554*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6108902489471798}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-41.23880424091749, 80.85727740644163}}],
         StatusArea[#, 0.6108902489471798]& ,
         TagBoxNote->"0.6108902489471798"],
        StyleBox[
        "0.6108902489471798`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6108902489471798, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.30030163123551135`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           20.654214005240966`, 80.85727740644163}}],
         StatusArea[#, 0.30030163123551135`]& ,
         TagBoxNote->"0.30030163123551135"],
        StyleBox[
        "0.30030163123551135`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.30030163123551135`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.04242880711534949}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           72.04221246458685, 80.85727740644163}}],
         StatusArea[#, 0.04242880711534949]& ,
         TagBoxNote->"0.04242880711534949"],
        StyleBox[
        "0.04242880711534949`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04242880711534949, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.036691877446985904`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           73.18544783250553, 80.85727740644163}}],
         StatusArea[#, 0.036691877446985904`]& ,
         TagBoxNote->"0.036691877446985904"],
        StyleBox[
        "0.036691877446985904`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.036691877446985904`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.009380767755261787}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           78.6279106726665, 80.85727740644163}}],
         StatusArea[#, 0.009380767755261787]& ,
         TagBoxNote->"0.009380767755261787"],
        StyleBox[
        "0.009380767755261787`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.009380767755261787, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00029054793951903066`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.43937802476265, 80.85727740644163}}],
         StatusArea[#, 0.00029054793951903066`]& ,
         TagBoxNote->"0.00029054793951903066"],
        StyleBox[
        "0.00029054793951903066`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00029054793951903066`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.000016119560192549743`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.4940651566159, 80.85727740644163}}],
         StatusArea[#, 0.000016119560192549743`]& ,
         TagBoxNote->"0.000016119560192549743"],
        StyleBox[
        "0.000016119560192549743`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000016119560192549743`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.3`", ",", "0.00029026611918060003`", ",", "0.015765163053528042`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.6145735509543877`*^9, 3.614745388275502*^9, 3.614745956130189*^9, 
  3.6151143655648623`*^9, 3.620647464838841*^9, 3.620738365148608*^9, 
  3.645865178714419*^9, 3.645937294603407*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.620551749021408*^9, 3.620551750067741*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.6147452355359993`*^9, 
   3.620551719713429*^9, 3.6205518113431396`*^9, 3.6205519918625517`*^9, {
   3.6205532157669077`*^9, 3.6205532211440277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6228356120616354`", ",", "0.2977576646549866`", ",", 
   "0.03602989540146416`", ",", "0.03524590950257222`", ",", 
   "0.007900296996898237`", ",", "0.00021859385014524326`", ",", 
   "0.000012027532298131967`"}], "}"}]], "Output",
 CellChangeTimes->{3.62064749824149*^9, 3.6207384014392157`*^9, 
  3.6458652110273438`*^9, 3.645937329504335*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.614745193803403*^9, 
   3.614745196268211*^9}, 3.6205518132238827`*^9, 3.620551993359715*^9, 
   3.620552973461281*^9, {3.620553230473357*^9, 3.6205532328555098`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6228356120616354}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-43.61923460777123, 80.85727740644163}}],
         StatusArea[#, 0.6228356120616354]& ,
         TagBoxNote->"0.6228356120616354"],
        StyleBox[
        "0.6228356120616354`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6228356120616354, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2977576646549866}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           21.161166807137285`, 80.85727740644163}}],
         StatusArea[#, 0.2977576646549866]& ,
         TagBoxNote->"0.2977576646549866"],
        StyleBox[
        "0.2977576646549866`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2977576646549866, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.03602989540146416}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           73.31736530946904, 80.85727740644163}}],
         StatusArea[#, 0.03602989540146416]& ,
         TagBoxNote->"0.03602989540146416"],
        StyleBox[
        "0.03602989540146416`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03602989540146416, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.03524590950257222}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           73.47359528950616, 80.85727740644163}}],
         StatusArea[#, 0.03524590950257222]& ,
         TagBoxNote->"0.03524590950257222"],
        StyleBox[
        "0.03524590950257222`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03524590950257222, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.007900296996898237}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           78.92293373028983, 80.85727740644163}}],
         StatusArea[#, 0.007900296996898237]& ,
         TagBoxNote->"0.007900296996898237"],
        StyleBox[
        "0.007900296996898237`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.007900296996898237, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00021859385014524326`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.45371678514385, 80.85727740644163}}],
         StatusArea[#, 0.00021859385014524326`]& ,
         TagBoxNote->"0.00021859385014524326"],
        StyleBox[
        "0.00021859385014524326`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00021859385014524326`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.000012027532298131967`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.49488060168596, 80.85727740644163}}],
         StatusArea[#, 0.000012027532298131967`]& ,
         TagBoxNote->"0.000012027532298131967"],
        StyleBox[
        "0.000012027532298131967`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000012027532298131967`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.3`", ",", "0.00029026611918060003`", ",", "0.041751062542753736`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.614573584605934*^9, 3.6147454219796267`*^9, 3.6147459906548557`*^9, 
  3.615114397104333*^9, 3.620647498403102*^9, 3.620738401584702*^9, 
  3.645865211184064*^9, 3.64593732965345*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 7 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.614505592251944*^9, 3.615112616655834*^9, {3.620550815857164*^9, 
   3.6205508174719667`*^9}, 3.620647302194356*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.6147445536300077`*^9, 3.615112706089011*^9, 3.620551720536372*^9, 
   3.62055181857971*^9, 3.620551999267111*^9, {3.620553272851096*^9, 
   3.620553274116304*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6933035340481047`", ",", "0.28463728665901`", ",", 
   "0.014816545688786684`", ",", "0.0062705092895646965`", ",", 
   "0.0009521544272341855`", ",", "0.000019882250131401682`", ",", 
   "8.763716817177025`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.6206475459238586`*^9, 3.620738453410986*^9, 
  3.645865256537969*^9, 3.645937379091127*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.614744586661119*^9, 
   3.614744590153234*^9}, 3.620551819726318*^9, 3.620552000168285*^9, {
   3.620552977852559*^9, 3.620552981346921*^9}, {3.620553282965975*^9, 
   3.620553285957965*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6933035340481047}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-57.6618367269717, 80.85727740644163}}],
         StatusArea[#, 0.6933035340481047]& ,
         TagBoxNote->"0.6933035340481047"],
        StyleBox[
        "0.6933035340481047`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6933035340481047, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.28463728665901}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           23.775750048096043`, 80.85727740644163}}],
         StatusArea[#, 0.28463728665901]& ,
         TagBoxNote->"0.28463728665901"],
        StyleBox[
        "0.28463728665901`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.28463728665901, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.014816545688786684`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           77.54468777383494, 80.85727740644163}}],
         StatusArea[#, 0.014816545688786684`]& ,
         TagBoxNote->"0.014816545688786684"],
        StyleBox[
        "0.014816545688786684`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.014816545688786684`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0062705092895646965`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           79.24771214957177, 80.85727740644163}}],
         StatusArea[#, 0.0062705092895646965`]& ,
         TagBoxNote->"0.0062705092895646965"],
        StyleBox[
        "0.0062705092895646965`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0062705092895646965`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0009521544272341855}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           80.30753538765111, 80.85727740644163}}],
         StatusArea[#, 0.0009521544272341855]& ,
         TagBoxNote->"0.0009521544272341855"],
        StyleBox[
        "0.0009521544272341855`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0009521544272341855, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000019882250131401682`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.49331534086683, 80.85727740644163}}],
         StatusArea[#, 0.000019882250131401682`]& ,
         TagBoxNote->"0.000019882250131401682"],
        StyleBox[
        "0.000019882250131401682`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000019882250131401682`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            8.763716817177025*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.49725994241192, 80.85727740644163}}],
         StatusArea[#, 8.763716817177025*^-8]& ,
         TagBoxNote->"8.763716817177025*^-8"],
        StyleBox[
        "8.763716817177025`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        8.763716817177025*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", Offset[
            {0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1}, 
            Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "0.0000981911502298836`", ",", 
        RowBox[{"-", "0.001899494564919113`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.614573464448442*^9, 
  3.614745349683289*^9, 3.614745916191415*^9, 3.615112786033737*^9, 
  3.615114446932645*^9, 3.6206475460835*^9, 3.620738453570118*^9, 
  3.6458652566911573`*^9, 3.645937379241293*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.614745233961762*^9, 3.615112708552738*^9, 
   3.620551721243682*^9, 3.620551821322661*^9, 3.620552000930806*^9, {
   3.6205533019402647`*^9, 3.620553306478188*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7233635015284385`", ",", "0.2651466514870817`", ",", 
   "0.008834982619063198`", ",", "0.00250004331674368`", ",", 
   "0.000154464908405027`", ",", "3.490145541964142`*^-7", ",", 
   "7.1257137420749`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.620647584843664*^9, 3.6207384962590218`*^9, 
  3.645865294199576*^9, 3.645937418968911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.6147451065207233`*^9, 
   3.614745109890767*^9}, 3.620551821863769*^9, 3.62055200164063*^9, 
   3.620552991440585*^9, {3.620553318078972*^9, 3.6205533214959307`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7233635015284385}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-63.65208237553054, 80.85727740644163}}],
         StatusArea[#, 0.7233635015284385]& ,
         TagBoxNote->"0.7233635015284385"],
        StyleBox[
        "0.7233635015284385`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7233635015284385, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2651466514870817}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           27.659775957394693`, 80.85727740644163}}],
         StatusArea[#, 0.2651466514870817]& ,
         TagBoxNote->"0.2651466514870817"],
        StyleBox[
        "0.2651466514870817`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2651466514870817, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.008834982619063198}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           78.7366728341459, 80.85727740644163}}],
         StatusArea[#, 0.008834982619063198]& ,
         TagBoxNote->"0.008834982619063198"],
        StyleBox[
        "0.008834982619063198`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008834982619063198, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.00250004331674368}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           79.9990774796077, 80.85727740644163}}],
         StatusArea[#, 0.00250004331674368]& ,
         TagBoxNote->"0.00250004331674368"],
        StyleBox[
        "0.00250004331674368`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00250004331674368, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.000154464908405027}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           80.46649617735235, 80.85727740644163}}],
         StatusArea[#, 0.000154464908405027]& ,
         TagBoxNote->"0.000154464908405027"],
        StyleBox[
        "0.000154464908405027`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000154464908405027, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            3.490145541964142*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.49720785603655, 80.85727740644163}}],
         StatusArea[#, 3.490145541964142*^-7]& ,
         TagBoxNote->"3.490145541964142*^-7"],
        StyleBox[
        "3.490145541964142`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.490145541964142*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            7.1257137420749*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.4972759864542, 80.85727740644163}}],
         StatusArea[#, 7.1257137420749*^-9]& ,
         TagBoxNote->"7.1257137420749*^-9"],
        StyleBox[
        "7.1257137420749`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.1257137420749*^-9, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], 
          LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.16`", ",", "0.0000981911502298836`", ",", "0.04415457198684836`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.6145735509543877`*^9, 3.614745388275502*^9, 3.614745956130189*^9, 
  3.615112834526074*^9, 3.615114495978702*^9, 3.6206475850080557`*^9, 
  3.620738496411413*^9, 3.645865294376361*^9, 3.6459374191193027`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.6205508274089518`*^9, 3.620550827871467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.6147452355359993`*^9, 
   3.615112715696225*^9, 3.6205517219523907`*^9, 3.620551823380808*^9, 
   3.6205520023926983`*^9, {3.620553337723851*^9, 3.6205533481142893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7804761220911532`", ",", "0.21679827303414748`", ",", 
   "0.0009881241253893007`", ",", "0.001704016062318266`", ",", 
   "0.00003339792710706155`", ",", "6.530042792637425`*^-8", ",", 
   "1.4594568400806206`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.620647622846286*^9, 3.620738536952978*^9, 
  3.645865330910193*^9, 3.645937458541329*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.614745193803403*^9, 
   3.614745196268211*^9}, 3.620551823651535*^9, 3.620552003271028*^9, 
   3.6205529964766703`*^9, {3.6205533838266973`*^9, 3.620553385947472*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7804761220911532}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-75.03328653110455, 80.85727740644163}}],
         StatusArea[#, 0.7804761220911532]& ,
         TagBoxNote->"0.7804761220911532"],
        StyleBox[
        "0.7804761220911532`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7804761220911532, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.21679827303414748`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           37.294472463039405`, 80.85727740644163}}],
         StatusArea[#, 0.21679827303414748`]& ,
         TagBoxNote->"0.21679827303414748"],
        StyleBox[
        "0.21679827303414748`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.21679827303414748`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.0009881241253893007}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           80.30036747145178, 80.85727740644163}}],
         StatusArea[#, 0.0009881241253893007]& ,
         TagBoxNote->"0.0009881241253893007"],
        StyleBox[
        "0.0009881241253893007`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0009881241253893007, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.001704016062318266}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           80.15770701904668, 80.85727740644163}}],
         StatusArea[#, 0.001704016062318266]& ,
         TagBoxNote->"0.001704016062318266"],
        StyleBox[
        "0.001704016062318266`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.001704016062318266, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00003339792710706155}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           80.49062198382167, 80.85727740644163}}],
         StatusArea[#, 0.00003339792710706155]& ,
         TagBoxNote->"0.00003339792710706155"],
        StyleBox[
        "0.00003339792710706155`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003339792710706155, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            6.530042792637425*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.49726439359974, 80.85727740644163}}],
         StatusArea[#, 6.530042792637425*^-8]& ,
         TagBoxNote->"6.530042792637425*^-8"],
        StyleBox[
        "6.530042792637425`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.530042792637425*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.4594568400806206`*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.49727711560615, 80.85727740644163}}],
         StatusArea[#, 1.4594568400806206`*^-9]& ,
         TagBoxNote->"1.4594568400806206*^-9"],
        StyleBox[
        "1.4594568400806206`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.4594568400806206`*^-9, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.16`", ",", "0.0000981911502298836`", ",", "0.11107046968377077`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.614573584605934*^9, 3.6147454219796267`*^9, 3.6147459906548557`*^9, 
  3.615112872172391*^9, 3.6151145357965927`*^9, 3.620647623007258*^9, 
  3.620738537102025*^9, 3.6458653310676193`*^9, 3.645937458702573*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 4 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, 3.509952583107113*^9, {
   3.5099534282184505`*^9, 3.5099534310026093`*^9}, {3.510128052646274*^9, 
   3.510128060550131*^9}, 3.62055083406352*^9, 3.620647308985711*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.50996353934925*^9, 
   3.510128092534133*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509952753426854*^9, 3.510128095433716*^9, 
   3.510128128376883*^9, {3.615113654979067*^9, 3.615113655070656*^9}, 
   3.620551722638569*^9, 3.62055182811835*^9, 3.620552005047563*^9, {
   3.620553358764361*^9, 3.620553370096361*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.719422732879226`", ",", "0.26542378289601776`", ",", 
   "0.011222692718472918`", ",", "0.003504938172045762`", ",", 
   "0.00042099292952675854`", ",", "4.849934199159338`*^-6", ",", 
   "1.0470511735264708`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.620647675608307*^9, 3.620738594789003*^9, 
  3.645865381378654*^9, 3.645937513481558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099527668876247`*^9, 
   3.5099527780792646`*^9}, 3.6205520468984737`*^9, {3.620552883450745*^9, 
   3.620552885533038*^9}, {3.6205530009315567`*^9, 3.6205530039134912`*^9}, {
   3.6205533935883827`*^9, 3.6205533963529997`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.719422732879226}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463513`, 
           46.9167953961134}, {-45.67614336275096, 73.61085857263689}}],
         StatusArea[#, 0.719422732879226]& ,
         TagBoxNote->"0.719422732879226"],
        StyleBox[
        "0.719422732879226`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.719422732879226, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.26542378289601776`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.430423935717826`, 80.6896555443677}, {
           29.37393711945859, 73.61085857263689}}],
         StatusArea[#, 0.26542378289601776`]& ,
         TagBoxNote->"0.26542378289601776"],
        StyleBox[
        "0.26542378289601776`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.26542378289601776`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.011222692718472918`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.46251569262202`}, {
           71.39564725159825, 73.61085857263689}}],
         StatusArea[#, 0.011222692718472918`]& ,
         TagBoxNote->"0.011222692718472918"],
        StyleBox[
        "0.011222692718472918`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011222692718472918`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.003504938172045762}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222646`, 148.23537584087632`}, {
           72.67146099493999, 73.61085857263689}}],
         StatusArea[#, 0.003504938172045762]& ,
         TagBoxNote->"0.003504938172045762"],
        StyleBox[
        "0.003504938172045762`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.003504938172045762, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00042099292952675854`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048078`, 182.00823598913064`}, {
           73.18126468206822, 73.61085857263689}}],
         StatusArea[#, 0.00042099292952675854`]& ,
         TagBoxNote->"0.00042099292952675854"],
        StyleBox[
        "0.00042099292952675854`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00042099292952675854`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            4.849934199159338*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873508`, 215.78109613738496`}, {
           73.25005683520557, 73.61085857263689}}],
         StatusArea[#, 4.849934199159338*^-6]& ,
         TagBoxNote->"4.849934199159338*^-6"],
        StyleBox[
        "4.849934199159338`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        4.849934199159338*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.0470511735264708`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.2947246769894, 249.5539562856393}, {
           73.2508568417678, 73.61085857263689}}],
         StatusArea[#, 1.0470511735264708`*^-8]& ,
         TagBoxNote->"1.0470511735264708*^-8"],
        StyleBox[
        "1.0470511735264708`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.0470511735264708`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "0.0000981911502298836`", ",", 
        RowBox[{"-", "0.0005106579010389911`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.5099527843676243`*^9, 3.509960913110376*^9, 3.510128966768045*^9, 
  3.519334335393066*^9, 3.519340086362653*^9, 3.519750782336232*^9, 
  3.614504769510036*^9, 3.6145051258654213`*^9, 3.615114593565495*^9, 
  3.620647675773568*^9, 3.620738594930133*^9, 3.645865381539626*^9, 
  3.645937513629447*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.509963550013096*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.509952792033063*^9, 
   3.509963558771306*^9, 3.510128143912866*^9, {3.61511366457758*^9, 
   3.615113664653071*^9}, 3.620551723336376*^9, 3.620551829581717*^9, 
   3.62055200631968*^9, {3.620553408417523*^9, 3.620553420216281*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7509548428400402`", ",", "0.24299406521603625`", ",", 
   "0.0051631931411979205`", ",", "0.0008494795591582484`", ",", 
   "0.00003837656324793885`", ",", "4.1992135895943796`*^-8", ",", 
   "6.881835211724964`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620647722419056*^9, 3.620738644376812*^9, 
  3.645865425543668*^9, 3.645937561526175*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099528004235425`*^9, 
   3.509952806255876*^9}, 3.6205520488113317`*^9, 3.620552893758429*^9, 
   3.620553012621847*^9, {3.620553430738109*^9, 3.6205534331193447`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7509548428400402}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463513`, 
           46.9167953961134}, {-50.88868270985853, 73.61085857263689}}],
         StatusArea[#, 0.7509548428400402]& ,
         TagBoxNote->"0.7509548428400402"],
        StyleBox[
        "0.7509548428400402`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7509548428400402, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.24299406521603625`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.430423935717826`, 80.6896555443677}, {
           33.08176974140212, 73.61085857263689}}],
         StatusArea[#, 0.24299406521603625`]& ,
         TagBoxNote->"0.24299406521603625"],
        StyleBox[
        "0.24299406521603625`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.24299406521603625`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.0051631931411979205`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.46251569262202`}, {
           72.397336640909, 73.61085857263689}}],
         StatusArea[#, 0.0051631931411979205`]& ,
         TagBoxNote->"0.0051631931411979205"],
        StyleBox[
        "0.0051631931411979205`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0051631931411979205`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0008494795591582484}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222646`, 148.23537584087632`}, {
           73.11043201595614, 73.61085857263689}}],
         StatusArea[#, 0.0008494795591582484]& ,
         TagBoxNote->"0.0008494795591582484"],
        StyleBox[
        "0.0008494795591582484`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0008494795591582484, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00003837656324793885}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048078`, 182.00823598913064`}, {
           73.24451458404288, 73.61085857263689}}],
         StatusArea[#, 0.00003837656324793885]& ,
         TagBoxNote->"0.00003837656324793885"],
        StyleBox[
        "0.00003837656324793885`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003837656324793885, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            4.1992135895943796`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873508`, 215.78109613738496`}, {
           73.25085163096185, 73.61085857263689}}],
         StatusArea[#, 4.1992135895943796`*^-8]& ,
         TagBoxNote->"4.1992135895943796*^-8"],
        StyleBox[
        "4.1992135895943796`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        4.1992135895943796`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            6.881835211724964*^-10}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.2947246769894, 249.5539562856393}, {
           73.250858458874, 73.61085857263689}}],
         StatusArea[#, 6.881835211724964*^-10]& ,
         TagBoxNote->"6.881835211724964*^-10"],
        StyleBox[
        "6.881835211724964`*^-10", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.881835211724964*^-10, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.23`", ",", "0.0000981911502298836`", ",", "0.043558998641556324`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509952813961317*^9, 
  3.509960930429942*^9, 3.510128985722234*^9, 3.519334352813567*^9, 
  3.519340106744998*^9, 3.519750799925153*^9, 3.614504824122068*^9, 
  3.614505178146257*^9, 3.615114645119463*^9, 3.6206477225779533`*^9, 
  3.6207386445388393`*^9, 3.6458654257162437`*^9, 3.645937561678323*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.50996357053249*^9, {3.620550850095986*^9, 3.620550850463202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.5099528575288086`*^9, 
   3.509963575378561*^9, 3.510128152463459*^9, {3.615113679473239*^9, 
   3.615113679580727*^9}, 3.620551723956283*^9, 3.62055183082907*^9, 
   3.620552007500308*^9, {3.620553451310746*^9, 3.620553452697379*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8103058015959583`", ",", "0.1887128529780069`", ",", 
   "0.00041786337205936095`", ",", "0.0005566055662298565`", ",", 
   "6.868751884203025`*^-6", ",", "7.596252225715637`*^-9", ",", 
   "1.3960913736604863`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620647762677906*^9, 3.6207386880659113`*^9, 
  3.645865464773954*^9, 3.645937603285071*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.509952865231249*^9, 
   3.5099528711605883`*^9}, 3.620552032747238*^9, 3.620552899773757*^9, 
   3.6205530166846867`*^9, {3.620553461178101*^9, 3.620553463855034*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.8103058015959583}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463513`, 
           46.9167953961134}, {-60.69992617527339, 73.61085857263689}}],
         StatusArea[#, 0.8103058015959583]& ,
         TagBoxNote->"0.8103058015959583"],
        StyleBox[
        "0.8103058015959583`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8103058015959583, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.1887128529780069}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.430423935717826`, 80.6896555443677}, {
           42.05493883636738, 73.61085857263689}}],
         StatusArea[#, 0.1887128529780069]& ,
         TagBoxNote->"0.1887128529780069"],
        StyleBox[
        "0.1887128529780069`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.1887128529780069, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.00041786337205936095`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.46251569262202`}, {
           73.18178202586341, 73.61085857263689}}],
         StatusArea[#, 0.00041786337205936095`]& ,
         TagBoxNote->"0.00041786337205936095"],
        StyleBox[
        "0.00041786337205936095`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00041786337205936095`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0005566055662298565}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222646`, 148.23537584087632`}, {
           73.15884670224833, 73.61085857263689}}],
         StatusArea[#, 0.0005566055662298565]& ,
         TagBoxNote->"0.0005566055662298565"],
        StyleBox[
        "0.0005566055662298565`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0005566055662298565, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            6.868751884203025*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048078`, 182.00823598913064`}, {
           73.24972310661491, 73.61085857263689}}],
         StatusArea[#, 6.868751884203025*^-6]& ,
         TagBoxNote->"6.868751884203025*^-6"],
        StyleBox[
        "6.868751884203025`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.868751884203025*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            7.596252225715637*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873508`, 215.78109613738496`}, {
           73.25085731690857, 73.61085857263689}}],
         StatusArea[#, 7.596252225715637*^-9]& ,
         TagBoxNote->"7.596252225715637*^-9"],
        StyleBox[
        "7.596252225715637`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.596252225715637*^-9, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.3960913736604863`*^-10}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.2947246769894, 249.5539562856393}, {
           73.25085854955825, 73.61085857263689}}],
         StatusArea[#, 1.3960913736604863`*^-10]& ,
         TagBoxNote->"1.3960913736604863*^-10"],
        StyleBox[
        "1.3960913736604863`*^-10", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.3960913736604863`*^-10, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.23`", ",", "0.0000981911502298836`", ",", "0.10833569891296735`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.5099528802381077`*^9, 
  3.5099609464391336`*^9, 3.510129019387745*^9, 3.519334369119698*^9, 
  3.519340126524108*^9, 3.519750816506812*^9, 3.614504866343557*^9, 
  3.614505222420841*^9, 3.6151146870595713`*^9, 3.6206477628422194`*^9, 
  3.620738688223049*^9, 3.6458654649493713`*^9, 3.645937603519993*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{
  3.5099496571147556`*^9, {3.509953336210188*^9, 3.5099533394023705`*^9}, {
   3.5099534444663796`*^9, 3.5099534502827125`*^9}, 3.509963592254504*^9, {
   3.510128168719825*^9, 3.510128169935755*^9}, {3.616319171834938*^9, 
   3.616319185353952*^9}, 3.620550570167804*^9}],

Cell[CellGroupData[{

Cell["280 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, 3.616319167068548*^9, 
   3.620647326355029*^9}],

Cell[BoxData[
 RowBox[{"charge280", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505380666966*^9, 
   3.614505381145955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge280", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505385203601*^9, 
   3.614505385795269*^9}, 3.620704467006949*^9, {3.6458656810142107`*^9, 
   3.645865710679154*^9}, {3.645866213935004*^9, 3.645866339943672*^9}, {
   3.64586643150937*^9, 3.6458664787022123`*^9}, {3.64586652289956*^9, 
   3.645866650860497*^9}, {3.645866722336774*^9, 3.645866743740347*^9}, {
   3.6458668015010557`*^9, 3.645866806968852*^9}, {3.645866845376177*^9, 
   3.645866860057054*^9}, {3.6458669260324697`*^9, 3.645866995811899*^9}, {
   3.645867331959292*^9, 3.645867332228158*^9}, {3.6458674728998528`*^9, 
   3.645867473055682*^9}, {3.645937092942829*^9, 3.645937094783058*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.5663401627530544}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5663401627530544]& , TagBoxNote -> 
              "0.5663401627530544"], 
             StyleBox[
             "0.5663401627530544`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5663401627530544, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.5665363381648774}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5665363381648774]& , TagBoxNote -> 
              "0.5665363381648774"], 
             StyleBox[
             "0.5665363381648774`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5665363381648774, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.5686748274263915}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5686748274263915]& , TagBoxNote -> 
              "0.5686748274263915"], 
             StyleBox[
             "0.5686748274263915`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5686748274263915, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.5722853649446348}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5722853649446348]& , TagBoxNote -> 
              "0.5722853649446348"], 
             StyleBox[
             "0.5722853649446348`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5722853649446348, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.29180525067074664`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.29180525067074664`]& , TagBoxNote -> 
              "0.29180525067074664"], 
             StyleBox[
             "0.29180525067074664`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.29180525067074664`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.3031728899551887}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3031728899551887]& , TagBoxNote -> 
              "0.3031728899551887"], 
             StyleBox[
             "0.3031728899551887`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3031728899551887, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.3025490958061638}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3025490958061638]& , TagBoxNote -> 
              "0.3025490958061638"], 
             StyleBox[
             "0.3025490958061638`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3025490958061638, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.30273073404557344`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.30273073404557344`]& , TagBoxNote -> 
              "0.30273073404557344"], 
             StyleBox[
             "0.30273073404557344`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.30273073404557344`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.0763902747289297}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0763902747289297]& , TagBoxNote -> 
              "0.0763902747289297"], 
             StyleBox[
             "0.0763902747289297`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0763902747289297, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.051366109583630505`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.051366109583630505`]& , TagBoxNote -> 
              "0.051366109583630505"], 
             StyleBox[
             "0.051366109583630505`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.051366109583630505`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.05187058331347402}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05187058331347402]& , TagBoxNote -> 
              "0.05187058331347402"], 
             StyleBox[
             "0.05187058331347402`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05187058331347402, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.04939915631431899}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04939915631431899]& , TagBoxNote -> 
              "0.04939915631431899"], 
             StyleBox[
             "0.04939915631431899`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04939915631431899, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.03645036475309874}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03645036475309874]& , TagBoxNote -> 
              "0.03645036475309874"], 
             StyleBox[
             "0.03645036475309874`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03645036475309874, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.05584754714474094}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05584754714474094]& , TagBoxNote -> 
              "0.05584754714474094"], 
             StyleBox[
             "0.05584754714474094`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05584754714474094, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.05527584226005259}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05527584226005259]& , TagBoxNote -> 
              "0.05527584226005259"], 
             StyleBox[
             "0.05527584226005259`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05527584226005259, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05500015059307639}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05500015059307639]& , TagBoxNote -> 
              "0.05500015059307639"], 
             StyleBox[
             "0.05500015059307639`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05500015059307639, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.027386970886272427`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.027386970886272427`]& , TagBoxNote -> 
              "0.027386970886272427"], 
             StyleBox[
             "0.027386970886272427`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.027386970886272427`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.02018676957763711}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02018676957763711]& , TagBoxNote -> 
              "0.02018676957763711"], 
             StyleBox[
             "0.02018676957763711`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02018676957763711, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.02027748273900753}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02027748273900753]& , TagBoxNote -> 
              "0.02027748273900753"], 
             StyleBox[
             "0.02027748273900753`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02027748273900753, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.019367123180636475`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.019367123180636475`]& , TagBoxNote -> 
              "0.019367123180636475"], 
             StyleBox[
             "0.019367123180636475`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.019367123180636475`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.0016269762078981796`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0016269762078981796`]& , TagBoxNote -> 
              "0.0016269762078981796"], 
             StyleBox[
             "0.0016269762078981796`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0016269762078981796`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.0027310267604417245`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0027310267604417245`]& , TagBoxNote -> 
              "0.0027310267604417245"], 
             StyleBox[
             "0.0027310267604417245`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0027310267604417245`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0012450721187305628`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0012450721187305628`]& , TagBoxNote -> 
              "0.0012450721187305628"], 
             StyleBox[
             "0.0012450721187305628`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0012450721187305628`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.0011219836353414444`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0011219836353414444`]& , TagBoxNote -> 
              "0.0011219836353414444"], 
             StyleBox[
             "0.0011219836353414444`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0011219836353414444`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00015931881348373218`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00015931881348373218`]& , TagBoxNote -> 
              "0.00015931881348373218"], 
             StyleBox[
             "0.00015931881348373218`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00015931881348373218`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00010709633617988661`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00010709633617988661`]& , TagBoxNote -> 
              "0.00010709633617988661"], 
             StyleBox[
             "0.00010709633617988661`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00010709633617988661`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 0.00009548728641861669}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00009548728641861669]& , TagBoxNote -> 
              "0.00009548728641861669"], 
             StyleBox[
             "0.00009548728641861669`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00009548728641861669, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.5663401627530544}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.5665363381648774}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.5686748274263915}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.5722853649446348}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.29180525067074664`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.3031728899551887}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.3025490958061638}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.30273073404557344`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.0763902747289297}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.051366109583630505`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.05187058331347402}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.04939915631431899}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.03645036475309874}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.05584754714474094}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.05527584226005259}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05500015059307639}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.027386970886272427`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.02018676957763711}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.02027748273900753}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.019367123180636475`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.0016269762078981796`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.0027310267604417245`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0012450721187305628`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.0011219836353414444`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00015931881348373218`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00010709633617988661`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 0.00009548728641861669}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.614505391362442*^9, 3.615114687411571*^9, 
   3.620647763117425*^9, 3.620738688528357*^9, 3.6458654652344847`*^9, {
   3.645865692687449*^9, 3.645865711487137*^9}, {3.645866233204217*^9, 
   3.645866245333088*^9}, {3.6458662802001867`*^9, 3.645866420824354*^9}, {
   3.645866460144403*^9, 3.645866610428135*^9}, 3.6458666517895813`*^9, {
   3.645866725851967*^9, 3.64586675385378*^9}, 3.645866861500216*^9, 
   3.645866926766775*^9, {3.645866969817436*^9, 3.645866996926605*^9}, 
   3.645867332684186*^9, 3.645867473508779*^9, 3.64593760389673*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["80 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, {3.6145052989968348`*^9, 
   3.61450531446978*^9}, 3.616319161747265*^9, 3.620647333144953*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"charge80", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505305078558*^9, 
   3.614505372201355*^9}, 3.6147457472063227`*^9, 3.61474600405976*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge80", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505375241949*^9, 
   3.614505375296574*^9}, 3.620704460102355*^9, {3.645867112516511*^9, 
   3.6458671178909903`*^9}, 3.6458672428507137`*^9, 3.645867279819234*^9, {
   3.645867318327551*^9, 3.64586732630053*^9}, {3.645867458988871*^9, 
   3.645867461151969*^9}, {3.645937086023011*^9, 3.645937088471196*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6040062486843417}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040062486843417]& , TagBoxNote -> 
              "0.6040062486843417"], 
             StyleBox[
             "0.6040062486843417`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040062486843417, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6040550152488838}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040550152488838]& , TagBoxNote -> 
              "0.6040550152488838"], 
             StyleBox[
             "0.6040550152488838`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040550152488838, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.6108902489471798}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6108902489471798]& , TagBoxNote -> 
              "0.6108902489471798"], 
             StyleBox[
             "0.6108902489471798`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6108902489471798, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.6228356120616354}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6228356120616354]& , TagBoxNote -> 
              "0.6228356120616354"], 
             StyleBox[
             "0.6228356120616354`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6228356120616354, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.28743394010569584`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28743394010569584`]& , TagBoxNote -> 
              "0.28743394010569584"], 
             StyleBox[
             "0.28743394010569584`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.28743394010569584`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.3030344572401005}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3030344572401005]& , TagBoxNote -> 
              "0.3030344572401005"], 
             StyleBox[
             "0.3030344572401005`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3030344572401005, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.30030163123551135`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.30030163123551135`]& , TagBoxNote -> 
              "0.30030163123551135"], 
             StyleBox[
             "0.30030163123551135`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.30030163123551135`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.2977576646549866}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2977576646549866]& , TagBoxNote -> 
              "0.2977576646549866"], 
             StyleBox[
             "0.2977576646549866`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2977576646549866, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.07222271463233583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.07222271463233583]& , TagBoxNote -> 
              "0.07222271463233583"], 
             StyleBox[
             "0.07222271463233583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.07222271463233583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.041838023704096595`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.041838023704096595`]& , TagBoxNote -> 
              "0.041838023704096595"], 
             StyleBox[
             "0.041838023704096595`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.041838023704096595`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.04242880711534949}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04242880711534949]& , TagBoxNote -> 
              "0.04242880711534949"], 
             StyleBox[
             "0.04242880711534949`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04242880711534949, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.03602989540146416}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03602989540146416]& , TagBoxNote -> 
              "0.03602989540146416"], 
             StyleBox[
             "0.03602989540146416`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03602989540146416, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.02715518674038046}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02715518674038046]& , TagBoxNote -> 
              "0.02715518674038046"], 
             StyleBox[
             "0.02715518674038046`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02715518674038046, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.03881488087909979}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03881488087909979]& , TagBoxNote -> 
              "0.03881488087909979"], 
             StyleBox[
             "0.03881488087909979`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03881488087909979, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.036691877446985904`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.036691877446985904`]& , TagBoxNote -> 
              "0.036691877446985904"], 
             StyleBox[
             "0.036691877446985904`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.036691877446985904`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.03524590950257222}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03524590950257222]& , TagBoxNote -> 
              "0.03524590950257222"], 
             StyleBox[
             "0.03524590950257222`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03524590950257222, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.009181909837246146}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009181909837246146]& , TagBoxNote -> 
              "0.009181909837246146"], 
             StyleBox[
             "0.009181909837246146`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009181909837246146, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.011171515863847964`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.011171515863847964`]& , TagBoxNote -> 
              "0.011171515863847964"], 
             StyleBox[
             "0.011171515863847964`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.011171515863847964`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.009380767755261787}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009380767755261787]& , TagBoxNote -> 
              "0.009380767755261787"], 
             StyleBox[
             "0.009380767755261787`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009380767755261787, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.007900296996898237}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.007900296996898237]& , TagBoxNote -> 
              "0.007900296996898237"], 
             StyleBox[
             "0.007900296996898237`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.007900296996898237, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.0010469713198704195`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0010469713198704195`]& , TagBoxNote -> 
              "0.0010469713198704195"], 
             StyleBox[
             "0.0010469713198704195`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0010469713198704195`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.00029054793951903066`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00029054793951903066`]& , TagBoxNote -> 
              "0.00029054793951903066"], 
             StyleBox[
             "0.00029054793951903066`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00029054793951903066`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00021859385014524326`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00021859385014524326`]& , TagBoxNote -> 
              "0.00021859385014524326"], 
             StyleBox[
             "0.00021859385014524326`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00021859385014524326`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00003913574410080239}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003913574410080239]& , TagBoxNote -> 
              "0.00003913574410080239"], 
             StyleBox[
             "0.00003913574410080239`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003913574410080239, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.000016119560192549743`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000016119560192549743`]& , TagBoxNote -> 
              "0.000016119560192549743"], 
             StyleBox[
             "0.000016119560192549743`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000016119560192549743`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 0.000012027532298131967`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000012027532298131967`]& , TagBoxNote -> 
              "0.000012027532298131967"], 
             StyleBox[
             "0.000012027532298131967`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000012027532298131967`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6040062486843417}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6040550152488838}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.6108902489471798}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.6228356120616354}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.28743394010569584`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.3030344572401005}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.30030163123551135`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.2977576646549866}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.07222271463233583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.041838023704096595`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.04242880711534949}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.03602989540146416}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.02715518674038046}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.03881488087909979}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.036691877446985904`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.03524590950257222}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.009181909837246146}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.011171515863847964`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.009380767755261787}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.007900296996898237}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.0010469713198704195`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.00029054793951903066`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00021859385014524326`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00003913574410080239}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.000016119560192549743`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 0.000012027532298131967`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.61474599117892*^9, 3.6151146876554327`*^9, 
   3.620647763380108*^9, 3.6207386888284388`*^9, 3.6458654655232277`*^9, 
   3.64586711893928*^9, 3.645867243628813*^9, 3.6458672822466908`*^9, {
   3.6458673196082153`*^9, 3.645867326725523*^9}, 3.6458674615310717`*^9, 
   3.645937604259691*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, {3.6145052989968348`*^9, 
   3.61450531446978*^9}, 3.614505427900022*^9, 3.616319157310048*^9, 
   3.620647338249691*^9}],

Cell[BoxData[
 RowBox[{"charge7", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505305078558*^9, 
   3.614505372201355*^9}, {3.614505454520297*^9, 3.614505468597721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge7", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505375241949*^9, 
   3.614505375296574*^9}, 3.614505469374243*^9, 3.620704447534004*^9, 
   3.645867130412837*^9, 3.6458672502319193`*^9, {3.645867289652755*^9, 
   3.6458673446546917`*^9}, {3.645867451429964*^9, 3.645867451648583*^9}, {
   3.6459370786409607`*^9, 3.645937081215186*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6947459222082809}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6947459222082809]& , TagBoxNote -> 
              "0.6947459222082809"], 
             StyleBox[
             "0.6947459222082809`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6947459222082809, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6933035340481047}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6933035340481047]& , TagBoxNote -> 
              "0.6933035340481047"], 
             StyleBox[
             "0.6933035340481047`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6933035340481047, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.7233635015284385}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7233635015284385]& , TagBoxNote -> 
              "0.7233635015284385"], 
             StyleBox[
             "0.7233635015284385`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7233635015284385, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.7804761220911532}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7804761220911532]& , TagBoxNote -> 
              "0.7804761220911532"], 
             StyleBox[
             "0.7804761220911532`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7804761220911532, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2756838143036386}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2756838143036386]& , TagBoxNote -> 
              "0.2756838143036386"], 
             StyleBox[
             "0.2756838143036386`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2756838143036386, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.28463728665901}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28463728665901]& , TagBoxNote -> 
              "0.28463728665901"], 
             StyleBox[
             "0.28463728665901`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[0.28463728665901, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.2651466514870817}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2651466514870817]& , TagBoxNote -> 
              "0.2651466514870817"], 
             StyleBox[
             "0.2651466514870817`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2651466514870817, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.21679827303414748`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.21679827303414748`]& , TagBoxNote -> 
              "0.21679827303414748"], 
             StyleBox[
             "0.21679827303414748`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.21679827303414748`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.029303638644918438`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.029303638644918438`]& , TagBoxNote -> 
              "0.029303638644918438"], 
             StyleBox[
             "0.029303638644918438`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.029303638644918438`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.014816545688786684`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.014816545688786684`]& , TagBoxNote -> 
              "0.014816545688786684"], 
             StyleBox[
             "0.014816545688786684`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.014816545688786684`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.008834982619063198}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008834982619063198]& , TagBoxNote -> 
              "0.008834982619063198"], 
             StyleBox[
             "0.008834982619063198`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008834982619063198, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.0009881241253893007}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009881241253893007]& , TagBoxNote -> 
              "0.0009881241253893007"], 
             StyleBox[
             "0.0009881241253893007`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009881241253893007, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.00026662484316185693`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00026662484316185693`]& , TagBoxNote -> 
              "0.00026662484316185693"], 
             StyleBox[
             "0.00026662484316185693`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00026662484316185693`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.0062705092895646965`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0062705092895646965`]& , TagBoxNote -> 
              "0.0062705092895646965"], 
             StyleBox[
             "0.0062705092895646965`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0062705092895646965`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.00250004331674368}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00250004331674368]& , TagBoxNote -> 
              "0.00250004331674368"], 
             StyleBox[
             "0.00250004331674368`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.00250004331674368, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.001704016062318266}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.001704016062318266]& , TagBoxNote -> 
              "0.001704016062318266"], 
             StyleBox[
             "0.001704016062318266`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.001704016062318266, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.0009521544272341855}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009521544272341855]& , TagBoxNote -> 
              "0.0009521544272341855"], 
             StyleBox[
             "0.0009521544272341855`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009521544272341855, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.000154464908405027}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000154464908405027]& , TagBoxNote -> 
              "0.000154464908405027"], 
             StyleBox[
             "0.000154464908405027`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.000154464908405027, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.00003339792710706155}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003339792710706155]& , TagBoxNote -> 
              "0.00003339792710706155"], 
             StyleBox[
             "0.00003339792710706155`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003339792710706155, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000019882250131401682`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000019882250131401682`]& , TagBoxNote -> 
              "0.000019882250131401682"], 
             StyleBox[
             "0.000019882250131401682`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000019882250131401682`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 3.490145541964142*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.490145541964142*^-7]& , TagBoxNote -> 
              "3.490145541964142*^-7"], 
             StyleBox[
             "3.490145541964142`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.490145541964142*^-7, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 6.530042792637425*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.530042792637425*^-8]& , TagBoxNote -> 
              "6.530042792637425*^-8"], 
             StyleBox[
             "6.530042792637425`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.530042792637425*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 8.763716817177025*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 8.763716817177025*^-8]& , TagBoxNote -> 
              "8.763716817177025*^-8"], 
             StyleBox[
             "8.763716817177025`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             8.763716817177025*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 7.1257137420749*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.1257137420749*^-9]& , TagBoxNote -> 
              "7.1257137420749*^-9"], 
             StyleBox[
             "7.1257137420749`*^-9", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             7.1257137420749*^-9, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 1.4594568400806206`*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.4594568400806206`*^-9]& , TagBoxNote -> 
              "1.4594568400806206*^-9"], 
             StyleBox[
             "1.4594568400806206`*^-9", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.4594568400806206`*^-9, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6947459222082809}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6933035340481047}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.7233635015284385}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.7804761220911532}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2756838143036386}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.28463728665901}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.2651466514870817}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.21679827303414748`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.029303638644918438`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.014816545688786684`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.008834982619063198}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.0009881241253893007}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.00026662484316185693`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.0062705092895646965`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.00250004331674368}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.001704016062318266}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.0009521544272341855}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.000154464908405027}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.00003339792710706155}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000019882250131401682`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 3.490145541964142*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 6.530042792637425*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 8.763716817177025*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 7.1257137420749*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 1.4594568400806206`*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.615112872593153*^9, 3.615114687894638*^9, 
   3.620647763653985*^9, 3.620738689133473*^9, 3.645865465806553*^9, 
   3.645867131041182*^9, 3.64586725093532*^9, {3.6458672907121477`*^9, 
   3.6458673456766977`*^9}, 3.645867452135311*^9, 3.6459376047260113`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.509953090499134*^9, 3.5099530939303303`*^9}, 
   3.5099535000605593`*^9, {3.510128219721683*^9, 3.510128226392419*^9}, 
   3.6163191947796497`*^9, 3.620647341712913*^9}],

Cell[BoxData[
 RowBox[{"charge4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.5046232737702103`*^9, 3.50462334313876*^9}, 3.510128240614547*^9, {
   3.51933994272373*^9, 3.519339954526182*^9}, {3.5193401541006117`*^9, 
   3.519340154991837*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge4", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504623327336751*^9, 3.504623333095787*^9}, 
   3.5048553132880697`*^9, {3.504856121756152*^9, 3.504856125588583*^9}, {
   3.5048633956144447`*^9, 3.504863402338573*^9}, {3.5052092601844797`*^9, 
   3.505209264587522*^9}, {3.5052093403856487`*^9, 3.505209354699738*^9}, {
   3.5052110067635927`*^9, 3.505211016998811*^9}, 3.510128249361434*^9, {
   3.61511473107708*^9, 3.6151147571187277`*^9}, {3.615114854976729*^9, 
   3.61511490084437*^9}, {3.6151149652795*^9, 3.615115077522769*^9}, {
   3.6207043693416853`*^9, 3.620704411075688*^9}, 3.645867136348737*^9, 
   3.645867259201642*^9, 3.645867361121789*^9, {3.645937072824429*^9, 
   3.645937073847198*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.7112261834647657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7112261834647657]& , TagBoxNote -> 
              "0.7112261834647657"], 
             StyleBox[
             "0.7112261834647657`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7112261834647657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.719422732879226}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.719422732879226]& , TagBoxNote -> 
              "0.719422732879226"], 
             StyleBox[
             "0.719422732879226`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.719422732879226, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.7509548428400402}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7509548428400402]& , TagBoxNote -> 
              "0.7509548428400402"], 
             StyleBox[
             "0.7509548428400402`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7509548428400402, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.8103058015959583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8103058015959583]& , TagBoxNote -> 
              "0.8103058015959583"], 
             StyleBox[
             "0.8103058015959583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8103058015959583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2779660239102334}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2779660239102334]& , TagBoxNote -> 
              "0.2779660239102334"], 
             StyleBox[
             "0.2779660239102334`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2779660239102334, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.26542378289601776`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.26542378289601776`]& , TagBoxNote -> 
              "0.26542378289601776"], 
             StyleBox[
             "0.26542378289601776`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.26542378289601776`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.24299406521603625`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.24299406521603625`]& , TagBoxNote -> 
              "0.24299406521603625"], 
             StyleBox[
             "0.24299406521603625`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.24299406521603625`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.1887128529780069}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.1887128529780069]& , TagBoxNote -> 
              "0.1887128529780069"], 
             StyleBox[
             "0.1887128529780069`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.1887128529780069, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.010807792625000957`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010807792625000957`]& , TagBoxNote -> 
              "0.010807792625000957"], 
             StyleBox[
             "0.010807792625000957`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010807792625000957`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.011222692718472918`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.011222692718472918`]& , TagBoxNote -> 
              "0.011222692718472918"], 
             StyleBox[
             "0.011222692718472918`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.011222692718472918`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.0051631931411979205`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0051631931411979205`]& , TagBoxNote -> 
              "0.0051631931411979205"], 
             StyleBox[
             "0.0051631931411979205`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0051631931411979205`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.00041786337205936095`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00041786337205936095`]& , TagBoxNote -> 
              "0.00041786337205936095"], 
             StyleBox[
             "0.00041786337205936095`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00041786337205936095`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.003504938172045762}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.003504938172045762]& , TagBoxNote -> 
              "0.003504938172045762"], 
             StyleBox[
             "0.003504938172045762`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.003504938172045762, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.0008494795591582484}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0008494795591582484]& , TagBoxNote -> 
              "0.0008494795591582484"], 
             StyleBox[
             "0.0008494795591582484`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0008494795591582484, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.0005566055662298565}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0005566055662298565]& , TagBoxNote -> 
              "0.0005566055662298565"], 
             StyleBox[
             "0.0005566055662298565`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0005566055662298565, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.00042099292952675854`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00042099292952675854`]& , TagBoxNote -> 
              "0.00042099292952675854"], 
             StyleBox[
             "0.00042099292952675854`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00042099292952675854`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.00003837656324793885}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003837656324793885]& , TagBoxNote -> 
              "0.00003837656324793885"], 
             StyleBox[
             "0.00003837656324793885`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003837656324793885, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 6.868751884203025*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.868751884203025*^-6]& , TagBoxNote -> 
              "6.868751884203025*^-6"], 
             StyleBox[
             "6.868751884203025`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.868751884203025*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 4.849934199159338*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 4.849934199159338*^-6]& , TagBoxNote -> 
              "4.849934199159338*^-6"], 
             StyleBox[
             "4.849934199159338`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             4.849934199159338*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 4.1992135895943796`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 4.1992135895943796`*^-8]& , TagBoxNote -> 
              "4.1992135895943796*^-8"], 
             StyleBox[
             "4.1992135895943796`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             4.1992135895943796`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 7.596252225715637*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.596252225715637*^-9]& , TagBoxNote -> 
              "7.596252225715637*^-9"], 
             StyleBox[
             "7.596252225715637`*^-9", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             7.596252225715637*^-9, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 1.0470511735264708`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.0470511735264708`*^-8]& , TagBoxNote -> 
              "1.0470511735264708*^-8"], 
             StyleBox[
             "1.0470511735264708`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.0470511735264708`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 6.881835211724964*^-10}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.881835211724964*^-10]& , TagBoxNote -> 
              "6.881835211724964*^-10"], 
             StyleBox[
             "6.881835211724964`*^-10", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.881835211724964*^-10, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 1.3960913736604863`*^-10}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.3960913736604863`*^-10]& , TagBoxNote -> 
              "1.3960913736604863*^-10"], 
             StyleBox[
             "1.3960913736604863`*^-10", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.3960913736604863`*^-10, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.7112261834647657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.719422732879226}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.7509548428400402}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.8103058015959583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2779660239102334}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.26542378289601776`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.24299406521603625`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.1887128529780069}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.010807792625000957`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.011222692718472918`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.0051631931411979205`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.00041786337205936095`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.003504938172045762}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.0008494795591582484}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.0005566055662298565}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.00042099292952675854`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.00003837656324793885}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 6.868751884203025*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 4.849934199159338*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 4.1992135895943796`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 7.596252225715637*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 1.0470511735264708`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 6.881835211724964*^-10}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 1.3960913736604863`*^-10}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.615114889667932*^9, 3.615114901765871*^9}, {
   3.6151149674044657`*^9, 3.615115079518938*^9}, 3.620647764092841*^9, 
   3.620738689624639*^9, 3.645865466211879*^9, 3.64586713712731*^9, 
   3.6458672617962933`*^9, 3.645867361947113*^9, 3.645937604985489*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] M. Hoener, L. Fang, O. Kornilov, O. Gessner, S. T. Pratt, M. G\
\[UDoubleDot]hr, E. P. Kanter, C. Blaga, C. Bostedt, J. D. Bozek, P. H. \
Bucksbaum, C. Buth, M. Chen, R. Coffee, J. Cryan, L. DiMauro, M. Glownia, E. \
Hosler, E. Kukk, S. R. Leone, B. McFarland, M. Messerschmidt, B. Murphy, V. \
Petrovic, D. Rolles, and N. Berrah, Phys. Rev. Lett. ",
 StyleBox["104",
  FontWeight->"Bold"],
 ", 253002 (2010) [5\[NonBreakingSpace]pages], ",
 ButtonBox["http://dx.doi.org/10.1103/PhysRevLett.104.253002",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevLett.104.253002"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevLett.104.253002"],
 "."
}], "Text",
 CellChangeTimes->{{3.441570643804921*^9, 3.441570662733219*^9}, {
   3.441570902772336*^9, 3.4415709977292337`*^9}, {3.441571032959873*^9, 
   3.441571035642223*^9}, {3.441653100227479*^9, 3.441653104079733*^9}, {
   3.4424196202324877`*^9, 3.442419673747726*^9}, {3.442419828867104*^9, 
   3.4424198315015087`*^9}, {3.442419901118945*^9, 3.442419937832733*^9}, {
   3.4424199700366087`*^9, 3.4424199788175373`*^9}, {3.466948199069861*^9, 
   3.466948209554278*^9}, {3.466949266342407*^9, 3.466949296677287*^9}, 
   3.615113839816907*^9, {3.615113883783489*^9, 3.615113939189156*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1438, 773},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 998, 15, 69, "Input",
 InitializationCell->True],
Cell[2487, 52, 880, 16, 59, "Message"]
}, Open  ]],
Cell[3382, 71, 1714, 27, 69, "Input",
 InitializationCell->True],
Cell[5099, 100, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[7485, 141, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[8350, 160, 920, 14, 303, "Title"],
Cell[9273, 176, 2277, 31, 76, "Subtitle"],
Cell[11553, 209, 400, 7, 44, "Subsubtitle"],
Cell[11956, 218, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[12324, 228, 2305, 31, 76, "Subtitle"],
Cell[14632, 261, 343, 6, 44, "Subsubtitle"],
Cell[14978, 269, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15474, 282, 2408, 33, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[17907, 319, 107, 1, 95, "Section"],
Cell[18017, 322, 360, 10, 46, "Text"],
Cell[18380, 334, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[19118, 348, 720, 14, 119, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19863, 366, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[22098, 404, 543, 10, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22678, 419, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[23111, 431, 333, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23481, 440, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[23865, 453, 518, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24420, 467, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[25821, 492, 332, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26190, 501, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[26568, 514, 510, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27115, 528, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[27598, 541, 338, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27973, 550, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[28334, 563, 485, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28856, 577, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[29239, 588, 336, 4, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29624, 598, 294, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[29943, 606, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[30206, 613, 4951, 78, 119, "Input"],
Cell[35160, 693, 390, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35587, 706, 4165, 99, 166, "Input"],
Cell[39755, 807, 18309, 437, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58113, 1250, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[58392, 1257, 5060, 79, 119, "Input"],
Cell[63455, 1338, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63883, 1351, 4141, 99, 166, "Input"],
Cell[68027, 1452, 18246, 436, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86322, 1894, 326, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[86673, 1902, 5081, 80, 119, "Input"],
Cell[91757, 1984, 386, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92180, 1997, 4190, 100, 166, "Input"],
Cell[96373, 2099, 18264, 437, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114698, 2543, 339, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[115062, 2552, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[115325, 2559, 4970, 78, 119, "Input"],
Cell[120298, 2639, 387, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120722, 2652, 4260, 101, 166, "Input"],
Cell[124985, 2755, 18394, 437, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143428, 3198, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[143707, 3205, 5078, 80, 119, "Input"],
Cell[148788, 3287, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149216, 3300, 4234, 100, 166, "Input"],
Cell[153453, 3402, 18365, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171867, 3847, 322, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[172214, 3855, 5107, 80, 119, "Input"],
Cell[177324, 3937, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177752, 3950, 4236, 100, 166, "Input"],
Cell[181991, 4052, 18327, 437, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[200379, 4496, 338, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[200742, 4505, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[201005, 4512, 4994, 79, 119, "Input"],
Cell[206002, 4593, 391, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206430, 4606, 4257, 101, 166, "Input"],
Cell[210690, 4709, 18422, 437, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229161, 5152, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[229440, 5159, 5098, 80, 119, "Input"],
Cell[234541, 5241, 386, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234964, 5254, 4234, 100, 166, "Input"],
Cell[239201, 5356, 18323, 437, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257573, 5799, 324, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[257922, 5807, 5125, 80, 119, "Input"],
Cell[263050, 5889, 392, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263479, 5902, 4235, 100, 166, "Input"],
Cell[267717, 6004, 18397, 439, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286175, 6450, 283, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[286483, 6458, 213, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[286721, 6465, 5014, 79, 119, "Input"],
Cell[291738, 6546, 390, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292165, 6559, 4295, 101, 166, "Input"],
Cell[296463, 6662, 18358, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314870, 7106, 232, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[315127, 7113, 5116, 80, 119, "Input"],
Cell[320246, 7195, 394, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320677, 7208, 4237, 100, 166, "Input"],
Cell[324917, 7310, 18336, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343302, 7754, 319, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[343646, 7762, 5116, 80, 119, "Input"],
Cell[348765, 7844, 395, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349197, 7857, 4235, 100, 166, "Input"],
Cell[353435, 7959, 18313, 436, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[371809, 8402, 335, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[372169, 8411, 232, 4, 65, "Subsection"],
Cell[372404, 8417, 2898, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[375327, 8498, 3677, 81, 244, "Input"],
Cell[379007, 8581, 95623, 2242, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[474679, 10829, 278, 4, 65, "Subsection"],
Cell[474960, 10835, 3003, 78, 194, "Input"],
Cell[CellGroupData[{
Cell[477988, 10917, 3377, 77, 244, "Input"],
Cell[481368, 10996, 95246, 2236, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[576663, 13238, 303, 5, 65, "Subsection"],
Cell[576969, 13245, 2886, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[579880, 13326, 3355, 77, 244, "Input"],
Cell[583238, 13405, 95107, 2235, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[678394, 15646, 252, 4, 65, "Subsection"],
Cell[678649, 15652, 2841, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[681515, 15733, 3088, 74, 244, "Input"],
Cell[684606, 15809, 94606, 2232, 438, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[779273, 18048, 95, 1, 95, "Section"],
Cell[779371, 18051, 1305, 23, 135, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature dup@FM#y@ymeNDgZ7XMeEs52 *)


==> anc/nitrogen_channels.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    813639,      18735]
NotebookOptionsPosition[    805494,      18453]
NotebookOutlinePosition[    806067,      18474]
CellTagsIndexPosition[    806024,      18471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"<<", "Units`"}], "\n", 
 RowBox[{"<<", "PlotLegends`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.614504888259615*^9, 3.614504890129238*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.614504545490469*^9, 3.614504546408021*^9}, {
   3.614504910665842*^9, 3.614504911255332*^9}, 3.614506393693986*^9, 
   3.614573419115641*^9, 3.614744486837592*^9, 3.614745026163059*^9, 
   3.614745305758284*^9, 3.6147458707848787`*^9, 3.615112737184577*^9, {
   3.615114129960136*^9, 3.6151141307502403`*^9}, {3.620647268748536*^9, 
   3.62064726977883*^9}, {3.620738172450016*^9, 3.620738173462731*^9}, {
   3.645864997051849*^9, 3.6458649981120787`*^9}, {3.645937099911064*^9, 
   3.6459371008120127`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.5099607590973473`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["\<\
Impact of SCH, DCHSS, and DCHTS channels on the ion yields from the \
microscopic molecular rate-equation model\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, 
   3.509951996079537*^9, {3.509960764047861*^9, 3.509960764790885*^9}, {
   3.5101269565653267`*^9, 3.5101269935525208`*^9}}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["25 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.620551763997405*^9, 3.620551765843335*^9}, 
   3.6206472382732897`*^9}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma280", ":=", 
  RowBox[{"4.059357", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma80", ":=", 
  RowBox[{"12.000000", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}, 3.620550154330009*^9, {3.620551940154953*^9, 
   3.6205519418592167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.620647269060205*^9, 3.620647269882477*^9}, {
   3.620738172793798*^9, 3.6207381735638533`*^9}, {3.645864997354642*^9, 
   3.645864998249707*^9}, {3.6459371001660213`*^9, 3.645937100939281*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.620647269136321*^9, 3.620647269959795*^9}, {
   3.620738172861669*^9, 3.6207381736157227`*^9}, {3.645864997414461*^9, 
   3.645864998309424*^9}, {3.64593710022101*^9, 3.6459371009904547`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.62064726916153*^9, 3.620647269984372*^9}, {
   3.620738172918408*^9, 3.620738173662306*^9}, {3.645864997481802*^9, 
   3.645864998374958*^9}, {3.645937100271467*^9, 3.645937101042264*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.620647269210616*^9, 3.620647270036417*^9}, {
   3.620738172976871*^9, 3.620738173724947*^9}, {3.64586499754828*^9, 
   3.645864998442091*^9}, {3.6459371003216267`*^9, 3.64593710109063*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.620647269266074*^9, 3.6206472700837803`*^9}, {
   3.620738173029004*^9, 3.620738173784238*^9}, {3.6458649976149054`*^9, 
   3.645864998510113*^9}, {3.6459371003704357`*^9, 3.645937101139831*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6206472693159723`*^9, 3.6206472701656027`*^9}, {
   3.620738173082202*^9, 3.620738173832088*^9}, {3.645864997681404*^9, 
   3.645864998581017*^9}, {3.645937100422454*^9, 3.645937101189858*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.6206472694090548`*^9, 3.620647270214807*^9}, {
   3.620738173138851*^9, 3.620738173888948*^9}, {3.645864997748149*^9, 
   3.6458649986481533`*^9}, {3.645937100471136*^9, 3.645937101240157*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.620647269466322*^9, 3.620647270268221*^9}, {
   3.6207381731824636`*^9, 3.620738173932008*^9}, {3.645864997814896*^9, 
   3.645864998714448*^9}, {3.6459371005220127`*^9, 3.645937101290729*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 280 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.620550876336884*^9, {3.6206472693407793`*^9, 3.6206472910163593`*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.620551715435761*^9, 3.620551789463578*^9, {3.620551852706995*^9, 
   3.6205518581200542`*^9}, 3.6205519793054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206473088258057`*^9, 3.620738202761053*^9, 
  3.645865033776675*^9, 3.6459371395071983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, 3.6205520369546213`*^9, {
   3.6205527090339108`*^9, 3.620552734512376*^9}, 3.620552842837512*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5665363381648774}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-70.12140959347087, 164.35866171493052`}}],
         StatusArea[#, 0.5665363381648774]& ,
         TagBoxNote->"0.5665363381648774"],
        StyleBox[
        "0.5665363381648774`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5665363381648774, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3031728899551887}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           38.53174005173787, 164.35866171493052`}}],
         StatusArea[#, 0.3031728899551887]& ,
         TagBoxNote->"0.3031728899551887"],
        StyleBox[
        "0.3031728899551887`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3031728899551887, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.051366109583630505`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           142.41707408490086`, 164.35866171493052`}}],
         StatusArea[#, 0.051366109583630505`]& ,
         TagBoxNote->"0.051366109583630505"],
        StyleBox[
        "0.051366109583630505`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.051366109583630505`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05584754714474094}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           140.56821347321375`, 164.35866171493052`}}],
         StatusArea[#, 0.05584754714474094]& ,
         TagBoxNote->"0.05584754714474094"],
        StyleBox[
        "0.05584754714474094`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05584754714474094, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02018676957763711}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           155.28041377208763`, 164.35866171493052`}}],
         StatusArea[#, 0.02018676957763711]& ,
         TagBoxNote->"0.02018676957763711"],
        StyleBox[
        "0.02018676957763711`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02018676957763711, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0027310267604417245`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           162.48195008769252`, 164.35866171493052`}}],
         StatusArea[#, 0.0027310267604417245`]& ,
         TagBoxNote->"0.0027310267604417245"],
        StyleBox[
        "0.0027310267604417245`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0027310267604417245`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00015931881348373218`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.54293319033678`, 164.35866171493052`}}],
         StatusArea[#, 0.00015931881348373218`]& ,
         TagBoxNote->"0.00015931881348373218"],
        StyleBox[
        "0.00015931881348373218`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00015931881348373218`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.002813783422151106`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.615114168210312*^9, 
  3.6206473091527557`*^9, 3.6207382030448627`*^9, 3.6458650341263313`*^9, 
  3.64593713982691*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.6205517164509697`*^9, 3.620551790712297*^9, 
   3.6205519809072237`*^9, {3.6205527897037563`*^9, 3.620552792832767*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5686748274263915`", ",", "0.3025490958061638`", ",", 
   "0.05187058331347402`", ",", "0.05527584226005259`", ",", 
   "0.02027748273900753`", ",", "0.0012450721187305628`", ",", 
   "0.00010709633617988661`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206473517972813`*^9, 3.6207382472917013`*^9, 
  3.645865073398705*^9, 3.6459371806724567`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, 3.620552040419462*^9, {
   3.620552808676116*^9, 3.620552838237584*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5686748274263915}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-71.00366411787613, 164.35866171493052`}}],
         StatusArea[#, 0.5686748274263915]& ,
         TagBoxNote->"0.5686748274263915"],
        StyleBox[
        "0.5686748274263915`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5686748274263915, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3025490958061638}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           38.78909238928718, 164.35866171493052`}}],
         StatusArea[#, 0.3025490958061638]& ,
         TagBoxNote->"0.3025490958061638"],
        StyleBox[
        "0.3025490958061638`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3025490958061638, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.05187058331347402}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           142.20894854571395`, 164.35866171493052`}}],
         StatusArea[#, 0.05187058331347402]& ,
         TagBoxNote->"0.05187058331347402"],
        StyleBox[
        "0.05187058331347402`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05187058331347402, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05527584226005259}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           140.80407587861285`, 164.35866171493052`}}],
         StatusArea[#, 0.05527584226005259]& ,
         TagBoxNote->"0.05527584226005259"],
        StyleBox[
        "0.05527584226005259`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05527584226005259, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02027748273900753}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           155.24298917591008`, 164.35866171493052`}}],
         StatusArea[#, 0.02027748273900753]& ,
         TagBoxNote->"0.02027748273900753"],
        StyleBox[
        "0.02027748273900753`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02027748273900753, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0012450721187305628`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.09499511405963`, 164.35866171493052`}}],
         StatusArea[#, 0.0012450721187305628`]& ,
         TagBoxNote->"0.0012450721187305628"],
        StyleBox[
        "0.0012450721187305628`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0012450721187305628`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00010709633617988661`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.56447808079105`, 164.35866171493052`}}],
         StatusArea[#, 0.00010709633617988661`]& ,
         TagBoxNote->"0.00010709633617988661"],
        StyleBox[
        "0.00010709633617988661`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00010709633617988661`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.011524000192451256`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.615114252593712*^9, 3.6206473520509357`*^9, 3.620738247513629*^9, 
  3.645865073630334*^9, 3.6459371808872347`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.6205507389311323`*^9, 3.6205507394975433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.620551717206503*^9, 
   3.620551791318573*^9, 3.620551982862638*^9, {3.620552926980796*^9, 
   3.6205529343801813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722853649446348`", ",", "0.30273073404557344`", ",", 
   "0.04939915631431899`", ",", "0.05500015059307639`", ",", 
   "0.019367123180636475`", ",", "0.0011219836353414444`", ",", 
   "0.00009548728641861669`"}], "}"}]], "Output",
 CellChangeTimes->{3.620647384130818*^9, 3.62073828144417*^9, 
  3.645865103870891*^9, 3.645937214191226*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", "gamma280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, 3.6205520422412853`*^9, 
   3.620552858826865*^9, 3.62055295284645*^9, {3.620553060282061*^9, 
   3.620553062967699*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.5722853649446348}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-72.49322645439665, 164.35866171493052`}}],
         StatusArea[#, 0.5722853649446348]& ,
         TagBoxNote->"0.5722853649446348"],
        StyleBox[
        "0.5722853649446348`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.5722853649446348, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.30273073404557344`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           38.714155768651224`, 164.35866171493052`}}],
         StatusArea[#, 0.30273073404557344`]& ,
         TagBoxNote->"0.30273073404557344"],
        StyleBox[
        "0.30273073404557344`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.30273073404557344`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.04939915631431899}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           143.22855976891833`, 164.35866171493052`}}],
         StatusArea[#, 0.04939915631431899]& ,
         TagBoxNote->"0.04939915631431899"],
        StyleBox[
        "0.04939915631431899`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04939915631431899, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05500015059307639}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           140.91781515470274`, 164.35866171493052`}}],
         StatusArea[#, 0.05500015059307639]& ,
         TagBoxNote->"0.05500015059307639"],
        StyleBox[
        "0.05500015059307639`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05500015059307639, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.019367123180636475`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           155.61856685762348`, 164.35866171493052`}}],
         StatusArea[#, 0.019367123180636475`]& ,
         TagBoxNote->"0.019367123180636475"],
        StyleBox[
        "0.019367123180636475`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.019367123180636475`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0011219836353414444`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.14577646392496`, 164.35866171493052`}}],
         StatusArea[#, 0.0011219836353414444`]& ,
         TagBoxNote->"0.0011219836353414444"],
        StyleBox[
        "0.0011219836353414444`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0011219836353414444`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00009548728641861669}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.56926750707447`, 164.35866171493052`}}],
         StatusArea[#, 0.00009548728641861669]& ,
         TagBoxNote->"0.00009548728641861669"],
        StyleBox[
        "0.00009548728641861669`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00009548728641861669, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.38`", ",", "0.0000981911502298836`", ",", "0.021438825901277436`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.6151142869352694`*^9, 3.620647384274918*^9, 3.620738281585332*^9, 
  3.645865104051468*^9, 3.645937214351715*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 80 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.614505592251944*^9, {3.620550797649219*^9, 3.620550798808272*^9}, {
   3.620647281431995*^9, 3.620647284855946*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.6147445536300077`*^9, 3.620551718207245*^9, 3.62055179656275*^9, 
   3.620551986890778*^9, {3.620553091368314*^9, 3.620553095280333*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040550152488838`", ",", "0.3030344572401005`", ",", 
   "0.041838023704096595`", ",", "0.03881488087909979`", ",", 
   "0.011171515863847964`", ",", "0.0010469713198704195`", ",", 
   "0.00003913574410080239`"}], "}"}]], "Output",
 CellChangeTimes->{3.620647424786199*^9, 3.620738324052218*^9, 
  3.645865142092827*^9, 3.645937255826315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.614744586661119*^9, 
   3.614744590153234*^9}, 3.620551802626103*^9, 3.6205519884890413`*^9, {
   3.620552958526162*^9, 3.620552961139126*^9}, {3.620553103439129*^9, 
   3.620553106280239*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6040550152488838}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-85.60010439113736, 164.35866171493052`}}],
         StatusArea[#, 0.6040550152488838]& ,
         TagBoxNote->"0.6040550152488838"],
        StyleBox[
        "0.6040550152488838`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6040550152488838, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.3030344572401005}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           38.58885181348964, 164.35866171493052`}}],
         StatusArea[#, 0.3030344572401005]& ,
         TagBoxNote->"0.3030344572401005"],
        StyleBox[
        "0.3030344572401005`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.3030344572401005, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.041838023704096595`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           146.34797849832245`, 164.35866171493052`}}],
         StatusArea[#, 0.041838023704096595`]& ,
         TagBoxNote->"0.041838023704096595"],
        StyleBox[
        "0.041838023704096595`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.041838023704096595`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.03881488087909979}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           147.59520544646634`, 164.35866171493052`}}],
         StatusArea[#, 0.03881488087909979]& ,
         TagBoxNote->"0.03881488087909979"],
        StyleBox[
        "0.03881488087909979`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03881488087909979, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.011171515863847964`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           158.99974429237287`, 164.35866171493052`}}],
         StatusArea[#, 0.011171515863847964`]& ,
         TagBoxNote->"0.011171515863847964"],
        StyleBox[
        "0.011171515863847964`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011171515863847964`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0010469713198704195`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.17672352356257`, 164.35866171493052`}}],
         StatusArea[#, 0.0010469713198704195`]& ,
         TagBoxNote->"0.0010469713198704195"],
        StyleBox[
        "0.0010469713198704195`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0010469713198704195`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00003913574410080239}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.59251588342212`, 164.35866171493052`}}],
         StatusArea[#, 0.00003913574410080239]& ,
         TagBoxNote->"0.00003913574410080239"],
        StyleBox[
        "0.00003913574410080239`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003913574410080239, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.00029026611918060003`", ",", 
        RowBox[{"-", "0.0032383128644479786`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.614573464448442*^9, 
  3.614745349683289*^9, 3.614745916191415*^9, 3.615114326979114*^9, 
  3.6206474249511623`*^9, 3.6207383242052507`*^9, 3.645865142288281*^9, 
  3.645937255979603*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.614745233961762*^9, 3.6205517190290823`*^9, 
   3.620551808226775*^9, 3.620551989545023*^9, {3.620553170663375*^9, 
   3.620553181568872*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6108902489471798`", ",", "0.30030163123551135`", ",", 
   "0.04242880711534949`", ",", "0.036691877446985904`", ",", 
   "0.009380767755261787`", ",", "0.00029054793951903066`", ",", 
   "0.000016119560192549743`"}], "}"}]], "Output",
 CellChangeTimes->{3.6206474647079563`*^9, 3.62073836502392*^9, 
  3.645865178554948*^9, 3.645937294454577*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.6147451065207233`*^9, 
   3.614745109890767*^9}, 3.62055180949879*^9, 3.620551990524333*^9, 
   3.62055296911808*^9, {3.6205531994486513`*^9, 3.620553202177554*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6108902489471798}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-88.42004647091153, 164.35866171493052`}}],
         StatusArea[#, 0.6108902489471798]& ,
         TagBoxNote->"0.6108902489471798"],
        StyleBox[
        "0.6108902489471798`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6108902489471798, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.30030163123551135`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           39.716305736383774`, 164.35866171493052`}}],
         StatusArea[#, 0.30030163123551135`]& ,
         TagBoxNote->"0.30030163123551135"],
        StyleBox[
        "0.30030163123551135`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.30030163123551135`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.04242880711534949}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           146.1042450614043, 164.35866171493052`}}],
         StatusArea[#, 0.04242880711534949]& ,
         TagBoxNote->"0.04242880711534949"],
        StyleBox[
        "0.04242880711534949`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04242880711534949, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.036691877446985904`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           148.47107114147767`, 164.35866171493052`}}],
         StatusArea[#, 0.036691877446985904`]& ,
         TagBoxNote->"0.036691877446985904"],
        StyleBox[
        "0.036691877446985904`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.036691877446985904`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.009380767755261787}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           159.73853482515847`, 164.35866171493052`}}],
         StatusArea[#, 0.009380767755261787]& ,
         TagBoxNote->"0.009380767755261787"],
        StyleBox[
        "0.009380767755261787`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.009380767755261787, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00029054793951903066`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.48879333924563`, 164.35866171493052`}}],
         StatusArea[#, 0.00029054793951903066`]& ,
         TagBoxNote->"0.00029054793951903066"],
        StyleBox[
        "0.00029054793951903066`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00029054793951903066`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.000016119560192549743`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.60201143374033`, 164.35866171493052`}}],
         StatusArea[#, 0.000016119560192549743`]& ,
         TagBoxNote->"0.000016119560192549743"],
        StyleBox[
        "0.000016119560192549743`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000016119560192549743`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.3`", ",", "0.00029026611918060003`", ",", "0.015765163053528042`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.6145735509543877`*^9, 3.614745388275502*^9, 3.614745956130189*^9, 
  3.6151143655648623`*^9, 3.620647464838841*^9, 3.620738365148608*^9, 
  3.645865178714419*^9, 3.645937294603407*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.620551749021408*^9, 3.620551750067741*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.6147452355359993`*^9, 
   3.620551719713429*^9, 3.6205518113431396`*^9, 3.6205519918625517`*^9, {
   3.6205532157669077`*^9, 3.6205532211440277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6228356120616354`", ",", "0.2977576646549866`", ",", 
   "0.03602989540146416`", ",", "0.03524590950257222`", ",", 
   "0.007900296996898237`", ",", "0.00021859385014524326`", ",", 
   "0.000012027532298131967`"}], "}"}]], "Output",
 CellChangeTimes->{3.62064749824149*^9, 3.6207384014392157`*^9, 
  3.6458652110273438`*^9, 3.645937329504335*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", "gamma80", ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.614745193803403*^9, 
   3.614745196268211*^9}, 3.6205518132238827`*^9, 3.620551993359715*^9, 
   3.620552973461281*^9, {3.620553230473357*^9, 3.6205532328555098`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6228356120616354}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-93.34822209613316, 164.35866171493052`}}],
         StatusArea[#, 0.6228356120616354]& ,
         TagBoxNote->"0.6228356120616354"],
        StyleBox[
        "0.6228356120616354`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6228356120616354, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2977576646549866}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           40.76584386874484, 164.35866171493052`}}],
         StatusArea[#, 0.2977576646549866]& ,
         TagBoxNote->"0.2977576646549866"],
        StyleBox[
        "0.2977576646549866`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2977576646549866, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.03602989540146416}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           148.74417826679618`, 164.35866171493052`}}],
         StatusArea[#, 0.03602989540146416]& ,
         TagBoxNote->"0.03602989540146416"],
        StyleBox[
        "0.03602989540146416`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03602989540146416, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.03524590950257222}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           149.06761926732642`, 164.35866171493052`}}],
         StatusArea[#, 0.03524590950257222]& ,
         TagBoxNote->"0.03524590950257222"],
        StyleBox[
        "0.03524590950257222`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03524590950257222, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.007900296996898237}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           160.34931742216392`, 164.35866171493052`}}],
         StatusArea[#, 0.007900296996898237]& ,
         TagBoxNote->"0.007900296996898237"],
        StyleBox[
        "0.007900296996898237`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.007900296996898237, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00021859385014524326`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.51847869799022`, 164.35866171493052`}}],
         StatusArea[#, 0.00021859385014524326`]& ,
         TagBoxNote->"0.00021859385014524326"],
        StyleBox[
        "0.00021859385014524326`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00021859385014524326`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.000012027532298131967`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.60369963961014`, 164.35866171493052`}}],
         StatusArea[#, 0.000012027532298131967`]& ,
         TagBoxNote->"0.000012027532298131967"],
        StyleBox[
        "0.000012027532298131967`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000012027532298131967`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", Offset[
             {0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1}, 
             Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.3`", ",", "0.00029026611918060003`", ",", "0.041751062542753736`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.614573584605934*^9, 3.6147454219796267`*^9, 3.6147459906548557`*^9, 
  3.615114397104333*^9, 3.620647498403102*^9, 3.620738401584702*^9, 
  3.645865211184064*^9, 3.64593732965345*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 7 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, {3.5101279514594603`*^9, 3.510127957254753*^9}, 
   3.614505592251944*^9, 3.615112616655834*^9, {3.620550815857164*^9, 
   3.6205508174719667`*^9}, 3.620647302194356*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509963475275721*^9, 
   3.509963475545457*^9}, 3.510128017174932*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5101280248012257`*^9, 3.510128112817545*^9, 
   3.6147445536300077`*^9, 3.615112706089011*^9, 3.620551720536372*^9, 
   3.62055181857971*^9, 3.620551999267111*^9, {3.620553272851096*^9, 
   3.620553274116304*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6933035340481047`", ",", "0.28463728665901`", ",", 
   "0.014816545688786684`", ",", "0.0062705092895646965`", ",", 
   "0.0009521544272341855`", ",", "0.000019882250131401682`", ",", 
   "8.763716817177025`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.6206475459238586`*^9, 3.620738453410986*^9, 
  3.645865256537969*^9, 3.645937379091127*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.614744586661119*^9, 
   3.614744590153234*^9}, 3.620551819726318*^9, 3.620552000168285*^9, {
   3.620552977852559*^9, 3.620552981346921*^9}, {3.620553282965975*^9, 
   3.620553285957965*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6933035340481047}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-122.42044804408107`, 164.35866171493052`}}],
         StatusArea[#, 0.6933035340481047]& ,
         TagBoxNote->"0.6933035340481047"],
        StyleBox[
        "0.6933035340481047`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6933035340481047, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.28463728665901}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           46.1787833008847, 164.35866171493052`}}],
         StatusArea[#, 0.28463728665901]& ,
         TagBoxNote->"0.28463728665901"],
        StyleBox[
        "0.28463728665901`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.28463728665901, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.014816545688786684`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           157.4959518195655, 164.35866171493052`}}],
         StatusArea[#, 0.014816545688786684`]& ,
         TagBoxNote->"0.014816545688786684"],
        StyleBox[
        "0.014816545688786684`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.014816545688786684`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0062705092895646965`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           161.0217021773705, 164.35866171493052`}}],
         StatusArea[#, 0.0062705092895646965`]& ,
         TagBoxNote->"0.0062705092895646965"],
        StyleBox[
        "0.0062705092895646965`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0062705092895646965`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0009521544272341855}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           163.2158411539495, 164.35866171493052`}}],
         StatusArea[#, 0.0009521544272341855]& ,
         TagBoxNote->"0.0009521544272341855"],
        StyleBox[
        "0.0009521544272341855`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0009521544272341855, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000019882250131401682`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.6004590994442, 164.35866171493052`}}],
         StatusArea[#, 0.000019882250131401682`]& ,
         TagBoxNote->"0.000019882250131401682"],
        StyleBox[
        "0.000019882250131401682`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000019882250131401682`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            8.763716817177025*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.60862555936524`, 164.35866171493052`}}],
         StatusArea[#, 8.763716817177025*^-8]& ,
         TagBoxNote->"8.763716817177025*^-8"],
        StyleBox[
        "8.763716817177025`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        8.763716817177025*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "0.0000981911502298836`", ",", 
        RowBox[{"-", "0.001899494564919113`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.509960784363818*^9, 3.5101286288059273`*^9, 3.51012882396877*^9, 
  3.5193342714664907`*^9, 3.519340011124601*^9, 3.5197506814073267`*^9, 
  3.6145045950119267`*^9, 3.614504949992465*^9, 3.614573464448442*^9, 
  3.614745349683289*^9, 3.614745916191415*^9, 3.615112786033737*^9, 
  3.615114446932645*^9, 3.6206475460835*^9, 3.620738453570118*^9, 
  3.6458652566911573`*^9, 3.645937379241293*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.509963489978311*^9, 3.509963490216817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.510128033626823*^9, 
   3.5101281082263393`*^9, 3.614745233961762*^9, 3.615112708552738*^9, 
   3.620551721243682*^9, 3.620551821322661*^9, 3.620552000930806*^9, {
   3.6205533019402647`*^9, 3.620553306478188*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7233635015284385`", ",", "0.2651466514870817`", ",", 
   "0.008834982619063198`", ",", "0.00250004331674368`", ",", 
   "0.000154464908405027`", ",", "3.490145541964142`*^-7", ",", 
   "7.1257137420749`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.620647584843664*^9, 3.6207384962590218`*^9, 
  3.645865294199576*^9, 3.645937418968911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.6147451065207233`*^9, 
   3.614745109890767*^9}, 3.620551821863769*^9, 3.62055200164063*^9, 
   3.620552991440585*^9, {3.620553318078972*^9, 3.6205533214959307`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7233635015284385}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-134.8219797189335, 164.35866171493052`}}],
         StatusArea[#, 0.7233635015284385]& ,
         TagBoxNote->"0.7233635015284385"],
        StyleBox[
        "0.7233635015284385`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7233635015284385, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2651466514870817}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           54.21983423035755, 164.35866171493052`}}],
         StatusArea[#, 0.2651466514870817]& ,
         TagBoxNote->"0.2651466514870817"],
        StyleBox[
        "0.2651466514870817`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2651466514870817, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.008834982619063198}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           159.96370378645753`, 164.35866171493052`}}],
         StatusArea[#, 0.008834982619063198]& ,
         TagBoxNote->"0.008834982619063198"],
        StyleBox[
        "0.008834982619063198`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008834982619063198, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.00250004331674368}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           162.57724455184197`, 164.35866171493052`}}],
         StatusArea[#, 0.00250004331674368]& ,
         TagBoxNote->"0.00250004331674368"],
        StyleBox[
        "0.00250004331674368`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00250004331674368, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.000154464908405027}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           163.5449357160421, 164.35866171493052`}}],
         StatusArea[#, 0.000154464908405027]& ,
         TagBoxNote->"0.000154464908405027"],
        StyleBox[
        "0.000154464908405027`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000154464908405027, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            3.490145541964142*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.60851772558485`, 164.35866171493052`}}],
         StatusArea[#, 3.490145541964142*^-7]& ,
         TagBoxNote->"3.490145541964142*^-7"],
        StyleBox[
        "3.490145541964142`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.490145541964142*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            7.1257137420749*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.6086587751481, 164.35866171493052`}}],
         StatusArea[#, 7.1257137420749*^-9]& ,
         TagBoxNote->"7.1257137420749*^-9"],
        StyleBox[
        "7.1257137420749`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.1257137420749*^-9, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.16`", ",", "0.0000981911502298836`", ",", "0.04415457198684836`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509960877622095*^9, 
  3.5101289273736677`*^9, 3.519334295720064*^9, 3.519340039088798*^9, 
  3.519750747390769*^9, 3.614504678897532*^9, 3.61450503734068*^9, 
  3.6145735509543877`*^9, 3.614745388275502*^9, 3.614745956130189*^9, 
  3.615112834526074*^9, 3.615114495978702*^9, 3.6206475850080557`*^9, 
  3.620738496411413*^9, 3.645865294376361*^9, 3.6459374191193027`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101280416235847`*^9, {3.6205508274089518`*^9, 3.620550827871467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.510128044157481*^9, {
   3.510128100937936*^9, 3.5101281034650307`*^9}, 3.6147452355359993`*^9, 
   3.615112715696225*^9, 3.6205517219523907`*^9, 3.620551823380808*^9, 
   3.6205520023926983`*^9, {3.620553337723851*^9, 3.6205533481142893`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7804761220911532`", ",", "0.21679827303414748`", ",", 
   "0.0009881241253893007`", ",", "0.001704016062318266`", ",", 
   "0.00003339792710706155`", ",", "6.530042792637425`*^-8", ",", 
   "1.4594568400806206`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.620647622846286*^9, 3.620738536952978*^9, 
  3.645865330910193*^9, 3.645937458541329*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", "gamma280", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.614745193803403*^9, 
   3.614745196268211*^9}, 3.620551823651535*^9, 3.620552003271028*^9, 
   3.6205529964766703`*^9, {3.6205533838266973`*^9, 3.620553385947472*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7804761220911532}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-158.38434629187537`, 164.35866171493052`}}],
         StatusArea[#, 0.7804761220911532]& ,
         TagBoxNote->"0.7804761220911532"],
        StyleBox[
        "0.7804761220911532`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7804761220911532, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.21679827303414748`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           74.16642755931213, 164.35866171493052`}}],
         StatusArea[#, 0.21679827303414748`]& ,
         TagBoxNote->"0.21679827303414748"],
        StyleBox[
        "0.21679827303414748`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.21679827303414748`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.0009881241253893007}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           163.20100150546028`, 164.35866171493052`}}],
         StatusArea[#, 0.0009881241253893007]& ,
         TagBoxNote->"0.0009881241253893007"],
        StyleBox[
        "0.0009881241253893007`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0009881241253893007, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.001704016062318266}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           162.90565333060266`, 164.35866171493052`}}],
         StatusArea[#, 0.001704016062318266]& ,
         TagBoxNote->"0.001704016062318266"],
        StyleBox[
        "0.001704016062318266`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.001704016062318266, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00003339792710706155}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           163.59488307557692`, 164.35866171493052`}}],
         StatusArea[#, 0.00003339792710706155]& ,
         TagBoxNote->"0.00003339792710706155"],
        StyleBox[
        "0.00003339792710706155`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003339792710706155, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            6.530042792637425*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.60863477460447`, 164.35866171493052`}}],
         StatusArea[#, 6.530042792637425*^-8]& ,
         TagBoxNote->"6.530042792637425*^-8"],
        StyleBox[
        "6.530042792637425`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.530042792637425*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.4594568400806206`*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.60866111281743`, 164.35866171493052`}}],
         StatusArea[#, 1.4594568400806206`*^-9]& ,
         TagBoxNote->"1.4594568400806206*^-9"],
        StyleBox[
        "1.4594568400806206`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.4594568400806206`*^-9, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.16`", ",", "0.0000981911502298836`", ",", "0.11107046968377077`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.509960893604566*^9, 
  3.5101289455125628`*^9, 3.51933431615805*^9, 3.519340062954378*^9, 
  3.519750762683124*^9, 3.614504713474324*^9, 3.614505070863571*^9, 
  3.614573584605934*^9, 3.6147454219796267`*^9, 3.6147459906548557`*^9, 
  3.615112872172391*^9, 3.6151145357965927`*^9, 3.620647623007258*^9, 
  3.620738537102025*^9, 3.6458653310676193`*^9, 3.645937458702573*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 4 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, 3.509952583107113*^9, {
   3.5099534282184505`*^9, 3.5099534310026093`*^9}, {3.510128052646274*^9, 
   3.510128060550131*^9}, 3.62055083406352*^9, 3.620647308985711*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.50996353934925*^9, 
   3.510128092534133*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509952753426854*^9, 3.510128095433716*^9, 
   3.510128128376883*^9, {3.615113654979067*^9, 3.615113655070656*^9}, 
   3.620551722638569*^9, 3.62055182811835*^9, 3.620552005047563*^9, {
   3.620553358764361*^9, 3.620553370096361*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.719422732879226`", ",", "0.26542378289601776`", ",", 
   "0.011222692718472918`", ",", "0.003504938172045762`", ",", 
   "0.00042099292952675854`", ",", "4.849934199159338`*^-6", ",", 
   "1.0470511735264708`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.620647675608307*^9, 3.620738594789003*^9, 
  3.645865381378654*^9, 3.645937513481558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099527668876247`*^9, 
   3.5099527780792646`*^9}, 3.6205520468984737`*^9, {3.620552883450745*^9, 
   3.620552885533038*^9}, {3.6205530009315567`*^9, 3.6205530039134912`*^9}, {
   3.6205533935883827`*^9, 3.6205533963529997`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.719422732879226}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-97.60661491902172, 149.35649018991174`}}],
         StatusArea[#, 0.719422732879226]& ,
         TagBoxNote->"0.719422732879226"],
        StyleBox[
        "0.719422732879226`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.719422732879226, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.26542378289601776`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           57.768640939520026`, 149.35649018991174`}}],
         StatusArea[#, 0.26542378289601776`]& ,
         TagBoxNote->"0.26542378289601776"],
        StyleBox[
        "0.26542378289601776`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.26542378289601776`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.011222692718472918`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           144.76566907651704`, 149.35649018991174`}}],
         StatusArea[#, 0.011222692718472918`]& ,
         TagBoxNote->"0.011222692718472918"],
        StyleBox[
        "0.011222692718472918`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011222692718472918`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.003504938172045762}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           147.40697053183737`, 149.35649018991174`}}],
         StatusArea[#, 0.003504938172045762]& ,
         TagBoxNote->"0.003504938172045762"],
        StyleBox[
        "0.003504938172045762`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.003504938172045762, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00042099292952675854`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           148.46241081672756`, 149.35649018991174`}}],
         StatusArea[#, 0.00042099292952675854`]& ,
         TagBoxNote->"0.00042099292952675854"],
        StyleBox[
        "0.00042099292952675854`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00042099292952675854`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            4.849934199159338*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           148.60483036279734`, 149.35649018991174`}}],
         StatusArea[#, 4.849934199159338*^-6]& ,
         TagBoxNote->"4.849934199159338*^-6"],
        StyleBox[
        "4.849934199159338`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        4.849934199159338*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.0470511735264708`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           148.6064866065148, 149.35649018991174`}}],
         StatusArea[#, 1.0470511735264708`*^-8]& ,
         TagBoxNote->"1.0470511735264708*^-8"],
        StyleBox[
        "1.0470511735264708`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.0470511735264708`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "0.0000981911502298836`", ",", 
        RowBox[{"-", "0.0005106579010389911`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5099523875659285`*^9, 3.5099524386018476`*^9, 
  3.5099527843676243`*^9, 3.509960913110376*^9, 3.510128966768045*^9, 
  3.519334335393066*^9, 3.519340086362653*^9, 3.519750782336232*^9, 
  3.614504769510036*^9, 3.6145051258654213`*^9, 3.615114593565495*^9, 
  3.620647675773568*^9, 3.620738594930133*^9, 3.645865381539626*^9, 
  3.645937513629447*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.509963550013096*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHTS", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, 3.509952792033063*^9, 
   3.509963558771306*^9, 3.510128143912866*^9, {3.61511366457758*^9, 
   3.615113664653071*^9}, 3.620551723336376*^9, 3.620551829581717*^9, 
   3.62055200631968*^9, {3.620553408417523*^9, 3.620553420216281*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7509548428400402`", ",", "0.24299406521603625`", ",", 
   "0.0051631931411979205`", ",", "0.0008494795591582484`", ",", 
   "0.00003837656324793885`", ",", "4.1992135895943796`*^-8", ",", 
   "6.881835211724964`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620647722419056*^9, 3.620738644376812*^9, 
  3.645865425543668*^9, 3.645937561526175*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099528004235425`*^9, 
   3.509952806255876*^9}, 3.6205520488113317`*^9, 3.620552893758429*^9, 
   3.620553012621847*^9, {3.620553430738109*^9, 3.6205534331193447`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7509548428400402}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-108.39807083120476`, 149.35649018991174`}}],
         StatusArea[#, 0.7509548428400402]& ,
         TagBoxNote->"0.7509548428400402"],
        StyleBox[
        "0.7509548428400402`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7509548428400402, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.24299406521603625`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           65.44492107957515, 149.35649018991174`}}],
         StatusArea[#, 0.24299406521603625`]& ,
         TagBoxNote->"0.24299406521603625"],
        StyleBox[
        "0.24299406521603625`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.24299406521603625`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.0051631931411979205`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           146.83945426308776`, 149.35649018991174`}}],
         StatusArea[#, 0.0051631931411979205`]& ,
         TagBoxNote->"0.0051631931411979205"],
        StyleBox[
        "0.0051631931411979205`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0051631931411979205`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0008494795591582484}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           148.3157668218165, 149.35649018991174`}}],
         StatusArea[#, 0.0008494795591582484]& ,
         TagBoxNote->"0.0008494795591582484"],
        StyleBox[
        "0.0008494795591582484`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0008494795591582484, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.00003837656324793885}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           148.59335630858044`, 149.35649018991174`}}],
         StatusArea[#, 0.00003837656324793885]& ,
         TagBoxNote->"0.00003837656324793885"],
        StyleBox[
        "0.00003837656324793885`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003837656324793885, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            4.1992135895943796`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           148.60647581864754`, 149.35649018991174`}}],
         StatusArea[#, 4.1992135895943796`*^-8]& ,
         TagBoxNote->"4.1992135895943796*^-8"],
        StyleBox[
        "4.1992135895943796`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        4.1992135895943796`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            6.881835211724964*^-10}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           148.60648995438984`, 149.35649018991174`}}],
         StatusArea[#, 6.881835211724964*^-10]& ,
         TagBoxNote->"6.881835211724964*^-10"],
        StyleBox[
        "6.881835211724964`*^-10", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.881835211724964*^-10, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.23`", ",", "0.0000981911502298836`", ",", "0.043558998641556324`"}],
       "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952468809575*^9, 3.509952813961317*^9, 
  3.509960930429942*^9, 3.510128985722234*^9, 3.519334352813567*^9, 
  3.519340106744998*^9, 3.519750799925153*^9, 3.614504824122068*^9, 
  3.614505178146257*^9, 3.615114645119463*^9, 3.6206477225779533`*^9, 
  3.6207386445388393`*^9, 3.6458654257162437`*^9, 3.645937561678323*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.50996357053249*^9, {3.620550850095986*^9, 3.620550850463202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
     ",", "False", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4SCH", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.5099528575288086`*^9, 
   3.509963575378561*^9, 3.510128152463459*^9, {3.615113679473239*^9, 
   3.615113679580727*^9}, 3.620551723956283*^9, 3.62055183082907*^9, 
   3.620552007500308*^9, {3.620553451310746*^9, 3.620553452697379*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8103058015959583`", ",", "0.1887128529780069`", ",", 
   "0.00041786337205936095`", ",", "0.0005566055662298565`", ",", 
   "6.868751884203025`*^-6", ",", "7.596252225715637`*^-9", ",", 
   "1.3960913736604863`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620647762677906*^9, 3.6207386880659113`*^9, 
  3.645865464773954*^9, 3.645937603285071*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", "gamma280", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.509952865231249*^9, 
   3.5099528711605883`*^9}, 3.620552032747238*^9, 3.620552899773757*^9, 
   3.6205530166846867`*^9, {3.620553461178101*^9, 3.620553463855034*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.8103058015959583}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-128.71016715321522`, 149.35649018991174`}}],
         StatusArea[#, 0.8103058015959583]& ,
         TagBoxNote->"0.8103058015959583"],
        StyleBox[
        "0.8103058015959583`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8103058015959583, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.1887128529780069}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           84.02196237032607, 149.35649018991174`}}],
         StatusArea[#, 0.1887128529780069]& ,
         TagBoxNote->"0.1887128529780069"],
        StyleBox[
        "0.1887128529780069`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.1887128529780069, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.00041786337205936095`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           148.4634818672052, 149.35649018991174`}}],
         StatusArea[#, 0.00041786337205936095`]& ,
         TagBoxNote->"0.00041786337205936095"],
        StyleBox[
        "0.00041786337205936095`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00041786337205936095`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0005566055662298565}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           148.4159991496385, 149.35649018991174`}}],
         StatusArea[#, 0.0005566055662298565]& ,
         TagBoxNote->"0.0005566055662298565"],
        StyleBox[
        "0.0005566055662298565`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0005566055662298565, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            6.868751884203025*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           148.60413944861273`, 149.35649018991174`}}],
         StatusArea[#, 6.868751884203025*^-6]& ,
         TagBoxNote->"6.868751884203025*^-6"],
        StyleBox[
        "6.868751884203025`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        6.868751884203025*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            7.596252225715637*^-9}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           148.60648759019287`, 149.35649018991174`}}],
         StatusArea[#, 7.596252225715637*^-9]& ,
         TagBoxNote->"7.596252225715637*^-9"],
        StyleBox[
        "7.596252225715637`*^-9", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.596252225715637*^-9, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.3960913736604863`*^-10}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           148.60649014213232`, 149.35649018991174`}}],
         StatusArea[#, 1.3960913736604863`*^-10]& ,
         TagBoxNote->"1.3960913736604863*^-10"],
        StyleBox[
        "1.3960913736604863`*^-10", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.3960913736604863`*^-10, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "0.23`", ",", "0.0000981911502298836`", ",", "0.10833569891296735`"}], 
      "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509952553561423*^9, 3.5099528802381077`*^9, 
  3.5099609464391336`*^9, 3.510129019387745*^9, 3.519334369119698*^9, 
  3.519340126524108*^9, 3.519750816506812*^9, 3.614504866343557*^9, 
  3.614505222420841*^9, 3.6151146870595713`*^9, 3.6206477628422194`*^9, 
  3.620738688223049*^9, 3.6458654649493713`*^9, 
  3.645937603519993*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{
  3.5099496571147556`*^9, {3.509953336210188*^9, 3.5099533394023705`*^9}, {
   3.5099534444663796`*^9, 3.5099534502827125`*^9}, 3.509963592254504*^9, {
   3.510128168719825*^9, 3.510128169935755*^9}, {3.616319171834938*^9, 
   3.616319185353952*^9}, 3.620550570167804*^9}],

Cell[CellGroupData[{

Cell["280 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, 3.616319167068548*^9, 
   3.620647326355029*^9}],

Cell[BoxData[
 RowBox[{"charge280", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505380666966*^9, 
   3.614505381145955*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge280", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505385203601*^9, 
   3.614505385795269*^9}, 3.620704467006949*^9, {3.6458656810142107`*^9, 
   3.645865710679154*^9}, {3.645866213935004*^9, 3.645866339943672*^9}, {
   3.64586643150937*^9, 3.6458664787022123`*^9}, {3.64586652289956*^9, 
   3.645866650860497*^9}, {3.645866722336774*^9, 3.645866743740347*^9}, {
   3.6458668015010557`*^9, 3.645866806968852*^9}, {3.645866845376177*^9, 
   3.645866860057054*^9}, {3.6458669260324697`*^9, 3.645866995811899*^9}, {
   3.645867331959292*^9, 3.645867332228158*^9}, {3.6458674728998528`*^9, 
   3.645867473055682*^9}, {3.645937092942829*^9, 3.645937094783058*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.5663401627530544}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5663401627530544]& , TagBoxNote -> 
              "0.5663401627530544"], 
             StyleBox[
             "0.5663401627530544`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5663401627530544, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.5665363381648774}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5665363381648774]& , TagBoxNote -> 
              "0.5665363381648774"], 
             StyleBox[
             "0.5665363381648774`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5665363381648774, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.5686748274263915}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5686748274263915]& , TagBoxNote -> 
              "0.5686748274263915"], 
             StyleBox[
             "0.5686748274263915`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5686748274263915, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.5722853649446348}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5722853649446348]& , TagBoxNote -> 
              "0.5722853649446348"], 
             StyleBox[
             "0.5722853649446348`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5722853649446348, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.29180525067074664`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.29180525067074664`]& , TagBoxNote -> 
              "0.29180525067074664"], 
             StyleBox[
             "0.29180525067074664`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.29180525067074664`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.3031728899551887}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3031728899551887]& , TagBoxNote -> 
              "0.3031728899551887"], 
             StyleBox[
             "0.3031728899551887`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3031728899551887, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.3025490958061638}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3025490958061638]& , TagBoxNote -> 
              "0.3025490958061638"], 
             StyleBox[
             "0.3025490958061638`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3025490958061638, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.30273073404557344`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.30273073404557344`]& , TagBoxNote -> 
              "0.30273073404557344"], 
             StyleBox[
             "0.30273073404557344`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.30273073404557344`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.0763902747289297}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0763902747289297]& , TagBoxNote -> 
              "0.0763902747289297"], 
             StyleBox[
             "0.0763902747289297`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0763902747289297, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.051366109583630505`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.051366109583630505`]& , TagBoxNote -> 
              "0.051366109583630505"], 
             StyleBox[
             "0.051366109583630505`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.051366109583630505`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.05187058331347402}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05187058331347402]& , TagBoxNote -> 
              "0.05187058331347402"], 
             StyleBox[
             "0.05187058331347402`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05187058331347402, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.04939915631431899}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04939915631431899]& , TagBoxNote -> 
              "0.04939915631431899"], 
             StyleBox[
             "0.04939915631431899`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04939915631431899, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.03645036475309874}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03645036475309874]& , TagBoxNote -> 
              "0.03645036475309874"], 
             StyleBox[
             "0.03645036475309874`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03645036475309874, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.05584754714474094}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05584754714474094]& , TagBoxNote -> 
              "0.05584754714474094"], 
             StyleBox[
             "0.05584754714474094`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05584754714474094, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.05527584226005259}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05527584226005259]& , TagBoxNote -> 
              "0.05527584226005259"], 
             StyleBox[
             "0.05527584226005259`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05527584226005259, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05500015059307639}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05500015059307639]& , TagBoxNote -> 
              "0.05500015059307639"], 
             StyleBox[
             "0.05500015059307639`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05500015059307639, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.027386970886272427`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.027386970886272427`]& , TagBoxNote -> 
              "0.027386970886272427"], 
             StyleBox[
             "0.027386970886272427`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.027386970886272427`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.02018676957763711}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02018676957763711]& , TagBoxNote -> 
              "0.02018676957763711"], 
             StyleBox[
             "0.02018676957763711`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02018676957763711, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.02027748273900753}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02027748273900753]& , TagBoxNote -> 
              "0.02027748273900753"], 
             StyleBox[
             "0.02027748273900753`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02027748273900753, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.019367123180636475`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.019367123180636475`]& , TagBoxNote -> 
              "0.019367123180636475"], 
             StyleBox[
             "0.019367123180636475`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.019367123180636475`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.0016269762078981796`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0016269762078981796`]& , TagBoxNote -> 
              "0.0016269762078981796"], 
             StyleBox[
             "0.0016269762078981796`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0016269762078981796`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.0027310267604417245`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0027310267604417245`]& , TagBoxNote -> 
              "0.0027310267604417245"], 
             StyleBox[
             "0.0027310267604417245`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0027310267604417245`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0012450721187305628`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0012450721187305628`]& , TagBoxNote -> 
              "0.0012450721187305628"], 
             StyleBox[
             "0.0012450721187305628`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0012450721187305628`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.0011219836353414444`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0011219836353414444`]& , TagBoxNote -> 
              "0.0011219836353414444"], 
             StyleBox[
             "0.0011219836353414444`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0011219836353414444`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00015931881348373218`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00015931881348373218`]& , TagBoxNote -> 
              "0.00015931881348373218"], 
             StyleBox[
             "0.00015931881348373218`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00015931881348373218`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00010709633617988661`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00010709633617988661`]& , TagBoxNote -> 
              "0.00010709633617988661"], 
             StyleBox[
             "0.00010709633617988661`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00010709633617988661`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 0.00009548728641861669}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00009548728641861669]& , TagBoxNote -> 
              "0.00009548728641861669"], 
             StyleBox[
             "0.00009548728641861669`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00009548728641861669, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.5663401627530544}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.5665363381648774}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.5686748274263915}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.5722853649446348}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.29180525067074664`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.3031728899551887}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.3025490958061638}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.30273073404557344`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.0763902747289297}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.051366109583630505`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.05187058331347402}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.04939915631431899}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.03645036475309874}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.05584754714474094}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.05527584226005259}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05500015059307639}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.027386970886272427`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.02018676957763711}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.02027748273900753}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.019367123180636475`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.0016269762078981796`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.0027310267604417245`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0012450721187305628`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.0011219836353414444`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00015931881348373218`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00010709633617988661`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 0.00009548728641861669}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.614505391362442*^9, 3.615114687411571*^9, 
   3.620647763117425*^9, 3.620738688528357*^9, 3.6458654652344847`*^9, {
   3.645865692687449*^9, 3.645865711487137*^9}, {3.645866233204217*^9, 
   3.645866245333088*^9}, {3.6458662802001867`*^9, 3.645866420824354*^9}, {
   3.645866460144403*^9, 3.645866610428135*^9}, 3.6458666517895813`*^9, {
   3.645866725851967*^9, 3.64586675385378*^9}, 3.645866861500216*^9, 
   3.645866926766775*^9, {3.645866969817436*^9, 3.645866996926605*^9}, 
   3.645867332684186*^9, 3.645867473508779*^9, 3.64593760389673*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["80 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, {3.6145052989968348`*^9, 
   3.61450531446978*^9}, 3.616319161747265*^9, 3.620647333144953*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"charge80", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "4", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "6", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normOleg80", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHSS", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80DCHTS", "[", 
        RowBox[{"[", "7", "]"}], "]"}], ",", 
       RowBox[{"charge80SCH", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505305078558*^9, 
   3.614505372201355*^9}, 3.6147457472063227`*^9, 3.61474600405976*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge80", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505375241949*^9, 
   3.614505375296574*^9}, 3.620704460102355*^9, {3.645867112516511*^9, 
   3.6458671178909903`*^9}, 3.6458672428507137`*^9, 3.645867279819234*^9, {
   3.645867318327551*^9, 3.64586732630053*^9}, {3.645867458988871*^9, 
   3.645867461151969*^9}, {3.645937086023011*^9, 3.645937088471196*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6040062486843417}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040062486843417]& , TagBoxNote -> 
              "0.6040062486843417"], 
             StyleBox[
             "0.6040062486843417`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040062486843417, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6040550152488838}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040550152488838]& , TagBoxNote -> 
              "0.6040550152488838"], 
             StyleBox[
             "0.6040550152488838`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040550152488838, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.6108902489471798}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6108902489471798]& , TagBoxNote -> 
              "0.6108902489471798"], 
             StyleBox[
             "0.6108902489471798`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6108902489471798, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.6228356120616354}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6228356120616354]& , TagBoxNote -> 
              "0.6228356120616354"], 
             StyleBox[
             "0.6228356120616354`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6228356120616354, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.28743394010569584`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28743394010569584`]& , TagBoxNote -> 
              "0.28743394010569584"], 
             StyleBox[
             "0.28743394010569584`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.28743394010569584`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.3030344572401005}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.3030344572401005]& , TagBoxNote -> 
              "0.3030344572401005"], 
             StyleBox[
             "0.3030344572401005`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.3030344572401005, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.30030163123551135`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.30030163123551135`]& , TagBoxNote -> 
              "0.30030163123551135"], 
             StyleBox[
             "0.30030163123551135`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.30030163123551135`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.2977576646549866}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2977576646549866]& , TagBoxNote -> 
              "0.2977576646549866"], 
             StyleBox[
             "0.2977576646549866`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2977576646549866, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.07222271463233583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.07222271463233583]& , TagBoxNote -> 
              "0.07222271463233583"], 
             StyleBox[
             "0.07222271463233583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.07222271463233583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.041838023704096595`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.041838023704096595`]& , TagBoxNote -> 
              "0.041838023704096595"], 
             StyleBox[
             "0.041838023704096595`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.041838023704096595`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.04242880711534949}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04242880711534949]& , TagBoxNote -> 
              "0.04242880711534949"], 
             StyleBox[
             "0.04242880711534949`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04242880711534949, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.03602989540146416}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03602989540146416]& , TagBoxNote -> 
              "0.03602989540146416"], 
             StyleBox[
             "0.03602989540146416`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03602989540146416, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.02715518674038046}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02715518674038046]& , TagBoxNote -> 
              "0.02715518674038046"], 
             StyleBox[
             "0.02715518674038046`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02715518674038046, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.03881488087909979}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03881488087909979]& , TagBoxNote -> 
              "0.03881488087909979"], 
             StyleBox[
             "0.03881488087909979`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03881488087909979, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.036691877446985904`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.036691877446985904`]& , TagBoxNote -> 
              "0.036691877446985904"], 
             StyleBox[
             "0.036691877446985904`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.036691877446985904`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.03524590950257222}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03524590950257222]& , TagBoxNote -> 
              "0.03524590950257222"], 
             StyleBox[
             "0.03524590950257222`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03524590950257222, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.009181909837246146}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009181909837246146]& , TagBoxNote -> 
              "0.009181909837246146"], 
             StyleBox[
             "0.009181909837246146`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009181909837246146, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.011171515863847964`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.011171515863847964`]& , TagBoxNote -> 
              "0.011171515863847964"], 
             StyleBox[
             "0.011171515863847964`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.011171515863847964`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.009380767755261787}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009380767755261787]& , TagBoxNote -> 
              "0.009380767755261787"], 
             StyleBox[
             "0.009380767755261787`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009380767755261787, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.007900296996898237}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.007900296996898237]& , TagBoxNote -> 
              "0.007900296996898237"], 
             StyleBox[
             "0.007900296996898237`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.007900296996898237, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.0010469713198704195`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0010469713198704195`]& , TagBoxNote -> 
              "0.0010469713198704195"], 
             StyleBox[
             "0.0010469713198704195`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0010469713198704195`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.00029054793951903066`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00029054793951903066`]& , TagBoxNote -> 
              "0.00029054793951903066"], 
             StyleBox[
             "0.00029054793951903066`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00029054793951903066`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00021859385014524326`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00021859385014524326`]& , TagBoxNote -> 
              "0.00021859385014524326"], 
             StyleBox[
             "0.00021859385014524326`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00021859385014524326`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00003913574410080239}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003913574410080239]& , TagBoxNote -> 
              "0.00003913574410080239"], 
             StyleBox[
             "0.00003913574410080239`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003913574410080239, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.000016119560192549743`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000016119560192549743`]& , TagBoxNote -> 
              "0.000016119560192549743"], 
             StyleBox[
             "0.000016119560192549743`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000016119560192549743`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 0.000012027532298131967`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000012027532298131967`]& , TagBoxNote -> 
              "0.000012027532298131967"], 
             StyleBox[
             "0.000012027532298131967`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000012027532298131967`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6040062486843417}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6040550152488838}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.6108902489471798}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.6228356120616354}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.28743394010569584`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.3030344572401005}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.30030163123551135`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.2977576646549866}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.07222271463233583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.041838023704096595`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.04242880711534949}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.03602989540146416}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.02715518674038046}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.03881488087909979}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.036691877446985904`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.03524590950257222}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.009181909837246146}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.011171515863847964`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.009380767755261787}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.007900296996898237}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.0010469713198704195`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.00029054793951903066`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00021859385014524326`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00003913574410080239}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.000016119560192549743`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 0.000012027532298131967`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.61474599117892*^9, 3.6151146876554327`*^9, 
   3.620647763380108*^9, 3.6207386888284388`*^9, 3.6458654655232277`*^9, 
   3.64586711893928*^9, 3.645867243628813*^9, 3.6458672822466908`*^9, {
   3.6458673196082153`*^9, 3.645867326725523*^9}, 3.6458674615310717`*^9, 
   3.645937604259691*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.5099534818915205`*^9, 3.509953491259056*^9}, {
   3.5101281773448277`*^9, 3.5101281863519783`*^9}, {3.6145052989968348`*^9, 
   3.61450531446978*^9}, 3.614505427900022*^9, 3.616319157310048*^9, 
   3.620647338249691*^9}],

Cell[BoxData[
 RowBox[{"charge7", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850775367752*^9, 3.50485077718825*^9}, {3.509953003796175*^9, 
   3.5099530208231487`*^9}, 3.510128205690528*^9, {3.614505305078558*^9, 
   3.614505372201355*^9}, {3.614505454520297*^9, 3.614505468597721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge7", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5048564208570433`*^9, 3.5048564259371758`*^9}, {
   3.504863247983482*^9, 3.5048632601101103`*^9}, {3.505202346174451*^9, 
   3.5052024038047476`*^9}, {3.5052026206951528`*^9, 3.505202729952402*^9}, {
   3.505208280919899*^9, 3.5052082858361807`*^9}, {3.5052083369121017`*^9, 
   3.5052083997256947`*^9}, 3.505208456934967*^9, {3.5052085775868673`*^9, 
   3.5052086463868027`*^9}, {3.505208723040187*^9, 3.5052087316076775`*^9}, {
   3.5052088321434274`*^9, 3.5052089288189573`*^9}, {3.5052089760726595`*^9, 
   3.5052089912585287`*^9}, {3.50521090603402*^9, 3.505210908958962*^9}, 
   3.5052109680555773`*^9, 3.510128257132395*^9, {3.614505375241949*^9, 
   3.614505375296574*^9}, 3.614505469374243*^9, 3.620704447534004*^9, 
   3.645867130412837*^9, 3.6458672502319193`*^9, {3.645867289652755*^9, 
   3.6458673446546917`*^9}, {3.645867451429964*^9, 3.645867451648583*^9}, {
   3.6459370786409607`*^9, 3.645937081215186*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6947459222082809}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6947459222082809]& , TagBoxNote -> 
              "0.6947459222082809"], 
             StyleBox[
             "0.6947459222082809`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6947459222082809, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6933035340481047}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6933035340481047]& , TagBoxNote -> 
              "0.6933035340481047"], 
             StyleBox[
             "0.6933035340481047`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6933035340481047, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.7233635015284385}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7233635015284385]& , TagBoxNote -> 
              "0.7233635015284385"], 
             StyleBox[
             "0.7233635015284385`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7233635015284385, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.7804761220911532}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7804761220911532]& , TagBoxNote -> 
              "0.7804761220911532"], 
             StyleBox[
             "0.7804761220911532`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7804761220911532, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2756838143036386}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2756838143036386]& , TagBoxNote -> 
              "0.2756838143036386"], 
             StyleBox[
             "0.2756838143036386`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2756838143036386, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.28463728665901}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28463728665901]& , TagBoxNote -> 
              "0.28463728665901"], 
             StyleBox[
             "0.28463728665901`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[0.28463728665901, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.2651466514870817}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2651466514870817]& , TagBoxNote -> 
              "0.2651466514870817"], 
             StyleBox[
             "0.2651466514870817`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2651466514870817, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.21679827303414748`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.21679827303414748`]& , TagBoxNote -> 
              "0.21679827303414748"], 
             StyleBox[
             "0.21679827303414748`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.21679827303414748`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.029303638644918438`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.029303638644918438`]& , TagBoxNote -> 
              "0.029303638644918438"], 
             StyleBox[
             "0.029303638644918438`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.029303638644918438`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.014816545688786684`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.014816545688786684`]& , TagBoxNote -> 
              "0.014816545688786684"], 
             StyleBox[
             "0.014816545688786684`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.014816545688786684`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.008834982619063198}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008834982619063198]& , TagBoxNote -> 
              "0.008834982619063198"], 
             StyleBox[
             "0.008834982619063198`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008834982619063198, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.0009881241253893007}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009881241253893007]& , TagBoxNote -> 
              "0.0009881241253893007"], 
             StyleBox[
             "0.0009881241253893007`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009881241253893007, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.00026662484316185693`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00026662484316185693`]& , TagBoxNote -> 
              "0.00026662484316185693"], 
             StyleBox[
             "0.00026662484316185693`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00026662484316185693`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.0062705092895646965`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0062705092895646965`]& , TagBoxNote -> 
              "0.0062705092895646965"], 
             StyleBox[
             "0.0062705092895646965`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0062705092895646965`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.00250004331674368}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00250004331674368]& , TagBoxNote -> 
              "0.00250004331674368"], 
             StyleBox[
             "0.00250004331674368`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.00250004331674368, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.001704016062318266}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.001704016062318266]& , TagBoxNote -> 
              "0.001704016062318266"], 
             StyleBox[
             "0.001704016062318266`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.001704016062318266, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.0009521544272341855}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009521544272341855]& , TagBoxNote -> 
              "0.0009521544272341855"], 
             StyleBox[
             "0.0009521544272341855`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009521544272341855, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.000154464908405027}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000154464908405027]& , TagBoxNote -> 
              "0.000154464908405027"], 
             StyleBox[
             "0.000154464908405027`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.000154464908405027, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.00003339792710706155}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003339792710706155]& , TagBoxNote -> 
              "0.00003339792710706155"], 
             StyleBox[
             "0.00003339792710706155`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003339792710706155, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000019882250131401682`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000019882250131401682`]& , TagBoxNote -> 
              "0.000019882250131401682"], 
             StyleBox[
             "0.000019882250131401682`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000019882250131401682`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 3.490145541964142*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.490145541964142*^-7]& , TagBoxNote -> 
              "3.490145541964142*^-7"], 
             StyleBox[
             "3.490145541964142`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.490145541964142*^-7, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 6.530042792637425*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.530042792637425*^-8]& , TagBoxNote -> 
              "6.530042792637425*^-8"], 
             StyleBox[
             "6.530042792637425`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.530042792637425*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 8.763716817177025*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 8.763716817177025*^-8]& , TagBoxNote -> 
              "8.763716817177025*^-8"], 
             StyleBox[
             "8.763716817177025`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             8.763716817177025*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 7.1257137420749*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.1257137420749*^-9]& , TagBoxNote -> 
              "7.1257137420749*^-9"], 
             StyleBox[
             "7.1257137420749`*^-9", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             7.1257137420749*^-9, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 1.4594568400806206`*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.4594568400806206`*^-9]& , TagBoxNote -> 
              "1.4594568400806206*^-9"], 
             StyleBox[
             "1.4594568400806206`*^-9", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.4594568400806206`*^-9, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6947459222082809}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6933035340481047}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.7233635015284385}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.7804761220911532}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2756838143036386}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.28463728665901}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.2651466514870817}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.21679827303414748`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.029303638644918438`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.014816545688786684`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.008834982619063198}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.0009881241253893007}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.00026662484316185693`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.0062705092895646965`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.00250004331674368}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.001704016062318266}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.0009521544272341855}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.000154464908405027}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.00003339792710706155}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000019882250131401682`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 3.490145541964142*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 6.530042792637425*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 8.763716817177025*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 7.1257137420749*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 1.4594568400806206`*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.505208288430329*^9, {3.5052083276775737`*^9, 3.505208401231781*^9}, {
   3.5052085803560257`*^9, 3.5052085991250997`*^9}, {3.5052086427275934`*^9, 
   3.505208792023133*^9}, {3.5052088263070936`*^9, 3.505208929884018*^9}, {
   3.505208965483054*^9, 3.505208967778185*^9}, 3.505209020039174*^9, 
   3.505209236004754*^9, 3.505210922766271*^9, 3.505210969433689*^9, 
   3.5099609467014027`*^9, 3.510129022087549*^9, 3.5193343693946667`*^9, 
   3.519340126780549*^9, 3.519750817037909*^9, 3.61450486678948*^9, 
   3.6145052228325033`*^9, 3.615112872593153*^9, 3.615114687894638*^9, 
   3.620647763653985*^9, 3.620738689133473*^9, 3.645865465806553*^9, 
   3.645867131041182*^9, 3.64586725093532*^9, {3.6458672907121477`*^9, 
   3.6458673456766977`*^9}, 3.645867452135311*^9, 3.6459376047260113`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 fs pulses", "Subsection",
 CellChangeTimes->{
  3.5099530586513124`*^9, {3.509953090499134*^9, 3.5099530939303303`*^9}, 
   3.5099535000605593`*^9, {3.510128219721683*^9, 3.510128226392419*^9}, 
   3.6163191947796497`*^9, 3.620647341712913*^9}],

Cell[BoxData[
 RowBox[{"charge4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHTS", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4SCH", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.5046232737702103`*^9, 3.50462334313876*^9}, 3.510128240614547*^9, {
   3.51933994272373*^9, 3.519339954526182*^9}, {3.5193401541006117`*^9, 
   3.519340154991837*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge4", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", "\"\<All\>\"", ",", "\"\<No ssDCH\>\"", ",", 
        "\"\<Only SCH\>\""}], "}"}], ",", "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504623327336751*^9, 3.504623333095787*^9}, 
   3.5048553132880697`*^9, {3.504856121756152*^9, 3.504856125588583*^9}, {
   3.5048633956144447`*^9, 3.504863402338573*^9}, {3.5052092601844797`*^9, 
   3.505209264587522*^9}, {3.5052093403856487`*^9, 3.505209354699738*^9}, {
   3.5052110067635927`*^9, 3.505211016998811*^9}, 3.510128249361434*^9, {
   3.61511473107708*^9, 3.6151147571187277`*^9}, {3.615114854976729*^9, 
   3.61511490084437*^9}, {3.6151149652795*^9, 3.615115077522769*^9}, {
   3.6207043693416853`*^9, 3.620704411075688*^9}, 3.645867136348737*^9, 
   3.645867259201642*^9, 3.645867361121789*^9, {3.645937072824429*^9, 
   3.645937073847198*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.7112261834647657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7112261834647657]& , TagBoxNote -> 
              "0.7112261834647657"], 
             StyleBox[
             "0.7112261834647657`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7112261834647657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.719422732879226}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.719422732879226]& , TagBoxNote -> 
              "0.719422732879226"], 
             StyleBox[
             "0.719422732879226`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.719422732879226, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.7509548428400402}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7509548428400402]& , TagBoxNote -> 
              "0.7509548428400402"], 
             StyleBox[
             "0.7509548428400402`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7509548428400402, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.8103058015959583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8103058015959583]& , TagBoxNote -> 
              "0.8103058015959583"], 
             StyleBox[
             "0.8103058015959583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8103058015959583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2779660239102334}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2779660239102334]& , TagBoxNote -> 
              "0.2779660239102334"], 
             StyleBox[
             "0.2779660239102334`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2779660239102334, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.26542378289601776`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.26542378289601776`]& , TagBoxNote -> 
              "0.26542378289601776"], 
             StyleBox[
             "0.26542378289601776`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.26542378289601776`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.24299406521603625`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.24299406521603625`]& , TagBoxNote -> 
              "0.24299406521603625"], 
             StyleBox[
             "0.24299406521603625`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.24299406521603625`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.1887128529780069}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.1887128529780069]& , TagBoxNote -> 
              "0.1887128529780069"], 
             StyleBox[
             "0.1887128529780069`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.1887128529780069, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.010807792625000957`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010807792625000957`]& , TagBoxNote -> 
              "0.010807792625000957"], 
             StyleBox[
             "0.010807792625000957`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010807792625000957`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.011222692718472918`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.011222692718472918`]& , TagBoxNote -> 
              "0.011222692718472918"], 
             StyleBox[
             "0.011222692718472918`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.011222692718472918`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.0051631931411979205`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0051631931411979205`]& , TagBoxNote -> 
              "0.0051631931411979205"], 
             StyleBox[
             "0.0051631931411979205`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0051631931411979205`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.00041786337205936095`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00041786337205936095`]& , TagBoxNote -> 
              "0.00041786337205936095"], 
             StyleBox[
             "0.00041786337205936095`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00041786337205936095`, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.003504938172045762}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.003504938172045762]& , TagBoxNote -> 
              "0.003504938172045762"], 
             StyleBox[
             "0.003504938172045762`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.003504938172045762, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.0008494795591582484}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0008494795591582484]& , TagBoxNote -> 
              "0.0008494795591582484"], 
             StyleBox[
             "0.0008494795591582484`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0008494795591582484, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.0005566055662298565}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0005566055662298565]& , TagBoxNote -> 
              "0.0005566055662298565"], 
             StyleBox[
             "0.0005566055662298565`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0005566055662298565, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.00042099292952675854`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00042099292952675854`]& , TagBoxNote -> 
              "0.00042099292952675854"], 
             StyleBox[
             "0.00042099292952675854`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00042099292952675854`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.00003837656324793885}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003837656324793885]& , TagBoxNote -> 
              "0.00003837656324793885"], 
             StyleBox[
             "0.00003837656324793885`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003837656324793885, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 6.868751884203025*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.868751884203025*^-6]& , TagBoxNote -> 
              "6.868751884203025*^-6"], 
             StyleBox[
             "6.868751884203025`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.868751884203025*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 4.849934199159338*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 4.849934199159338*^-6]& , TagBoxNote -> 
              "4.849934199159338*^-6"], 
             StyleBox[
             "4.849934199159338`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             4.849934199159338*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 4.1992135895943796`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 4.1992135895943796`*^-8]& , TagBoxNote -> 
              "4.1992135895943796*^-8"], 
             StyleBox[
             "4.1992135895943796`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             4.1992135895943796`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 7.596252225715637*^-9}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.596252225715637*^-9]& , TagBoxNote -> 
              "7.596252225715637*^-9"], 
             StyleBox[
             "7.596252225715637`*^-9", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             7.596252225715637*^-9, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 1.0470511735264708`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.0470511735264708`*^-8]& , TagBoxNote -> 
              "1.0470511735264708*^-8"], 
             StyleBox[
             "1.0470511735264708`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.0470511735264708`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 6.881835211724964*^-10}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 6.881835211724964*^-10]& , TagBoxNote -> 
              "6.881835211724964*^-10"], 
             StyleBox[
             "6.881835211724964`*^-10", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             6.881835211724964*^-10, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 1.3960913736604863`*^-10}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.3960913736604863`*^-10]& , TagBoxNote -> 
              "1.3960913736604863*^-10"], 
             StyleBox[
             "1.3960913736604863`*^-10", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.3960913736604863`*^-10, {
              FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.7112261834647657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.719422732879226}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.7509548428400402}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.8103058015959583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2779660239102334}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.26542378289601776`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.24299406521603625`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.1887128529780069}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.010807792625000957`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.011222692718472918`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.0051631931411979205`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.00041786337205936095`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.003504938172045762}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.0008494795591582484}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.0005566055662298565}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.00042099292952675854`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.00003837656324793885}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 6.868751884203025*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 4.849934199159338*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 4.1992135895943796`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 7.596252225715637*^-9}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 1.0470511735264708`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 6.881835211724964*^-10}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 1.3960913736604863`*^-10}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Expt.\"", "\"All\"", "\"No ssDCH\"", "\"Only SCH\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.615114889667932*^9, 3.615114901765871*^9}, {
   3.6151149674044657`*^9, 3.615115079518938*^9}, 3.620647764092841*^9, 
   3.620738689624639*^9, 3.645865466211879*^9, 3.64586713712731*^9, 
   3.6458672617962933`*^9, 3.645867361947113*^9, 3.645937604985489*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section",
 CellChangeTimes->{{3.442415617876862*^9, 3.442415621892305*^9}}],

Cell[TextData[{
 "[1] M. Hoener, L. Fang, O. Kornilov, O. Gessner, S. T. Pratt, M. G\
\[UDoubleDot]hr, E. P. Kanter, C. Blaga, C. Bostedt, J. D. Bozek, P. H. \
Bucksbaum, C. Buth, M. Chen, R. Coffee, J. Cryan, L. DiMauro, M. Glownia, E. \
Hosler, E. Kukk, S. R. Leone, B. McFarland, M. Messerschmidt, B. Murphy, V. \
Petrovic, D. Rolles, and N. Berrah, Phys. Rev. Lett. ",
 StyleBox["104",
  FontWeight->"Bold"],
 ", 253002 (2010) [5\[NonBreakingSpace]pages], ",
 ButtonBox["http://dx.doi.org/10.1103/PhysRevLett.104.253002",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevLett.104.253002"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevLett.104.253002"],
 "."
}], "Text",
 CellChangeTimes->{{3.441570643804921*^9, 3.441570662733219*^9}, {
   3.441570902772336*^9, 3.4415709977292337`*^9}, {3.441571032959873*^9, 
   3.441571035642223*^9}, {3.441653100227479*^9, 3.441653104079733*^9}, {
   3.4424196202324877`*^9, 3.442419673747726*^9}, {3.442419828867104*^9, 
   3.4424198315015087`*^9}, {3.442419901118945*^9, 3.442419937832733*^9}, {
   3.4424199700366087`*^9, 3.4424199788175373`*^9}, {3.466948199069861*^9, 
   3.466948209554278*^9}, {3.466949266342407*^9, 3.466949296677287*^9}, 
   3.615113839816907*^9, {3.615113883783489*^9, 3.615113939189156*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1438, 773},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 998, 15, 69, "Input",
 InitializationCell->True],
Cell[1423, 32, 880, 16, 59, "Message"]
}, Open  ]],
Cell[2318, 51, 1714, 27, 69, "Input",
 InitializationCell->True],
Cell[4035, 80, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[6421, 121, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7286, 140, 920, 14, 303, "Title"],
Cell[8209, 156, 2277, 31, 76, "Subtitle"],
Cell[10489, 189, 400, 7, 44, "Subsubtitle"],
Cell[10892, 198, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[11260, 208, 2305, 31, 76, "Subtitle"],
Cell[13568, 241, 343, 6, 44, "Subsubtitle"],
Cell[13914, 249, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14410, 262, 2408, 33, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[16843, 299, 107, 1, 95, "Section"],
Cell[16953, 302, 360, 10, 46, "Text"],
Cell[17316, 314, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[18054, 328, 720, 14, 119, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[18799, 346, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[21034, 384, 543, 10, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21614, 399, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[22047, 411, 333, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22417, 420, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[22801, 433, 518, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23356, 447, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[24757, 472, 332, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25126, 481, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[25504, 494, 510, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26051, 508, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[26534, 521, 338, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26909, 530, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[27270, 543, 485, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27792, 557, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[28175, 568, 336, 4, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28560, 578, 294, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[28879, 586, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[29142, 593, 4951, 78, 119, "Input"],
Cell[34096, 673, 390, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34523, 686, 4165, 99, 166, "Input"],
Cell[38691, 787, 18457, 440, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57197, 1233, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[57476, 1240, 5060, 79, 119, "Input"],
Cell[62539, 1321, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62967, 1334, 4141, 99, 166, "Input"],
Cell[67111, 1435, 18377, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85537, 1879, 326, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[85888, 1887, 5081, 80, 119, "Input"],
Cell[90972, 1969, 386, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91395, 1982, 4190, 100, 166, "Input"],
Cell[95588, 2084, 18401, 439, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114050, 2530, 339, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[114414, 2539, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[114677, 2546, 4970, 78, 119, "Input"],
Cell[119650, 2626, 387, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120074, 2639, 4260, 101, 166, "Input"],
Cell[124337, 2742, 18528, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[142914, 3187, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[143193, 3194, 5078, 80, 119, "Input"],
Cell[148274, 3276, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148702, 3289, 4234, 100, 166, "Input"],
Cell[152939, 3391, 18488, 440, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171476, 3837, 322, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[171823, 3845, 5107, 80, 119, "Input"],
Cell[176933, 3927, 391, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177361, 3940, 4236, 100, 166, "Input"],
Cell[181600, 4042, 18460, 439, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[200121, 4488, 338, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[200484, 4497, 238, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[200747, 4504, 4994, 79, 119, "Input"],
Cell[205744, 4585, 391, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206172, 4598, 4257, 101, 166, "Input"],
Cell[210432, 4701, 18549, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229030, 5146, 254, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[229309, 5153, 5098, 80, 119, "Input"],
Cell[234410, 5235, 386, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234833, 5248, 4234, 100, 166, "Input"],
Cell[239070, 5350, 18444, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257563, 5794, 324, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[257912, 5802, 5125, 80, 119, "Input"],
Cell[263040, 5884, 392, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263469, 5897, 4235, 100, 166, "Input"],
Cell[267707, 5999, 18520, 440, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286288, 6446, 283, 4, 95, "Section"],
Cell[CellGroupData[{
Cell[286596, 6454, 213, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[286834, 6461, 5014, 79, 119, "Input"],
Cell[291851, 6542, 390, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292278, 6555, 4295, 101, 166, "Input"],
Cell[296576, 6658, 18480, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315105, 7103, 232, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[315362, 7110, 5116, 80, 119, "Input"],
Cell[320481, 7192, 394, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320912, 7205, 4237, 100, 166, "Input"],
Cell[325152, 7307, 18461, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[343662, 7752, 319, 4, 65, "Subsection"],
Cell[CellGroupData[{
Cell[344006, 7760, 5116, 80, 119, "Input"],
Cell[349125, 7842, 395, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349557, 7855, 4235, 100, 166, "Input"],
Cell[353795, 7957, 43701, 854, 400, 18107, 434, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397557, 8818, 335, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[397917, 8827, 232, 4, 65, "Subsection"],
Cell[398152, 8833, 2898, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[401075, 8914, 3677, 81, 244, "Input"],
Cell[404755, 8997, 95370, 2231, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[500174, 11234, 278, 4, 65, "Subsection"],
Cell[500455, 11240, 3003, 78, 194, "Input"],
Cell[CellGroupData[{
Cell[503483, 11322, 3377, 77, 244, "Input"],
Cell[506863, 11401, 95014, 2226, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[601926, 13633, 303, 5, 65, "Subsection"],
Cell[602232, 13640, 2886, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[605143, 13721, 3355, 77, 244, "Input"],
Cell[608501, 13800, 94875, 2225, 438, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[703425, 16031, 252, 4, 65, "Subsection"],
Cell[703680, 16037, 2841, 77, 194, "Input"],
Cell[CellGroupData[{
Cell[706546, 16118, 3088, 74, 244, "Input"],
Cell[709637, 16194, 94353, 2221, 438, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[804051, 18422, 95, 1, 95, "Section"],
Cell[804149, 18425, 1305, 23, 135, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/nitrogen_configs.txt <==
Number of configurations per charge state
=========================================

Zero: 1

Minus one: 3

Minus two: 6

Minus three: 8

Minus four: 8

Minus five: 6

Minus six: 3

Minus seven: 1




Full configuration map of a multiply-charged nitrogen atom
----------------------------------------------------------


Zero
====

No core holes
-------------

1s2    2s2    2p3	--->	1s1    2s2    2p3
				1s2    2s1    2p3
				1s2    2s2    2p2



Minus one
=========

No core holes
-------------

1s2    2s1    2p3	--->	1s1    2s1    2p3
				1s2    2s0    2p3
				1s2    2s1    2p2
	
1s2    2s2    2p2	--->	1s1    2s2    2p2
				1s2    2s1    2p2
				1s2    2s2    2p1


Single core holes
-----------------

1s1    2s2    2p3	--->	1s0    2s2    2p3
				1s1    2s1    2p3
				1s1    2s2    2p2




Minus two
=========

No core holes
-------------

1s2    2s0    2p3	--->	1s1    2s0    2p3
				1s2    2s0    2p2


1s2    2s1    2p2	--->	1s1    2s1    2p2
				1s2    2s0    2p2
				1s2    2s1    2p1


1s2    2s2    2p1	--->	1s1    2s2    2p1
				1s2    2s1    2p1
				1s2    2s2    2p0


Single core holes
-----------------

1s1    2s1    2p3	--->	1s0    2s1    2p3
				1s1    2s0    2p3
				1s1    2s1    2p2


1s1    2s2    2p2	--->	1s0    2s2    2p2
				1s1    2s1    2p2
				1s1    2s2    2p1


Double core holes
-----------------

1s0    2s2    2p3	--->	1s0    2s1    2p3
				1s0    2s2    2p2




Minus three
===========

No core holes
-------------

1s2    2s0    2p2	--->	1s1    2s0    2p2
				1s2    2s0    2p1


1s2    2s1    2p1	--->	1s1    2s1    2p1
				1s2    2s0    2p1
				1s2    2s1    2p0


1s2    2s2    2p0	--->	1s1    2s2    2p0
				1s2    2s1    2p0


Single core holes
-----------------

1s1    2s0    2p3	--->	1s0    2s0    2p3
				1s1    2s0    2p2


1s1    2s1    2p2	--->	1s0    2s1    2p2
				1s1    2s0    2p2
				1s1    2s1    2p1


1s1    2s2    2p1	--->	1s0    2s2    2p1
				1s1    2s1    2p1
				1s1    2s2    2p0


Double core holes
-----------------

1s0    2s1    2p3	--->	1s0    2s0    2p3
				1s0    2s1    2p2


1s0    2s2    2p2	--->	1s0    2s1    2p2
				1s0    2s2    2p1




Minus four
==========

No core holes
-------------

1s2    2s0    2p1	--->	1s1    2s0    2p1
				1s2    2s0    2p0


1s2    2s1    2p0	--->	1s1    2s1    2p0
				1s2    2s0    2p0


Single core holes
-----------------

1s1    2s0    2p2	--->	1s0    2s0    2p2
				1s1    2s0    2p1


1s1    2s1    2p1	--->	1s0    2s1    2p1
				1s1    2s0    2p1
				1s1    2s1    2p0


1s1    2s2    2p0	--->	1s0    2s2    2p0
				1s1    2s1    2p0


Double core holes
-----------------

1s0    2s0    2p3	--->	1s0    2s0    2p2


1s0    2s1    2p2	--->	1s0    2s0    2p2
				1s0    2s1    2p1


1s0    2s2    2p1	--->	1s0    2s1    2p1
				1s0    2s2    2p0




Minus five
==========

No core holes
-------------

1s2    2s0    2p0	--->	1s1    2s0    2p0


Single core holes
-----------------

1s1    2s0    2p1	--->	1s0    2s0    2p1
				1s1    2s0    2p0


1s1    2s1    2p0	--->	1s0    2s1    2p0
				1s1    2s0    2p0


Double core holes
-----------------


1s0    2s0    2p2	--->	1s0    2s0    2p1


1s0    2s1    2p1	--->	1s0    2s0    2p1
				1s0    2s1    2p0


1s0    2s2    2p0	--->	1s0    2s1    2p0




Minus six
=========

Single core holes
-----------------

1s1    2s0    2p0	--->	1s0    2s0    2p0


Double core holes
-----------------

1s0    2s1    2p0	--->	1s0    2s0    2p0

1s0    2s0    2p1	--->	1s0    2s0    2p0




Minus seven
===========

1s0    2s0    2p0


==> anc/nitrogen_microscopic.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    291521,       5651]
NotebookOptionsPosition[    279969,       5232]
NotebookOutlinePosition[    280534,       5253]
CellTagsIndexPosition[    280491,       5250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "PlotLegends`"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.615177313315892*^9, 3.615177313792549*^9}, {
   3.615177612688464*^9, 3.615177616999457*^9}, {3.615178639871386*^9, 
   3.615178641229446*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.620463558591525*^9, 3.620463559668511*^9}, {
  3.645935213546362*^9, 3.645935214517974*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\n", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474300359502903*^9, 3.474300377385635*^9}, {
   3.47430046506278*^9, 3.474300466822489*^9}, 3.4743005343881073`*^9, {
   3.474300751965465*^9, 3.4743007543637753`*^9}, {3.4743008186400642`*^9, 
   3.474300818873826*^9}, {3.474300871227502*^9, 3.474300872199122*^9}, {
   3.474300953379676*^9, 3.474301007490611*^9}, 3.474301047578096*^9, 
   3.4743011137655087`*^9, 3.509948727783601*^9, 3.5099517316218987`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["Average charge state from the microscopic model", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.474321844262107*^9, 3.474321850917232*^9}, {3.474405732920885*^9, 
   3.474405740343309*^9}, {3.4744703607475977`*^9, 3.4744703626685123`*^9}, {
   3.48514894699865*^9, 3.485148948036413*^9}, {3.485579191277882*^9, 
   3.4855791948280163`*^9}, {3.508570150875183*^9, 3.5085701551025963`*^9}, 
   3.620461575617975*^9}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["23 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.615177349663127*^9, 3.6151773497977743`*^9}, {
   3.620461580767305*^9, 3.6204615860631447`*^9}}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell["\<\
Pulse energy fraction for the 4\[NonBreakingSpace]fs pulse with respect to a \
pulse energy of 0.26\[NonBreakingSpace]mJ instead of \
0.15\[NonBreakingSpace]mJ and vice versa for the 7\[NonBreakingSpace]fs pulse:\
\>", "Text",
 CellChangeTimes->{{3.620273635198114*^9, 3.6202737276421537`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optdamp4", "*", 
  RowBox[{"0.15", "/", "0.26"}]}]], "Input",
 CellChangeTimes->{{3.542907877276712*^9, 3.5429079969156523`*^9}}],

Cell[BoxData["0.1326923076923077`"], "Output",
 CellChangeTimes->{3.6204635597827177`*^9, 3.620464824954105*^9, 
  3.645935214626786*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optdamp7", "*", 
  RowBox[{"0.26", "/", "0.15"}]}]], "Input",
 CellChangeTimes->{{3.542908005818695*^9, 3.542908009939207*^9}}],

Cell[BoxData["0.2773333333333334`"], "Output",
 CellChangeTimes->{3.6204635598352413`*^9, 3.620464825014649*^9, 
  3.645935214678205*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"gamma280", ":=", 
  RowBox[{"4.059357", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma80", ":=", 
  RowBox[{"12.000000", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.645935213861705*^9, 3.645935214755692*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.645935213907707*^9, 3.6459352148114767`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.645935213959351*^9, 3.645935214862094*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.6459352140082293`*^9, 3.6459352149124327`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.645935214058525*^9, 3.6459352149610167`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6459352141090593`*^9, 3.6459352150127773`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.645935214159141*^9, 3.6459352150634727`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.6459352142102423`*^9, 3.6459352151120768`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 280 fs", "Section",
 CellChangeTimes->{3.509949603610695*^9, 3.510123485566348*^9, 
  3.6151798527655373`*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620463057959208*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620767833052285`", ",", "0.02148488465958228`", ",", 
   "0.011497293525245715`", ",", "0.0019479684981735267`", ",", 
   "0.0021179190602530176`", ",", "0.000765547391770087`", ",", 
   "0.0001035693405658418`", ",", "6.041883108305259`*^-6", ",", 
   "0.9584983809318879`", ",", "0.000638570297812427`", ",", 
   "3.463750329621644`*^-20", ",", 
   RowBox[{"-", "2.896665083684066`*^-110"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463608430344*^9, 3.645935252890815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000076639273`"], "Output",
 CellChangeTimes->{3.6204636085627403`*^9, 3.645935253062639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463608585328*^9, 3.645935253113701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}}],

Cell[BoxData["1.668805875550332`"], "Output",
 CellChangeTimes->{3.620463608608061*^9, 3.645935253164441*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620463397083561*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620767833052285`", ",", "0.02148488465958228`", ",", 
   "0.011497293525245715`", ",", "0.0019479684981735267`", ",", 
   "0.0021179190602530176`", ",", "0.000765547391770087`", ",", 
   "0.0001035693405658418`", ",", "6.041883108305259`*^-6", ",", 
   "0.9584983809318879`", ",", "0.000638570297812427`", ",", 
   "3.463750329621644`*^-20", ",", 
   RowBox[{"-", "2.896665083684066`*^-110"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463657851103*^9, 3.645935292026249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000076639273`"], "Output",
 CellChangeTimes->{3.620463657927445*^9, 3.645935298781576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463657955583*^9, 3.645935298861932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}}],

Cell[BoxData["1.668805875550332`"], "Output",
 CellChangeTimes->{3.62046365798739*^9, 3.645935298911762*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.509952455549102*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099524633746147`*^9, 
   3.5099524673091993`*^9}, 3.620461694244308*^9, 3.620462013841174*^9, 
   3.620462083143259*^9, 3.620463542470211*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620892002747818`", ",", "0.021558924718838288`", ",", 
   "0.01146988202336415`", ",", "0.0019664559548702087`", ",", 
   "0.0020955520880851794`", ",", "0.0007687358447642764`", ",", 
   "0.000047201695560739645`", ",", "4.06010911334814`*^-6", ",", 
   "0.9584983392503152`", ",", "0.0006385713903662`", ",", 
   "3.471459091794814`*^-20", ",", "5.8457376435388765`*^-118"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463711404689*^9, 3.645935339330452*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099524633746147`*^9, 
   3.5099524673091993`*^9}}],

Cell[BoxData["1.000000012709378`"], "Output",
 CellChangeTimes->{3.620463711466539*^9, 3.6459353394052362`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524762771072`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5686748274263915`", ",", "0.3025490958061638`", ",", 
   "0.05187058331347402`", ",", "0.05527584226005259`", ",", 
   "0.02027748273900753`", ",", "0.0012450721187305628`", ",", 
   "0.00010709633617988661`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463711493493*^9, 3.645935339433907*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524762771072`*^9, {3.5193236436260567`*^9, 3.519323646537895*^9}}],

Cell[BoxData["1.660095658780032`"], "Output",
 CellChangeTimes->{3.620463711517865*^9, 3.645935339464985*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5099524969252357`*^9, {3.620467670590499*^9, 3.6204676716358633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, {3.509952490282281*^9, 
   3.5099524927326117`*^9}, 3.6204616959924097`*^9, 3.620462014401868*^9, 
   3.6204620837064457`*^9, 3.620463543659059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9621101688107847`", ",", "0.021683801500872835`", ",", 
   "0.011470419387524966`", ",", "0.0018717261797074093`", ",", 
   "0.0020839469625328613`", ",", "0.0007338172184999038`", ",", 
   "0.00004251178158002563`", ",", "3.6179981026748536`*^-6", ",", 
   "0.9584983004381927`", ",", "0.000638572238637205`", ",", 
   "3.487964456651706`*^-20", ",", "2.6033284544798846`*^-113"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463752183316*^9, 3.645935370052053*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, {3.509952490282281*^9, 
   3.5099524927326117`*^9}}],

Cell[BoxData["1.0000000098396054`"], "Output",
 CellChangeTimes->{3.620463752279169*^9, 3.645935370138686*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099525020612497`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722853649446348`", ",", "0.30273073404557344`", ",", 
   "0.04939915631431899`", ",", "0.05500015059307639`", ",", 
   "0.019367123180636475`", ",", "0.0011219836353414444`", ",", 
   "0.00009548728641861669`"}], "}"}]], "Output",
 CellChangeTimes->{3.6204637523146257`*^9, 3.645935370173018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099525020612497`*^9, {3.519323530303549*^9, 3.519323532768034*^9}}],

Cell[BoxData["1.6501808330712058`"], "Output",
 CellChangeTimes->{3.620463752367745*^9, 3.645935370215404*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 80 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.510123502142641*^9, {3.61517985833951*^9, 3.6151798597394*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620462348784594*^9, 3.620463544955505*^9, 3.620464834332457*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.962040583193657`", ",", "0.021290479772892654`", ",", 
   "0.012018554326346813`", ",", "0.0018879124763954082`", ",", 
   "0.0019880673184473`", ",", "0.0006877422051808906`", ",", 
   "0.00008281459090995055`", ",", "3.856226787035993`*^-6", ",", 
   "0.9584983465822975`", ",", "0.0006385713746402135`", ",", 
   "1.0582819717493357`*^-54", ",", "2.1159528992878362`*^-115"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6204638034185667`*^9, 3.620464902209923*^9, 
  3.645935408349581*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.000000010110617`"], "Output",
 CellChangeTimes->{3.6204638034999332`*^9, 3.620464902449504*^9, 
  3.645935408437387*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5608746364761422`", ",", "0.31661580014468016`", ",", 
   "0.049735009975925115`", ",", "0.05237348084301671`", ",", 
   "0.01811782371439363`", ",", "0.002181660726625709`", ",", 
   "0.00010158811921665378`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463803528977*^9, 3.620464902524948*^9, 
  3.645935408477251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462356195249*^9}}],

Cell[BoxData["1.6571953898315834`"], "Output",
 CellChangeTimes->{3.620463803553837*^9, 3.6204649025907507`*^9, 
  3.64593540851744*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.510123848682807*^9, 
   3.510123898675611*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.510123665499057*^9, 
   3.6204617327691813`*^9, 3.6204620362833443`*^9, 3.620462084222633*^9, 
   3.6204635457430363`*^9, 3.620464837588277*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9677789725958352`", ",", "0.019463277616007735`", ",", 
   "0.009764083766526098`", ",", "0.001348064414170012`", ",", 
   "0.0012506556242578692`", ",", "0.0003599578004664355`", ",", 
   "0.000033734499242987065`", ",", "1.2609941692630643`*^-6", ",", 
   "0.9645298530103809`", ",", "0.0005916811113541203`", ",", 
   "1.1773180316558991`*^-54", ",", 
   RowBox[{"-", "2.664794789952991`*^-116"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204638544781647`*^9, 3.620464953662304*^9, 
  3.645935448015204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.510123665499057*^9}],

Cell[BoxData["1.0000000073106756`"], "Output",
 CellChangeTimes->{3.620463854553647*^9, 3.620464953732445*^9, 
  3.645935448104024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123695738451*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040550152488838`", ",", "0.3030344572401005`", ",", 
   "0.041838023704096595`", ",", "0.03881488087909979`", ",", 
   "0.011171515863847964`", ",", "0.0010469713198704195`", ",", 
   "0.00003913574410080239`"}], "}"}]], "Output",
 CellChangeTimes->{3.62046385457545*^9, 3.6204649537843237`*^9, 
  3.6459354481428013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123695738451*^9, {3.519323752499413*^9, 3.519323756835312*^9}}],

Cell[BoxData["1.5533108818049415`"], "Output",
 CellChangeTimes->{3.620463854597393*^9, 3.620464953852709*^9, 
  3.645935448182193*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.510123909831956*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, {
   3.5099511397205553`*^9, 3.5099511422316995`*^9}, 3.510123716795876*^9, 
   3.620461733688222*^9, 3.6204620370041924`*^9, 3.6204620847186203`*^9, 
   3.620463423610553*^9, 3.620464841691592*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9678127676495014`", ",", "0.01966286782742971`", ",", 
   "0.009665879089610335`", ",", "0.0013656659732618536`", ",", 
   "0.0011810100714878394`", ",", "0.0003019409735372541`", ",", 
   "9.351934725002809`*^-6", ",", "5.188440674059743`*^-7", ",", 
   "0.9645298327062245`", ",", "0.000591681279820714`", ",", 
   RowBox[{"-", "4.864904038627192`*^-44"}], ",", 
   "6.178810204475899`*^-157"}], "}"}]], "Output",
 CellChangeTimes->{3.620463902556323*^9, 3.620465003668932*^9, 
  3.6459354851348143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, {
   3.5099511397205553`*^9, 3.5099511422316995`*^9}, 3.510123716795876*^9}],

Cell[BoxData["1.0000000023636209`"], "Output",
 CellChangeTimes->{3.620463902636079*^9, 3.620465003739097*^9, 
  3.645935485229743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237300135803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6108902489471798`", ",", "0.30030163123551135`", ",", 
   "0.04242880711534949`", ",", "0.036691877446985904`", ",", 
   "0.009380767755261787`", ",", "0.00029054793951903066`", ",", 
   "0.000016119560192549743`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463902660961*^9, 3.620465003783139*^9, 
  3.6459354852711287`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237300135803`*^9, {3.5193236304898643`*^9, 3.51932363319368*^9}}],

Cell[BoxData["1.5343074058869655`"], "Output",
 CellChangeTimes->{3.620463902683998*^9, 3.6204650038280067`*^9, 
  3.6459354853132277`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101239145432243`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.510123748171885*^9, 3.510123923743651*^9, 3.6204616969808292`*^9, 
   3.620462037768383*^9, 3.620462085225721*^9, 3.620462869324534*^9, 
   3.6204648443389874`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9678716557323698`", ",", "0.02001068173555358`", ",", 
   "0.0095664630383129`", ",", "0.0011575811592684537`", ",", 
   "0.0011323929844048492`", ",", "0.0002538235222260153`", ",", 
   "7.023060146042013`*^-6", ",", "3.864247904601073`*^-7", ",", 
   "0.9645298388715897`", ",", "0.0005916811611452349`", ",", 
   "9.707642555764693`*^-55", ",", 
   RowBox[{"-", "1.2990979015314274`*^-154"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463944774399*^9, 3.6204650511349297`*^9, 
  3.645935518760459*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.510123748171885*^9}],

Cell[BoxData["1.000000007657072`"], "Output",
 CellChangeTimes->{3.620463944837058*^9, 3.620465051211433*^9, 
  3.6459355188490353`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237565490427`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6228356120616354`", ",", "0.2977576646549866`", ",", 
   "0.03602989540146416`", ",", "0.03524590950257222`", ",", 
   "0.007900296996898237`", ",", "0.00021859385014524326`", ",", 
   "0.000012027532298131967`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463944860688*^9, 3.620465051243844*^9, 
  3.645935518887743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237565490427`*^9, {3.51932352113035*^9, 3.519323523328126*^9}}],

Cell[BoxData["1.5083215063977398`"], "Output",
 CellChangeTimes->{3.620463944887321*^9, 3.620465051276479*^9, 
  3.6459355189266357`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 7 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.5099496726436434`*^9, 3.5101238374197073`*^9, 3.615179865019264*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.6204623671921062`*^9, 3.620462871916094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9619571748344299`", ",", "0.020864994420203113`", ",", 
   "0.013743819541609536`", ",", "0.002058802378620674`", ",", 
   "0.001007525842414922`", ",", "0.0003491102623134632`", ",", 
   "0.000018381503378804127`", ",", "1.9792375591604737`*^-7", ",", 
   "0.9584983438170617`", ",", "0.0006385714230530373`", ",", 
   "3.212552053789218`*^-20", ",", "6.776860951500276`*^-114"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463998007502*^9, 3.645935557252668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000067067263`"], "Output",
 CellChangeTimes->{3.620463998122307*^9, 3.645935557340425*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5484606006788215`", ",", "0.36127225196445134`", ",", 
   "0.05411801060267378`", ",", "0.026483986412920615`", ",", 
   "0.009176768529886768`", ",", "0.0004831791555504551`", ",", 
   "5.202655695570853`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.6204639981643763`*^9, 3.645935557378868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}, {3.620462371603136*^9, 
   3.620462372686886*^9}}],

Cell[BoxData["1.5881144182400335`"], "Output",
 CellChangeTimes->{3.620463998213847*^9, 3.6459355574177217`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.510123833579062*^9, 
   3.510123948872436*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, 
   3.51012381554634*^9, 3.62046173473353*^9, 3.6204620448453293`*^9, 
   3.620462085876569*^9, {3.620462873796399*^9, 3.6204628746519957`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802031188033844`", ",", "0.013725188428462114`", ",", 
   "0.005634906215392279`", ",", "0.00029332012812645656`", ",", 
   "0.00012413599140218148`", ",", "0.000018849606680177197`", ",", 
   "3.936048441033469`*^-7", ",", "1.7349351148856407`*^-9", ",", 
   "0.9779002199981729`", ",", "0.00043371282664083716`", ",", 
   "2.142260738226143`*^-20", ",", "1.821776343416905`*^-146"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620464060748073*^9, 3.645935603632697*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, 
   3.51012381554634*^9}],

Cell[BoxData["0.9999999145132269`"], "Output",
 CellChangeTimes->{3.6204640608231783`*^9, 3.645935603711273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123821473585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6933035340481047`", ",", "0.28463728665901`", ",", 
   "0.014816545688786684`", ",", "0.0062705092895646965`", ",", 
   "0.0009521544272341855`", ",", "0.000019882250131401682`", ",", 
   "8.763716817177025`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.620464060846689*^9, 3.645935603747171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123821473585*^9, {3.519323732856545*^9, 3.519323739083112*^9}}],

Cell[BoxData["1.33699046068788`"], "Output",
 CellChangeTimes->{3.620464060870319*^9, 3.6459356037847967`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.510123827386765*^9, 3.5101238284899073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.509951097765156*^9, 3.5099510995332575`*^9}, 
   3.5101240009392567`*^9, 3.6204617356060047`*^9, 3.62046204546539*^9, 
   3.620462086418602*^9, 3.620462876852314*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802941066234883`", ",", "0.014254452311662577`", ",", 
   "0.005224925353896964`", ",", "0.000174100349480866`", ",", 
   "0.0000492653391556451`", ",", "3.0438537001555127`*^-6", ",", 
   "6.877608986846803`*^-9", ",", "1.4041784871416005`*^-10", ",", 
   "0.9779002196953869`", ",", "0.00043371283033465514`", ",", 
   "2.2169685447105494`*^-20", ",", "1.2091592507380761`*^-200"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.62046411107802*^9, 3.645935642583762*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.509951097765156*^9, 3.5099510995332575`*^9}, 
   3.5101240009392567`*^9}],

Cell[BoxData["0.9999999008494113`"], "Output",
 CellChangeTimes->{3.620464111138809*^9, 3.645935642672398*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.51012399169875*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7233635015284385`", ",", "0.2651466514870817`", ",", 
   "0.008834982619063198`", ",", "0.00250004331674368`", ",", 
   "0.000154464908405027`", ",", "3.490145541964142`*^-7", ",", 
   "7.1257137420749`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.62046411116181*^9, 3.645935642711164*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.51012399169875*^9, {3.519323620610951*^9, 3.519323622249298*^9}}],

Cell[BoxData["1.2909363941361125`"], "Output",
 CellChangeTimes->{3.620464111185664*^9, 3.645935642750285*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101239680967493`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.510123959505368*^9, 3.510123972088332*^9}, 
   3.620461698146615*^9, 3.62046204600412*^9, 3.6204620869791594`*^9, 
   3.620462878595903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9804647334497855`", ",", "0.015246804470485034`", ",", 
   "0.004235210770617812`", ",", "0.00001930326233685872`", ",", 
   "0.00003328839791680148`", ",", "6.524372109636528`*^-7", ",", 
   "1.2756608796241278`*^-9", ",", "2.8510869767803492`*^-11", ",", 
   "0.9779002177926364`", ",", "0.00043371277369071436`", ",", 
   "2.3709019572610932`*^-20", ",", 
   RowBox[{"-", "3.511295701600008`*^-199"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204641593776493`*^9, 3.645935680229533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.510123959505368*^9, 3.510123972088332*^9}}],

Cell[BoxData["0.9999999940925246`"], "Output",
 CellChangeTimes->{3.620464159511531*^9, 3.6459356803182163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124118799774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7804761220911532`", ",", "0.21679827303414748`", ",", 
   "0.0009881241253893007`", ",", "0.001704016062318266`", ",", 
   "0.00003339792710706155`", ",", "6.530042792637425`*^-8", ",", 
   "1.4594568400806206`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.62046415956651*^9, 3.645935680357196*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124118799774*^9, {3.519323505849723*^9, 3.5193235100620527`*^9}}],

Cell[BoxData["1.22402049643919`"], "Output",
 CellChangeTimes->{3.620464159620655*^9, 3.645935680396719*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 4 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.5099496726436434`*^9, 3.5099498424913588`*^9, 3.5101241485687647`*^9, 
   3.615179869467161*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620462380183838*^9, 3.620462880403829*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9619815329925187`", ",", "0.02100776778750769`", ",", 
   "0.013678519952401609`", ",", "0.0021879247727254877`", ",", 
   "0.0008641229213680093`", ",", "0.00027053321549892816`", ",", 
   "9.548712688748229`*^-6", ",", "6.109783972158779`*^-8", ",", 
   "0.9584983645646706`", ",", "0.0006385709601048056`", ",", 
   "3.2331141764016125`*^-20", ",", 
   RowBox[{"-", "1.7162527252103298`*^-113"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204642136107397`*^9, 3.645935719260927*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.000000011452549`"], "Output",
 CellChangeTimes->{3.62046421369667*^9, 3.64593571934923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5525672946010635`", ",", "0.359786096300045`", ",", 
   "0.057548983056376374`", ",", "0.022729024315806954`", ",", 
   "0.0071158348902191524`", ",", "0.00025115978007344604`", ",", 
   "1.6070564156275091`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.620464213720442*^9, 3.645935719387659*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}, 3.6204623837210608`*^9}],

Cell[BoxData["1.5727999161599562`"], "Output",
 CellChangeTimes->{3.620464213747304*^9, 3.645935719426363*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.510124154275125*^9, 
  3.510124157176077*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, {
   3.5099498627935195`*^9, 3.5099498631405396`*^9}, 3.510124165977377*^9, {
   3.615177264357299*^9, 3.615177264592746*^9}, 3.620461736447872*^9, 
   3.62046205404781*^9, 3.620462087575082*^9, 3.6204628820438223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9830992525169691`", ",", "0.012158779120284836`", ",", 
   "0.004485859289693715`", ",", "0.00018967185169786483`", ",", 
   "0.00005923606124260949`", ",", "7.115093542890333`*^-6", ",", 
   "8.196749418730622`*^-8", ",", "1.7695943378926555`*^-10", ",", 
   "0.9810552150889134`", ",", "0.0003850008334236636`", ",", 
   "1.9007096253388067`*^-20", ",", 
   RowBox[{"-", "2.0721058837901654`*^-169"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620464285068108*^9, 3.645935770242838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, {
   3.5099498627935195`*^9, 3.5099498631405396`*^9}, 3.510124165977377*^9}],

Cell[BoxData["0.9999999960778847`"], "Output",
 CellChangeTimes->{3.620464285136725*^9, 3.645935770328485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124185113302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.719422732879226`", ",", "0.26542378289601776`", ",", 
   "0.011222692718472918`", ",", "0.003504938172045762`", ",", 
   "0.00042099292952675854`", ",", "4.849934199159338`*^-6", ",", 
   "1.0470511735264708`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.62046428516286*^9, 3.645935770367515*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124185113302*^9, {3.519323709453559*^9, 3.519323711058617*^9}}],

Cell[BoxData["1.3000922670612745`"], "Output",
 CellChangeTimes->{3.620464285192314*^9, 3.645935770407064*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.510124195787436*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.5099498771083384`*^9, 3.509949877588366*^9}, {
   3.509951025360015*^9, 3.509951027568141*^9}, 3.510124205144246*^9, {
   3.6151772854291973`*^9, 3.615177285528183*^9}, 3.6204617373119*^9, 
   3.6204620546112556`*^9, 3.620462088128463*^9, 3.6204628836597853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831806571806009`", ",", "0.012630563706975122`", ",", 
   "0.004086999438635711`", ",", "0.00008684149323104968`", ",", 
   "0.000014287684262270418`", ",", "6.454684080932156`*^-7", ",", 
   "7.062799483652192`*^-10", ",", "1.157479159916834`*^-11", ",", 
   "0.9810552117268653`", ",", "0.00038500086180067903`", ",", 
   "1.9643438907911575`*^-20", ",", "5.1097317211625677`*^-219"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620464347041376*^9, 3.64593581485778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.5099498771083384`*^9, 3.509949877588366*^9}, {
   3.509951025360015*^9, 3.509951027568141*^9}, 3.510124205144246*^9}],

Cell[BoxData["0.9999999956899679`"], "Output",
 CellChangeTimes->{3.6204643471079884`*^9, 3.645935814946949*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124233850657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7509548428400402`", ",", "0.24299406521603625`", ",", 
   "0.0051631931411979205`", ",", "0.0008494795591582484`", ",", 
   "0.00003837656324793885`", ",", "4.1992135895943796`*^-8", ",", 
   "6.881835211724964`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620464347132366*^9, 3.645935814986429*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124233850657*^9, {3.519323596867124*^9, 3.519323599008914*^9}}],

Cell[BoxData["1.2560226105186791`"], "Output",
 CellChangeTimes->{3.620464347158235*^9, 3.645935815026083*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.510124265303433*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.509949885388812*^9, 3.5099498858128366`*^9}, {
   3.510124274884131*^9, 3.510124280333056*^9}, {3.615177296964264*^9, 
   3.61517729705623*^9}, 3.6204616989388113`*^9, 3.6204620551615343`*^9, 
   3.6204620886684303`*^9, 3.62046288524373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.983331722712664`", ",", "0.013506397079584623`", ",", 
   "0.003145517064449151`", ",", "6.965060125365004`*^-6", ",", 
   "9.277652682975652`*^-6", ",", "1.1449022110722828`*^-7", ",", 
   "1.2661639429844805`*^-10", ",", "2.3270430021484036`*^-12", ",", 
   "0.9810552091491855`", ",", "0.0003850009296250746`", ",", 
   "2.1098127365367893`*^-20", ",", 
   RowBox[{"-", "1.8964098843312305`*^-216"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620464401253687*^9, 3.645935856161285*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.509949885388812*^9, 3.5099498858128366`*^9}, {
   3.510124274884131*^9, 3.510124280333056*^9}}],

Cell[BoxData["0.9999999941886707`"], "Output",
 CellChangeTimes->{3.620464401336417*^9, 3.645935856251843*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124287549101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8103058015959583`", ",", "0.1887128529780069`", ",", 
   "0.00041786337205936095`", ",", "0.0005566055662298565`", ",", 
   "6.868751884203025`*^-6", ",", "7.596252225715637`*^-9", ",", 
   "1.3960913736604863`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.6204644013626823`*^9, 3.645935856279497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124287549101*^9, {3.519323475778372*^9, 3.519323481111108*^9}}],

Cell[BoxData["1.1912459102472681`"], "Output",
 CellChangeTimes->{3.6204644013912992`*^9, 3.6459358563091927`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{3.5099496571147556`*^9}],

Cell[BoxData[{
 RowBox[{"chrgExpt", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgExpt4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgExpt7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgExpt80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgExpt280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgSCH", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgSCH4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgSCH7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgSCH80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgSCH280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgDCHTS", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgDCHTS4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgDCHTS7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgDCHTS80"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgDCHTS280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgDCHSS", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgDCHSS4"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgDCHSS7"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgDCHSS80"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgDCHSS280"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"chrgConst", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgConst4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgConst7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgConst80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgConst280"}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.496574390848024*^9, 3.496574449733392*^9}, {
   3.496574485029411*^9, 3.4965744916207876`*^9}, {3.4965747543078127`*^9, 
   3.496574754851844*^9}, 3.504614298825979*^9, {3.5046143331776752`*^9, 
   3.504614393567286*^9}, {3.504614435840329*^9, 3.5046144385421124`*^9}, {
   3.504614470450099*^9, 3.5046145325795317`*^9}, {3.5046147521877193`*^9, 
   3.504614755148501*^9}, {3.504615184916141*^9, 3.504615226430443*^9}, 
   3.504615300750518*^9, 3.5046153363012333`*^9, {3.504864767177808*^9, 
   3.504864793991024*^9}, {3.5048651392109756`*^9, 3.504865143392013*^9}, {
   3.50486532604145*^9, 3.504865330402584*^9}, {3.504865368821867*^9, 
   3.50486537177509*^9}, {3.504865474582591*^9, 3.504865478641817*^9}, {
   3.5048655634797897`*^9, 3.5048655666238623`*^9}, {3.504865633493984*^9, 
   3.504865638162129*^9}, {3.50486567874196*^9, 3.504865683104323*^9}, {
   3.504865761502124*^9, 3.504865773654632*^9}, {3.5048658770321198`*^9, 
   3.504865879793365*^9}, {3.504865950752337*^9, 3.5048659533222723`*^9}, {
   3.504866005801403*^9, 3.5048660091628036`*^9}, {3.5099502663586025`*^9, 
   3.5099503171305065`*^9}, 3.5099503583438635`*^9, {3.5099504211104536`*^9, 
   3.509950421619483*^9}, 3.5099510171425447`*^9, {3.509951067710437*^9, 
   3.5099510791570916`*^9}, 3.5099511710963507`*^9, 3.5099512146378407`*^9, {
   3.509952613657955*^9, 3.5099526190871363`*^9}, 3.519323335189234*^9, 
   3.519323947339926*^9, 3.519325302954329*^9, {3.615177581426239*^9, 
   3.615177590276556*^9}, {3.620462407591751*^9, 3.620462446877583*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"contplt", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "3"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249563334653*^9}, 
   3.485249619573966*^9, 3.485493212613078*^9, 3.485493244866784*^9, {
   3.494649850329691*^9, 3.4946498877938337`*^9}, 3.494649941294894*^9, 
   3.4946664356443167`*^9, 3.4946665043122444`*^9, {3.494750514860992*^9, 
   3.494750535509623*^9}, 3.4965751028347473`*^9, 3.4965752920505695`*^9, {
   3.504615351394802*^9, 3.504615392635889*^9}, {3.50461549827822*^9, 
   3.504615503442679*^9}, {3.504615726809184*^9, 3.504615744769245*^9}, 
   3.504615853732647*^9, 3.504615918091321*^9, {3.5046160786967363`*^9, 
   3.50461608075795*^9}, {3.504616138241605*^9, 3.504616144282751*^9}, {
   3.50461620795538*^9, 3.504616306350005*^9}, {3.504616392713345*^9, 
   3.504616406297021*^9}, {3.504616458623314*^9, 3.504616563904447*^9}, {
   3.5046169006639233`*^9, 3.50461695936547*^9}, {3.5046171682135267`*^9, 
   3.504617171157338*^9}, {3.504617210742193*^9, 3.504617229634783*^9}, {
   3.504617344155274*^9, 3.5046173485935926`*^9}, {3.504617517590765*^9, 
   3.504617521500906*^9}, {3.504617556679529*^9, 3.5046175634943237`*^9}, {
   3.50461759957749*^9, 3.504617603013485*^9}, {3.50461764175786*^9, 
   3.504617649618166*^9}, {3.504618707055778*^9, 3.504618710535469*^9}, {
   3.5046187940854683`*^9, 3.504618810256125*^9}, {3.509952568847056*^9, 
   3.509952582876627*^9}, {3.509952672988331*^9, 3.509952674968083*^9}, {
   3.615179303093074*^9, 3.6151793112868433`*^9}, {3.615179356540763*^9, 
   3.615179358943427*^9}, {3.6151794841765413`*^9, 3.6151794849281263`*^9}, {
   3.6151796075751143`*^9, 3.615179623243588*^9}, {3.620462454416233*^9, 
   3.62046246750401*^9}, {3.645935957012129*^9, 3.645935958880443*^9}, 
   3.645936364593449*^9, 3.645936399837521*^9, {3.6459365964611053`*^9, 
   3.6459365965246153`*^9}, {3.645936626813249*^9, 3.645936626875757*^9}, 
   3.6459367273105917`*^9, {3.645936782163741*^9, 3.645936782235278*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"markerplt", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249529613412*^9}, {
   3.485249572080184*^9, 3.485249591416458*^9}, {3.4852497018475018`*^9, 
   3.485249734259844*^9}, {3.485493208008731*^9, 3.4854932367779093`*^9}, {
   3.494649899584508*^9, 3.494649942902986*^9}, 3.4946664370403967`*^9, 
   3.4946665110716305`*^9, {3.494750422880415*^9, 3.494750456496923*^9}, {
   3.494750502578951*^9, 3.494750516328245*^9}, 3.4965751191286793`*^9, 
   3.496575295512768*^9, {3.504615353653384*^9, 3.50461535543154*^9}, {
   3.504615406706176*^9, 3.5046154176557837`*^9}, {3.504615529904488*^9, 
   3.504615554681242*^9}, {3.5046156078486633`*^9, 3.5046156112595987`*^9}, 
   3.5046157194061337`*^9, 3.5046159207523537`*^9, {3.5046159524408493`*^9, 
   3.504615967482848*^9}, 3.504616028090084*^9, 3.5046160991024933`*^9, 
   3.504616133431033*^9, {3.504616317612759*^9, 3.504616350268878*^9}, {
   3.504616595016795*^9, 3.504616597879794*^9}, {3.504616923395772*^9, 
   3.504616923592064*^9}, {3.504617068977909*^9, 3.504617069143524*^9}, 
   3.504617219204383*^9, {3.5046172630927143`*^9, 3.5046172700196877`*^9}, {
   3.50461868549671*^9, 3.504618694822847*^9}, 3.50461876999468*^9, {
   3.5099525649397497`*^9, 3.50995258803122*^9}, {3.615179280657202*^9, 
   3.61517931833111*^9}, 3.615179633172868*^9, {3.620462457847217*^9, 
   3.620462473877701*^9}, {3.645935963041724*^9, 3.645935964904963*^9}, 
   3.645936374864119*^9, 3.645936410972912*^9, {3.645936593815213*^9, 
   3.645936593876707*^9}, {3.645936630012092*^9, 3.6459366300916977`*^9}, {
   3.6459367311400146`*^9, 3.645936731299549*^9}, {3.645936778398492*^9, 
   3.6459367784915333`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"contplt", ",", "markerplt"}], "]"}]], "Input",
 CellChangeTimes->{{3.4946499442250614`*^9, 3.4946499452721214`*^9}, {
   3.4946664394735355`*^9, 3.4946664410576267`*^9}, {3.494750517999138*^9, 
   3.494750518975514*^9}, {3.5046154259163427`*^9, 3.5046154276042356`*^9}, 
   3.5046175913027487`*^9, {3.504866138738534*^9, 3.50486614187492*^9}, {
   3.5048662678147383`*^9, 3.504866269322516*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtUgtQjAsYrUbUZhNJMrKyaCk0casrfF/p4Zm7XT10u1Lt6iWpFSokaSOh
Ntoo7OCmpyGmSd1SaHuJNleX0kul1O56/f8+/qK7xj0z33xzZs5858yczyIo
ypOro6WltUMzP/ZPGGGQQ7fJnBYCih21+JTtDNzoODm6tYkAp2pZGdvfENkj
YtbBBgJOVfs+uplEx5k3rMNu1hOwPFYycL5gOn5vZrnJnxAwNn/E916HAQrr
7+8Ke0xAqszap3CmAfoT9euX1RFQxbAxNQmgoeShT7pzLQHrpEkSwVN9jDoS
2Nv0iICGs2U1te76WCHoanup4XPtPU3Xy/XQKqKGOqjRDy39bJxfrYeuHB1l
neaePIshu1ylh2f6rge80PhLyyO7ymV6yHO+8PyemIArjRGmubv08ZS0sftY
MwHl2kVvBqfQcIOTq+WmFwQorlT42ZI0nH9zwmXJKwLMWi1fWthMR9HB4bZl
bwmQtKUmsKvo6Db3Oyd8kID+ntD0gLwZmPHJIXdcRoBuzgpGrNQIJwIy6F9U
BMQfVw66O85CetOEV5AuCWugc/XhamNcd/6QYaAxCecU5qz2WBOkz1K06TBJ
GKil9ViGmOK3cp69/xoSLlaORLtfNMP03uGuJHcSfvYzH9fKt/ie9ichcR/v
zt07C1B+emdZAo+E8ohQ7tFXC3F18MNrrukkZERgR/KJRUjxZOsb8knQ1z7k
xd+9GNeWce72PyZBE+Z8buxS7J+dNedQHwkuZi0rulpYOCyQZnAnSYiw/b3H
P8QK1zGHIJOhgDE6bZuDx0r85+9PGztRAcHj7EznJzYo8k6utghWgHneKH/F
WVsUDhu1buIroMqw8O1I0hrM30vPsilSQPuRkNATRXYobpauqnyuANWkBtN+
xSEa86n4qwIam7bF8a464oT54gP2ZkpoH7cseh+5ASkqeKdsgxJed//ywLYG
UZLjndnEUUK8qfrpN64zxsqj3EvTlHCtektM5yoX7PrCFMbdVQJtwPS2h7kb
fs17L5rRoYT0K9s9+lZtwvsDVim/jSvho+K1p0nYFjSoCeGYL1TBJO32dV7z
Nvy8yDDAx0UFKR9uMZK8dqCXftal3hAVFLT39vTrsnFlaDhLmKYCASumbM9h
Twy303MIKFH9389O1I7oG5zbqgLxM/4oXeSFC/g3PIulKogsZWzV9fbBPmvp
PRMDNWgXh7OkjF0oOpdt9ydLDVnPp51pHPfDio742akualhpIeSJhv0x2S4m
MSdADe+KK+Rx/bvRr8urODtODb2O/BOlvD0o/Pq9hS9Qw7Db5de3EgIxs9TN
ZH+RGjIShnTyU4PwL/upVew6NXB6KnUeZAejde2cz3b/quEDL6xLcpuDibHs
sUVSNYjQKUOnkotkyoXueVoUzNssWLz52V78yCgaZxpT0JFZklvQHYI10fFx
G5dQEMjoUzFlofik8E3acTsKQHEUatRh6KkQBXe6UUDOexkTrxOBDSmF9v7e
FBgJbLP/mLoPj/GfrdXnUmC8Z6yEMyUSW5cOiN7HUJByZntlzngk0i+Jr6oT
KZDPKqyjRvdj3uQOrnu6xl/LQ3xOEoWSi75Wr4QUvLMSc5f7HMBpyQ+ZBTco
WGDoF76s9gBeUm09WV9CAbcwLcaVGY1vmB/ibcs1eX78W2I0Wq4OdyJqKPgP
BM5zcA==
       "]]}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
      1.6], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwtkQsw1Akcx5cSi10uoz1p21Teh8brunPX75ejrvKIzqGcR2xICKNEJxLO
hbLSefRw5TxSnWS2bp1HJeR1LV0nIq/y1lX//+7+/3txe9N9Z37zne/Mb+b7
nfkY7I/25CszGAx3xf3nH6SNabLsbItuAqodGBm0tRY+gsXshE4CtjbM13r4
sdE0+XHVnUcEnGrwabqaysJKufDyUhsBZvHi8dxKTdzN4JvzWwmYXTPlc+up
Bpo+yWG+byEgc/4T76qPNPDzpgnJ4AMC6nmbOLoB6pjH5NasUuQv5lLFghYm
2sqn39y7T0Db6drG5u1MNHu+mPBWkT/+1JPz5YIafk+wlRsU/y+N3uiUN6ih
XXb3DvuHBCzk8+aL6tVw3+y8Zpxiz5wwclA4r4ZS3w1qP3QQUNwewSnxZaLO
OgNZVg8BQqVrzyaWq6Movbgop48ASfHdvdakOr7udayqeEaAXrdxn8EmTWx2
7x6fGyFA/DgzyaOehVZO8yqx0wSMDodlB1zQQleZV9eudwSoFFrw4ue0kVsn
epe7SEBisnRiu8NKrG7q2bxbgwRbGLA52qCD/+x39inTIyFHwjXpjddF7isx
u9SUhPFm9WHjUA7q5Bnr+TiQcE40FbP9nB5OVlM2o24kfOCzBsuS5fq7Q0g4
cSjuZs3Ntbiiq661JokEYUQY//if61CwdUlz7hwJZyPwaVrKekxXzWKM/UoC
U+mIV4b/RuRuY9yO7SJBMSa3JN4ICwx17JNnSHDS67QY7DRBo57okgmmBCKs
9wz7hZojO6yFSDeTwCxL3WWzmyVm6TftcXSRQLDcI8/xwSbs1WZ3UFES4F6Y
ybA4bY0bDweEZwskUM+uej6Vaou/BQV9NSCUQG9CaFjKNXsUs+6HPxiUgGxJ
IdXP8OoFqwVjJSm0P3I5FnfRAaPtfcYmjaTQKze+9ipyC0Ytm/Eed5FC/5Bd
nXUj4rB5fiAdK4VEDtXynu+Ikr+U2KwiKVxq2Bk7YOWEUquJGHmjFNTHORVu
3G2o7zd18ZcJKWQXu7qNWH2NJad+vzrLlMFrSb+nbvhOFIrZBTcsZbCkXnE5
rsMFyyNy0jo9ZZA+XcZL9XLH8sRXKYZHZFDZ+2J4VMUDSaP2SyWFMhCYxNYG
HvXErsKRBZZI9j+fbzBUNnTSb0AGrV0ZM6xSL6y2DR2MpGQQeYO3S+Vbb+R5
r7Bz5FCgVH3QZI7ni6TVFocRGwrye1Sz2uV7MeBMXpGbOwWWBj/FlU76Ya5z
mjw/nIKx6rsLx0b9sXb9ec07Jyl44ZCRciMuEBclLgmNxRRMbivqL0sKwisC
s5maWxScTXqpXJ65Hx8/vMUqaKMgZFikXHc+GOsD+bkxzymYjgsfFFeEYIFN
O8f1bwpKcetZZREfM9nfeVkuo2H1DsHGHV0HsPNe+Vt9XRqe5l0vqRwKxTNc
k5I1RjQE8UZkG+bDUPVtMG1vTwNIjkMjFY4BWkP1Mc40kKv7YhOVI7DLedXp
vj00aAusz+9bcQhP8AU6wUE06ATOXg9ZHolVW54wjKNoSM9yFRXKIzHxZ/9F
w0QaFlZW3aNnotDIv+7OgXRFP8OtNUccjYNOPv2vz9AwZt7KN/M+jH8Ydmu0
F9Gwlr33oGnzYbQUF7wnr9DAr/ox1nlDDJpz7HxTqukPfFJikG6z6Ii8TcO/
7KBsSA==
       "]]}, 
     {RGBColor[0, 1, 0], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtkQlM0wcUxksFLNUWAVlBLhEmyKGusiFW9h6oMBzgwMklo6DUosi4rCAY
BJQSFRXBOAVUNg1YDkHm0NFwZQZZReVwrBNFEBQsh5D9e/z/1bEu7kteXr7k
veT78rPfkxwqoNNotB26+W9/1DKUJG1wqbUgoJZHE1NcY7wy1JggNyfAp3Wm
KSSajbaRG6WTpgScaI1ov57HwuXLP2MrjQlwEfWNnb25FGM30YM/YREwZT0Z
cXtwCU6TpkIBk4DCGbdwickSrMiVbdMuJkBqt55jzmdi5Ptzg3MGBGyezusr
uW+EhuUyA74+AQ9ON7V1+BvhyVOj7TGLCLDwDOV4zzJQpuHNM3T+9ep5s6pW
BtaZ+YgP6/xsqd3MZSkDOUYRiR26/+nmpKHmGQbOGU4WLRgSUNadyCmPNEJb
XsSfgbo8zXo1f43rM7FwwNizk02AquxeFFfJRJN/RJdEywmwfOQ0YL9+KVZO
zk/kWxHQ11uYHSJloXWnwoTuSMDocEIRv8IYE395QF+6lgCDS+52oullmPr3
u6pfvQjIylGP+/NMkSORKRz8CfCAZxsyWs0Q9dtb9oYRcEZl49wvMscBrsei
EiEBYx3MYSchB+/uOd/4IIuACy2Tqf4XLLG307vBppiAj3yskZFTOVVXTcCx
g+m3Gm/Z4s85lRPHO3V9EhMER/9YiUSxQ3bhCwKKE3HweO4qjOWdMyvREmCk
d3iXOMYRi/QDbHOslKALc7ZctBrZ6c2M1d5K2Gr50H3ooTNmsLwxPlYJidyd
w9FCV+RH+XLNCpQwxWIGbgxei1EjroGsWiXs1Yac9/1tPWo/5Wvd+pVgU6EQ
u5/movy2T30gpQQpW/J8Ms8D85leT/wcVNCfKUzIrfkCS5prHisDVaBZ0Gmx
F5Zvfm/hkaGC7t8Dj6Rf4eEGh1Kr5z/q7rVONW+SvsSZuadbuntUIH/x+R1u
GyLfzWmhX62CLA55/4PAF62i37UMrlLD1dbtac/WbcW7hqXj9UFqYI5xqoNt
/LC7KeMtN1MNRWVBwSPrvsKxN3RP/EkN71TyUPP927FsTdmmxodqWGBWX0uX
BaJY73rcd4QaCt7esMvbtQM9lfmWq6w1cLP/5fCoQQj6nb72RO6rgRLntKbY
jFDcuj1mfneC5n8+36LsnuN0QZEGunrEClblLoz5MDa6sUEDSfV2XxuEhWN2
m7RL1KsBvdoDztN2kXjWN3zLtjkNlD5efLJbG4X03jhaI5uEtfY/pFdORKN/
vbiqzZWEV7X3Zo+MxqBsZerwEX8SXvLEufXpsUim9HyjiCNhwu+y/EZ2HML4
liqLbBKKs1/Tqwr3ILszv5BVSkL8cAv9zsW92BfkcaVPQsLb9P1DfdXxqOld
VJzUTkIl+hTTWwQ4XVzBUAyQsCKgxDGgZx/aP5U07JggYfB8XfnNF0JcGBl0
ryZJiLMb0TjMJCD54bEryaQAVEehjdyPmaneocFWFChXDKRl0RNRkfcooMGF
gmUl3Iu7DQ9ih8hF6uhFgVnsVF28fhLuK10IvutHQcHJoJZL2iQMsNfUJ++k
YNZU0kkpvke5oD03jE/BIC2460xfMh6rpqUcOkDBK9cugUt4Ct5yEzr2H6LA
lh11YE1HCvbyrvpl5lAgkJxK2+aQimFWIceSC6mPfHJTscbENaPjHAX/AnRF
WDY=
       "]]}, 
     {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtkX0w1AkcxtfGtXQKxR4XW+GQkRscGs73m+sisSaFXiRhLdbK2rwt7pZw
V67GSySUvbkuL7Fy5zpH5KqhcC4c4+pYL11knYzf2t3fT3Hu5TPzzPPP88cz
89kZfjaAQ6fRaO7r+acjOwUG8qdbUMLcIQveQoBWmR0raV4PdTKd739jQoDo
M9ULLzcDjO1/amlnQ4ATPHNMad+K/afLZxb2EnBJaWo9mGSI4RW39Bl+BEx3
6oxbcZnoLWc0XQ0n4ErrrMDrijHW/PTb4D0RAbR/2Y51CaY5pSUEfB4nlN6R
muGSvGnV+XsC7vKiORnDO9D4F7Z95hABBTwcOS/ehW5WcfZuSgK0NZID80It
MFk3+71P3lfA+pnLFUkfoKyIocn1VMB+4167573WWNyTsimNpwCew5HxEK4t
1nV7eR8qVYBcV8fXlb0H911fHGp8oICIlcOFng8/REHoXHfqogJMK+fy7PId
MMCs4eNU1jK0ba79YzbLCWmLd9hi/2UYTOVGi+ucseQlf1uEeBnUa+ts3Iu2
hiE1S03L8PiJb5rwuhvKLhPmGi/W9ytWdS/5HtgVVS8JM1LC6NhHzQ4diGuN
qy7T3koQMclHbzmeKMkM33AyXQk32n0Sn9nvx+4p/+3lDUrQmWZWs00PYP6S
R2WiTAlflfuxJ+y9kdFZXXlXTwWvlaMBhjE+GBxKd3Hdp4I1neoqYY8vlkx0
5TxJUEHuq5usrEB/HD3Or3KvUkHNoGx8UusweozxJRF9KiiyTvwuLCUAxzLx
az216n8/R3GYfarNcJcauvry5nQlgZhenlHO9lEDv4F1SCsoGG2+DHZsT1CD
xu1Y63nWcUxNnnmXX6KG4v6NFx6vnMC1h5bSmBY17Nl5VSiZCcFjv2660fG7
GqZutyykTYaiiaooIoVUg8wtT9wgDEPZtebcKiYJMweujd5MP4NgFJvv6URC
Qfqf9FtfhONAT/0Kz5+EyPFWenNpBNobJZ+yiiHhlTDm+UB1JBJB913EWSRI
cF8BvZWDjfIs/ewyEkwOFlkc7IvCDY4/ClylJIwU1lfUjHExJ/+YTPqAhDOs
CbX5X9HYd+T05OIwCaDMgA4yBuPnHq1qz5KwbDKUKKLzUFua3aFFkqBX5FB6
8p04dHxbWP2aQcHWMHl9pCYfc5zncYhJQe4Fv9ayFT4Wt1zUv2dJwYJB7c/U
XDy+mYyS/OBAwQiN3XVp4CwG6YvO9XpQMGXbxdkdnICu37Zv0/ahwGzziVib
zgR0f7ObITpKAaf2YuKn5gKkzrUN24RS//kRC1A7PlrTgkvB3+2szpY=
       "]]}, 
     {RGBColor[1, 0, 1], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwt0Qs01FkcB3AsxcirB8vSZGsZJLMT2j1Tfj8lMkkoiUWUWSQrZq2ixWwe
W2RRWyKaU61nelhr7ViiHEm1NdOGymMiKc+1HaN7Zdt/p37n3HPP55x77v39
7td8d4yPUE1FRWUrs97t70sfOyevOHGtCVTxVTIoTw+LN/v3DlgRcG4cr/EO
1MXm5zrJJxmnNe68dl6sgxPL2l95M7aOlw3mlC/Ae/5iA1PGo6Yvdl7t1Ea9
KV7lLIdA5vhKvwoDbdzp2pk7w7iBzTVasouFgX+EFRgy59eOiWX5rVp4vaLr
+C7GN7NqmprdtNAhgbPjEeOP1/gYrZvQRKHYq+Yo09+QxdSi0kZNVFq6JyXa
EJg4zh4/3aCJhR3aaZdXEhiri35SN66JtD3vLHcVgcL2KKMify1s/eFviTqX
QJ1q5aNn6iy84Hc3gMcjoCysD+BNs9C5LF7SbE/A+K7lA3PuAhTI2lzq1hCQ
3c9M8m7QwUgHqYkJn8DTvojsXWf00HO1+/S/TgQ0CmzZ8WP6WGIdXea2gUBi
8swzN/5C1E5iq7M3EbCHx6sTGhfh2jT/vpQtBI4pzTjy+CWo+GWxVuw2AoPN
rD7LcCOUgMCP+BM4IX0R63bCGK2uvipihxJ4n48pWgSwKkciCKTsE126cmkp
6pnNTQbFMvNERQgPPVyGacP6gphEArlR2Hk49VOcslLhGqQR0FL9zjcjeAW2
bU83dswhwDSTUxRvgfu6A5LvFxBwMb5t++Q2B70/43fKzxOI4m3rCwy3wYEq
RYHdZSZPHZbHF56r8GiPhtMjKYE9s955629wsd5SuO56GwGzMyMZtlk8fDhX
r9srZ/LVreh5IbZHr3sNVqb9BOQHwiNSKx3x5wWceXGjBF6/ZWr+l6hnUf+J
bIZA+y2Pg6JiPtplWwzYqFOQz1pWPo92wuDLtrJv9Sl09zrU8poQWSo/hpSY
Ukg0Iq1zwvVYMjE5v4hDoaRREPfYzgUzR9kQZE+BNWhU5mnmiqvD5d93AYXs
wi2eCrtNqCNv4b8RUJhUdvssiRSg+Ez5P42+FN6yys6KOjzwP0fnxXohFNJf
XmCLfbfihIHr0oFICuXy/r6nGt7YUhybYSWikM+JqwlJ8EGFILm1K4l+yGc7
1h2x8Oo/TKHtTsaIjsQXS/1fmztmUYiuZm/W2OGHN6bvOSjyKKhW7eWMsf3R
iBOkOXSKwvG/5h9pnw3AaulWQ49iCqvMT4kkw4GYneDXY3qOwkBV/cTBp8H4
J2dFV3AphX5+Rmq1KATdCoSHjSspDLue7r6QFIr2ubeDtldTyE0aUivN3I05
jzUGDa9QCOuTqtWe3INBzq0/RdRQeCmKfCIrC8PKnDqFVy0FCTrnqkmFmJid
7dP1GwUT9/wV7ne+xh51ZehHv1PozLtYVN4bjg9azmX1MA5lK14vH4/AmGPr
PfbWUwDlIWgikVj9efqyWsbTJg/iEtWiUHLAJL2FsX4+7+RX8/ah58oa5WnG
i0JGL4apR2OT4ZspF8bpR7ZIC2ajkaiWv7rF3D+xsKKFjnyDWvXCA9x376t4
th2TxaBSbehNSh3zHzZtQmu//dhx8eHcNabfpboBe62a92NWyvDMDDOPsOJo
3MblsbhhY0e4Xe2HfFJjcfambUf0rxT+B+ALXxk=
       "]]}}, {}}, {{}, {
     {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{4., 1.2995816091602355`}}, {{7., 
       1.3350909661229609`}}, {{80., 1.5500725689404935`}}, {{280., 
       1.6716196589724832`}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      Dashing[{0, Small}], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{4., 1.3000922670612745`}}, {{7., 
       1.33699046068788}}, {{80., 1.5533108818049415`}}, {{280., 
       1.668805875550332}}}]}, 
     {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->10.88], {0., 0.}], {{{4., 1.2560226105186791`}}, {{7., 
       1.2909363941361125`}}, {{80., 1.5343074058869655`}}, {{280., 
       1.660095658780032}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledUpTriangle]\"\>",
         StripOnInput->False,
         FontSize->10.24], {0., 0.}], {{{4., 1.1912459102472681`}}, {{7., 
       1.22402049643919}}, {{80., 1.5083215063977398`}}, {{280., 
       1.6501808330712058`}}}]}, 
     {RGBColor[1, 0, 1], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->10.24], {0., 0.}], {{{4., 1.5727999161599562`}}, {{7., 
       1.5881144182400335`}}, {{80., 1.6571953898315834`}}, {{280., 
       1.668805875550332}}}]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.1672272228110072`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Average charge state\"", TraditionalForm], None}, {
     FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
  Method->{},
  PlotRange->{{0, 280.}, {1.1912459102472681`, 1.6716196589724832`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.620464401553102*^9, 3.620465051364375*^9, 3.645935856500082*^9, {
   3.6459359689585*^9, 3.645935975154612*^9}, {3.645936382048201*^9, 
   3.645936418531534*^9}, 3.645936603925026*^9, 3.645936634561988*^9, 
   3.645936735898592*^9, 3.6459367865020723`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"contpltlegend", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "290"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.18", ",", "1.69"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "3"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"Experiment\",
FontFamily->\"Arial\"]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"All\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"channels\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"tsDCH\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\",\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Constant\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"energy\",
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.21", ",", 
        RowBox[{"-", "0.3"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.56", ",", "0.5"}], "}"}]}], ",", 
     RowBox[{"LegendTextSpace", "\[Rule]", "7"}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249563334653*^9}, 
   3.485249619573966*^9, 3.485493212613078*^9, 3.485493244866784*^9, {
   3.494649850329691*^9, 3.4946498877938337`*^9}, 3.494649941294894*^9, 
   3.4946664356443167`*^9, 3.4946665043122444`*^9, {3.494750514860992*^9, 
   3.494750535509623*^9}, 3.4965751028347473`*^9, 3.4965752920505695`*^9, {
   3.504615351394802*^9, 3.504615392635889*^9}, {3.50461549827822*^9, 
   3.504615503442679*^9}, {3.504615726809184*^9, 3.504615744769245*^9}, 
   3.504615853732647*^9, 3.504615918091321*^9, {3.5046160786967363`*^9, 
   3.50461608075795*^9}, {3.504616138241605*^9, 3.504616144282751*^9}, {
   3.50461620795538*^9, 3.504616306350005*^9}, {3.504616392713345*^9, 
   3.504616406297021*^9}, {3.504616458623314*^9, 3.504616563904447*^9}, {
   3.5046169006639233`*^9, 3.50461695936547*^9}, {3.5046171682135267`*^9, 
   3.504617171157338*^9}, {3.504617210742193*^9, 3.504617229634783*^9}, {
   3.504617344155274*^9, 3.5046173485935926`*^9}, {3.504617517590765*^9, 
   3.504617521500906*^9}, {3.504617556679529*^9, 3.5046175634943237`*^9}, {
   3.50461759957749*^9, 3.504617603013485*^9}, {3.50461764175786*^9, 
   3.504617649618166*^9}, {3.504618707055778*^9, 3.504618710535469*^9}, {
   3.5046187940854683`*^9, 3.504618810256125*^9}, {3.509952568847056*^9, 
   3.509952582876627*^9}, {3.509952672988331*^9, 3.509952674968083*^9}, {
   3.53290841470125*^9, 3.532908541187673*^9}, {3.53290926526546*^9, 
   3.532909285256455*^9}, {3.5329093169251013`*^9, 3.532909391844919*^9}, {
   3.532909634027038*^9, 3.532909656748663*^9}, 3.532909711313301*^9, {
   3.615179646260758*^9, 3.615179655037279*^9}, {3.620462481801869*^9, 
   3.620462494606104*^9}, {3.6204645554373693`*^9, 3.620464577641795*^9}, {
   3.620464666471776*^9, 3.62046466970217*^9}, {3.645935996841967*^9, 
   3.645935998808797*^9}, 3.6459360833230143`*^9, 3.6459362911565123`*^9, {
   3.64593645309971*^9, 3.645936482914097*^9}, {3.645936643532946*^9, 
   3.645936643659874*^9}, {3.645936984491578*^9, 3.645936984570788*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"markerpltlegend", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "290"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.18", ",", "1.69"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"Experiment\",
FontFamily->\"Arial\"]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"All\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"channels\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"tsDCH\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\",\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Constant\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"energy\",
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.21", ",", 
        RowBox[{"-", "0.3"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.56", ",", "0.5"}], "}"}]}], ",", 
     RowBox[{"LegendTextSpace", "\[Rule]", "7"}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249529613412*^9}, {
   3.485249572080184*^9, 3.485249591416458*^9}, {3.4852497018475018`*^9, 
   3.485249734259844*^9}, {3.485493208008731*^9, 3.4854932367779093`*^9}, {
   3.494649899584508*^9, 3.494649942902986*^9}, 3.4946664370403967`*^9, 
   3.4946665110716305`*^9, {3.494750422880415*^9, 3.494750456496923*^9}, {
   3.494750502578951*^9, 3.494750516328245*^9}, 3.4965751191286793`*^9, 
   3.496575295512768*^9, {3.504615353653384*^9, 3.50461535543154*^9}, {
   3.504615406706176*^9, 3.5046154176557837`*^9}, {3.504615529904488*^9, 
   3.504615554681242*^9}, {3.5046156078486633`*^9, 3.5046156112595987`*^9}, 
   3.5046157194061337`*^9, 3.5046159207523537`*^9, {3.5046159524408493`*^9, 
   3.504615967482848*^9}, 3.504616028090084*^9, 3.5046160991024933`*^9, 
   3.504616133431033*^9, {3.504616317612759*^9, 3.504616350268878*^9}, {
   3.504616595016795*^9, 3.504616597879794*^9}, {3.504616923395772*^9, 
   3.504616923592064*^9}, {3.504617068977909*^9, 3.504617069143524*^9}, 
   3.504617219204383*^9, {3.5046172630927143`*^9, 3.5046172700196877`*^9}, {
   3.50461868549671*^9, 3.504618694822847*^9}, 3.50461876999468*^9, {
   3.5099525649397497`*^9, 3.50995258803122*^9}, {3.532908417763476*^9, 
   3.5329084186592007`*^9}, 3.532908549966628*^9, 3.532909119697671*^9, {
   3.532909189604281*^9, 3.532909281908338*^9}, {3.532909312797618*^9, 
   3.532909388847527*^9}, {3.5329095452351303`*^9, 3.532909618561954*^9}, {
   3.5329096614312973`*^9, 3.5329096992059927`*^9}, 3.615179642597309*^9, {
   3.620462483566728*^9, 3.620462496647976*^9}, {3.620464649783873*^9, 
   3.620464659118536*^9}, {3.645935988378981*^9, 3.645935992368874*^9}, 
   3.645936130389093*^9, {3.645936193338327*^9, 3.645936193657563*^9}, 
   3.645936241702017*^9, {3.645936448368759*^9, 3.64593647371743*^9}, {
   3.6459366405431232`*^9, 3.645936640692182*^9}, {3.6459369795821047`*^9, 
   3.64593697965868*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"contpltlegend", ",", "markerpltlegend"}], "]"}]], "Input",
 CellChangeTimes->{{3.4946499442250614`*^9, 3.4946499452721214`*^9}, {
   3.4946664394735355`*^9, 3.4946664410576267`*^9}, {3.494750517999138*^9, 
   3.494750518975514*^9}, {3.5046154259163427`*^9, 3.5046154276042356`*^9}, 
   3.5046175913027487`*^9, {3.504866138738534*^9, 3.50486614187492*^9}, {
   3.5048662678147383`*^9, 3.504866269322516*^9}, {3.5329084210393353`*^9, 
   3.5329084250630703`*^9}, {3.5329091399387503`*^9, 
   3.5329091664590397`*^9}, {3.5329092582172403`*^9, 3.532909258455823*^9}}],

Cell[BoxData[
 GraphicsBox[{{InsetBox[
     GraphicsBox[{{}, {{}, {}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
         LineBox[CompressedData["
1:eJwtkQtQzAsUxqsRtdlEkoysLFoKzXKrK5xTenjmblcP3a5Uu3pJaoUK1U0b
CT2oKOzgpqchpkndUmh7iTZXl1YvlVK76/X/7+NfdPeO+818c+bMnDnfN/Oz
CIz04OloaWnt0vi/+UNGGGjfYzKvjYBSBy0BxZ6Fmx2mxra3EOBYK6vg+Bki
Z1TEOtxEwKlan0c3k+g4+4Z16M1GAlbGiAfPF83E760sV/kTAsYXjvrc6zLA
3Mb7e0IfE5Aqs/Yunm2AfkTjxhUNBNQwbExN/Gkofuid7lRPwAZpkjjrqT5G
Hgvoa3lEQNPZirp6N32sypJ0vNTs8+08TDfK9dAqvI46rLkfXv7ZuLBWD124
OsoGzT95NkN2uUYPz/Rf93+hyZdWRkgqZXrId7rw/J6IgCvN4ab5e/TxlLS5
50QrAZXaJW+GptFwk6OL5ZYXBCiuVPmySRouvDnpvOwVAWbtli8tbGai8PBI
x4q3BIg7UuM5NXR0nf+dGzZEwEBvSLp/wSzM+GSfPyEjQDdvFSNGaoST/hn0
LyoC4k4qh9wc5iC9ZdIzUJeEddC99mitMW44f8QwwJiEcwpzVmeMCdLnKDp0
mCQM1tN6LYNN8Vsl385vHQkXq0ej3C6aYXrfiCTJjYQffBbievk2n9N+JCQc
4N+5e2cRyk/vrojnk1AZHsI7/moxrg16eM0lnYSMcOxKTlyCFF+2samQBH3t
I56CvUtxfQX37sBjEjRlzufHLMeBudnzjvST4GzWtkrSxsKRLGkGb4qEcPav
vX7BVriBOQyZDAWM02k77N1X499/fdrcjQoImuBkOj2xQaFXcq1FkALMC8YE
q86yMXfEqH2LQAE1hsVvR5PWYeF+erZNiQI6jwWHJJbYoqhVuqb6uQJUUxrN
+BmHacynoq8KaG7ZEcu/6oCT5ksP2ZkpoXPCsuR9xCakqKDdsk1KeN3z0wN2
HaI4zyuzhauEOFP10288J4yRR7qVpynhWu226O41zij5wsyNvasE2qDpbXdz
V/xa8F44q0sJ6Vd2uvev2YL3B61SfplQwkfFaw+T0G1oUBfMNV+sgina7ev8
1h34eYmhv7ezClI+3GIkee5CT/3sS33BKijq7Osd0OXg6pAwVm6aCrJY0RX7
jnpgmK2evX+Z6n8+u1E7vH9ofrsKRM8EY3ShJy4S3PAolaogopyxXdfLG/ut
pfdMDNSgXRrGkjL2oPBcju3vLDVkP59xpnnCF6u64uamOqthtUUuXzjih8m2
0Ql5/mp4V1oljx3Yi74Sz9KcWDX0OQgSy/n7MPfr9zZBlhpGXC+/vhUfgJnl
riYHS9SQET+sU5gaiH/aTa/hNKiB21ut8yAnCK3r5322/UcNH/ihEvFtLibE
cMaXSNUgRMcMnWoekikXehZoUbBga9bSrc/240dGyQTTmIKuzLL8op5grIuK
i928jIIARr+KKQvBJ8Vv0k7aUgCK41CnDkUPhTCo25UCcsHL6DidcGxKKbbz
86LAKIud89v0A3hC8Gy9Po8C433jZdxpEdi+fFD4PpqClDM7q/MmIpB+SXRV
nUCBfE5xAzV2EAumdvHc0jX5Wu6ic+JIFF/0sXqVS8E7KxFvpfchnJH8kFl0
g4JFhr5hK+oP4SXV9j8ayyjgFadFuzCj8A3zQxy7kvrBJzEKWWvDHIk6Cv4F
v7hugQ==
          "]]}, 
        {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], Dashing[{0, Small}], LineBox[CompressedData["

1:eJwtkQsw1Akcx5cSi10uoz1p21Teh8brunPX75ejrvKIzqGcR2xICKNEJxLO
hbLSefRw5TxSnWS2bp1HJeR1LV0nIq/y1lX//+7+/3txe9N9Z37zne/Mb+b7
nfkY7I/25CszGAx3xf3nH6SNabLsbItuAqodGBm0tRY+gsXshE4CtjbM13r4
sdE0+XHVnUcEnGrwabqaysJKufDyUhsBZvHi8dxKTdzN4JvzWwmYXTPlc+up
Bpo+yWG+byEgc/4T76qPNPDzpgnJ4AMC6nmbOLoB6pjH5NasUuQv5lLFghYm
2sqn39y7T0Db6drG5u1MNHu+mPBWkT/+1JPz5YIafk+wlRsU/y+N3uiUN6ih
XXb3DvuHBCzk8+aL6tVw3+y8Zpxiz5wwclA4r4ZS3w1qP3QQUNwewSnxZaLO
OgNZVg8BQqVrzyaWq6Movbgop48ASfHdvdakOr7udayqeEaAXrdxn8EmTWx2
7x6fGyFA/DgzyaOehVZO8yqx0wSMDodlB1zQQleZV9eudwSoFFrw4ue0kVsn
epe7SEBisnRiu8NKrG7q2bxbgwRbGLA52qCD/+x39inTIyFHwjXpjddF7isx
u9SUhPFm9WHjUA7q5Bnr+TiQcE40FbP9nB5OVlM2o24kfOCzBsuS5fq7Q0g4
cSjuZs3Ntbiiq661JokEYUQY//if61CwdUlz7hwJZyPwaVrKekxXzWKM/UoC
U+mIV4b/RuRuY9yO7SJBMSa3JN4ICwx17JNnSHDS67QY7DRBo57okgmmBCKs
9wz7hZojO6yFSDeTwCxL3WWzmyVm6TftcXSRQLDcI8/xwSbs1WZ3UFES4F6Y
ybA4bY0bDweEZwskUM+uej6Vaou/BQV9NSCUQG9CaFjKNXsUs+6HPxiUgGxJ
IdXP8OoFqwVjJSm0P3I5FnfRAaPtfcYmjaTQKze+9ipyC0Ytm/Eed5FC/5Bd
nXUj4rB5fiAdK4VEDtXynu+Ikr+U2KwiKVxq2Bk7YOWEUquJGHmjFNTHORVu
3G2o7zd18ZcJKWQXu7qNWH2NJad+vzrLlMFrSb+nbvhOFIrZBTcsZbCkXnE5
rsMFyyNy0jo9ZZA+XcZL9XLH8sRXKYZHZFDZ+2J4VMUDSaP2SyWFMhCYxNYG
HvXErsKRBZZI9j+fbzBUNnTSb0AGrV0ZM6xSL6y2DR2MpGQQeYO3S+Vbb+R5
r7Bz5FCgVH3QZI7ni6TVFocRGwrye1Sz2uV7MeBMXpGbOwWWBj/FlU76Ya5z
mjw/nIKx6rsLx0b9sXb9ec07Jyl44ZCRciMuEBclLgmNxRRMbivqL0sKwisC
s5maWxScTXqpXJ65Hx8/vMUqaKMgZFikXHc+GOsD+bkxzymYjgsfFFeEYIFN
O8f1bwpKcetZZREfM9nfeVkuo2H1DsHGHV0HsPNe+Vt9XRqe5l0vqRwKxTNc
k5I1RjQE8UZkG+bDUPVtMG1vTwNIjkMjFY4BWkP1Mc40kKv7YhOVI7DLedXp
vj00aAusz+9bcQhP8AU6wUE06ATOXg9ZHolVW54wjKNoSM9yFRXKIzHxZ/9F
w0QaFlZW3aNnotDIv+7OgXRFP8OtNUccjYNOPv2vz9AwZt7KN/M+jH8Ydmu0
F9Gwlr33oGnzYbQUF7wnr9DAr/ox1nlDDJpz7HxTqukPfFJikG6z6Ii8TcO/
7KBsSA==
          "]]}, 
        {RGBColor[0, 1, 0], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwtkQlM0wcUxksFLNUWAVlBLhEmyKGusiFW9h6oMBzgwMklo6DUosi4rCAY
BJQSFRXBOAVUNg1YDkHm0NFwZQZZReVwrBNFEBQsh5D9e/z/1bEu7kteXr7k
veT78rPfkxwqoNNotB26+W9/1DKUJG1wqbUgoJZHE1NcY7wy1JggNyfAp3Wm
KSSajbaRG6WTpgScaI1ov57HwuXLP2MrjQlwEfWNnb25FGM30YM/YREwZT0Z
cXtwCU6TpkIBk4DCGbdwickSrMiVbdMuJkBqt55jzmdi5Ptzg3MGBGyezusr
uW+EhuUyA74+AQ9ON7V1+BvhyVOj7TGLCLDwDOV4zzJQpuHNM3T+9ep5s6pW
BtaZ+YgP6/xsqd3MZSkDOUYRiR26/+nmpKHmGQbOGU4WLRgSUNadyCmPNEJb
XsSfgbo8zXo1f43rM7FwwNizk02AquxeFFfJRJN/RJdEywmwfOQ0YL9+KVZO
zk/kWxHQ11uYHSJloXWnwoTuSMDocEIRv8IYE395QF+6lgCDS+52oullmPr3
u6pfvQjIylGP+/NMkSORKRz8CfCAZxsyWs0Q9dtb9oYRcEZl49wvMscBrsei
EiEBYx3MYSchB+/uOd/4IIuACy2Tqf4XLLG307vBppiAj3yskZFTOVVXTcCx
g+m3Gm/Z4s85lRPHO3V9EhMER/9YiUSxQ3bhCwKKE3HweO4qjOWdMyvREmCk
d3iXOMYRi/QDbHOslKALc7ZctBrZ6c2M1d5K2Gr50H3ooTNmsLwxPlYJidyd
w9FCV+RH+XLNCpQwxWIGbgxei1EjroGsWiXs1Yac9/1tPWo/5Wvd+pVgU6EQ
u5/movy2T30gpQQpW/J8Ms8D85leT/wcVNCfKUzIrfkCS5prHisDVaBZ0Gmx
F5Zvfm/hkaGC7t8Dj6Rf4eEGh1Kr5z/q7rVONW+SvsSZuadbuntUIH/x+R1u
GyLfzWmhX62CLA55/4PAF62i37UMrlLD1dbtac/WbcW7hqXj9UFqYI5xqoNt
/LC7KeMtN1MNRWVBwSPrvsKxN3RP/EkN71TyUPP927FsTdmmxodqWGBWX0uX
BaJY73rcd4QaCt7esMvbtQM9lfmWq6w1cLP/5fCoQQj6nb72RO6rgRLntKbY
jFDcuj1mfneC5n8+36LsnuN0QZEGunrEClblLoz5MDa6sUEDSfV2XxuEhWN2
m7RL1KsBvdoDztN2kXjWN3zLtjkNlD5efLJbG4X03jhaI5uEtfY/pFdORKN/
vbiqzZWEV7X3Zo+MxqBsZerwEX8SXvLEufXpsUim9HyjiCNhwu+y/EZ2HML4
liqLbBKKs1/Tqwr3ILszv5BVSkL8cAv9zsW92BfkcaVPQsLb9P1DfdXxqOld
VJzUTkIl+hTTWwQ4XVzBUAyQsCKgxDGgZx/aP5U07JggYfB8XfnNF0JcGBl0
ryZJiLMb0TjMJCD54bEryaQAVEehjdyPmaneocFWFChXDKRl0RNRkfcooMGF
gmUl3Iu7DQ9ih8hF6uhFgVnsVF28fhLuK10IvutHQcHJoJZL2iQMsNfUJ++k
YNZU0kkpvke5oD03jE/BIC2460xfMh6rpqUcOkDBK9cugUt4Ct5yEzr2H6LA
lh11YE1HCvbyrvpl5lAgkJxK2+aQimFWIceSC6mPfHJTscbENaPjHAX/AnRF
WDY=
          "]]}, 
        {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwtkXs01AkcxT23mRFRabBpkgpZcUaLzpTvl20jaUQPlBDJc+SRRx67ppW2
lFNEhTJ7ar3yiEqWBtuDkh5YVlkmqci734+Z+Y1iZ097z7nnnnvO/eOe8zHw
O+IWoKSgoOAi93/5VZooYK4UuS8i4QZHIU3GXoRqSWIRwSDBTjhe7eqlgYld
cVae35CQKvRovMZXR2bG3ckSRRLWxbQPZhQvRFXNJzoqXwgYXT7sUdWthiGP
GhvSpAScHP/OvURLDcN1Kid2ThNQz7Jgavsw0Dq69A5/ioBNY/z2zId0nIBH
K23GCWhJr25ocqBjzfDizVkjBOhYuzE3T9Cw9u9CZvUwAe/XflpSKKQhM+6C
8NYQARNZrPHL9TScs5jk3JX3sRpeb804DTOOtBb0yve5j0OZeZ50JPM3imGU
gBrF0lfvVBi423Cns/IkAeLc2n3sGQZ2hBlUbpH/031m1GlgsRAvDjaZGs4S
0P7yZKJrvTq2fLJ7IVQmYaA/6IxP/iI8o1hbaKlBguolM1bMmCYykq0ar+mR
kPCT5J0DZzGGPH+5xsyEhA3w2jJOuASf++QOTWwk4axY37gjRhv98gq1aDtI
GGxi9BsFMtFxlFZ10Y+EC3XDkQ4XdLH4j7867iWQ8JXPciyN0E/NySbh57Do
ipsVK5AYrZqzukVCTWhQQFLXStR9xjVP7iThXCh2/5KyCjlGYeYcMQl0xdg9
ad6rMVb9uM4P306D/ExGXsxaFGXSVALtp2GL7lOz3qfGmNUap3YsdBpC2bv6
vQJNsbTFwXF7zjSMqjOcbbjr0e7KVGfl/Wnwn3U9b//AAiO9R1rip6ZBP38k
zSydjW4ryjfHs2agXqPkn2H+BlSYuslNcZmBjvjAoJRSK8z+wFvqnzID0nm5
FmxEU22vYqJqBh4/cT4WfYWDogzSUPGdfD9rVPqBZ4vNh8sEvsvE0NP3/W12
A+J85Zz1oKMYEpjUwy8B9ihI9lPenyiGq0KnqNfmW7Dlrcvy3HIxMAaZRVz9
rZhO2OZHicRwJncH9425I9KaivJrNCUwKe5x0w52QndvJWsbOwnMM4oKolud
MftNc+qTCAmc+Hidxd/jgj2evIJNBRIo7hD1D6i6om0fT+DfJoFM46hq3zg3
7EvG3zSlkv/57MYu7oF67VVSaG5LG1EX7MHE3KRcrpMUeOWs7ap73dHkV3dL
YYQUFG+EGI+xPDE+dmghL1sKWc8XnHo8uw/nH6ypCK6VwnqDi9GCIS/0eKF2
teGVFN7eqJ04NuCNepJM/zhKCiJOWkp5tC+KLt8+UcCkYGjr5Z7riQcRloWk
22+g4Fzie6XCk37Y3lo2G+pCwaH+OqXbOf5oviz2gFEwBR+jg3vbiw4hubfR
OoVPgQDtzinVBWDlKF/r+CUK9LZlrt7WdhiVLe9G2lRQ0H2+LK+4LxBT0z1E
FfcpOMh6IzUcD8K2XT4DU10UgDgJGqhgDB95OEcfpmBGrzMqQSkU6RXHG1Qp
CjQz2Tn7vwlDyy/niyZpMljiO1p2SIWHqVZj2MmUwYlTO+ouzfIwq/a01r01
MphYXPKnbCQcPw8cFtxhy6Bbgdt8tv0I7tVKOPrUVgZvTZsD1rlHoM3vwqV0
Jxms0NgXYtIUgZs+r6Ml7JZBQMnpqB8NI1F2tL7LxFv2lU9KJNLDg1RWB8rg
X465Y2g=
          "]]}, 
        {RGBColor[1, 0, 1], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwt0Qs01FkcB3AsxcirB8vSZGsZJLMT2j1Tfj8lMkkoiUWUWSQrZq2ixWwe
W2RRWyKaU61nelhr7ViiHEm1NdOGymMiKc+1HaN7Zdt/p37n3HPP55x77v39
7td8d4yPUE1FRWUrs97t70sfOyevOHGtCVTxVTIoTw+LN/v3DlgRcG4cr/EO
1MXm5zrJJxmnNe68dl6sgxPL2l95M7aOlw3mlC/Ae/5iA1PGo6Yvdl7t1Ea9
KV7lLIdA5vhKvwoDbdzp2pk7w7iBzTVasouFgX+EFRgy59eOiWX5rVp4vaLr
+C7GN7NqmprdtNAhgbPjEeOP1/gYrZvQRKHYq+Yo09+QxdSi0kZNVFq6JyXa
EJg4zh4/3aCJhR3aaZdXEhiri35SN66JtD3vLHcVgcL2KKMify1s/eFviTqX
QJ1q5aNn6iy84Hc3gMcjoCysD+BNs9C5LF7SbE/A+K7lA3PuAhTI2lzq1hCQ
3c9M8m7QwUgHqYkJn8DTvojsXWf00HO1+/S/TgQ0CmzZ8WP6WGIdXea2gUBi
8swzN/5C1E5iq7M3EbCHx6sTGhfh2jT/vpQtBI4pzTjy+CWo+GWxVuw2AoPN
rD7LcCOUgMCP+BM4IX0R63bCGK2uvipihxJ4n48pWgSwKkciCKTsE126cmkp
6pnNTQbFMvNERQgPPVyGacP6gphEArlR2Hk49VOcslLhGqQR0FL9zjcjeAW2
bU83dswhwDSTUxRvgfu6A5LvFxBwMb5t++Q2B70/43fKzxOI4m3rCwy3wYEq
RYHdZSZPHZbHF56r8GiPhtMjKYE9s955629wsd5SuO56GwGzMyMZtlk8fDhX
r9srZ/LVreh5IbZHr3sNVqb9BOQHwiNSKx3x5wWceXGjBF6/ZWr+l6hnUf+J
bIZA+y2Pg6JiPtplWwzYqFOQz1pWPo92wuDLtrJv9Sl09zrU8poQWSo/hpSY
Ukg0Iq1zwvVYMjE5v4hDoaRREPfYzgUzR9kQZE+BNWhU5mnmiqvD5d93AYXs
wi2eCrtNqCNv4b8RUJhUdvssiRSg+Ez5P42+FN6yys6KOjzwP0fnxXohFNJf
XmCLfbfihIHr0oFICuXy/r6nGt7YUhybYSWikM+JqwlJ8EGFILm1K4l+yGc7
1h2x8Oo/TKHtTsaIjsQXS/1fmztmUYiuZm/W2OGHN6bvOSjyKKhW7eWMsf3R
iBOkOXSKwvG/5h9pnw3AaulWQ49iCqvMT4kkw4GYneDXY3qOwkBV/cTBp8H4
J2dFV3AphX5+Rmq1KATdCoSHjSspDLue7r6QFIr2ubeDtldTyE0aUivN3I05
jzUGDa9QCOuTqtWe3INBzq0/RdRQeCmKfCIrC8PKnDqFVy0FCTrnqkmFmJid
7dP1GwUT9/wV7ne+xh51ZehHv1PozLtYVN4bjg9azmX1MA5lK14vH4/AmGPr
PfbWUwDlIWgikVj9efqyWsbTJg/iEtWiUHLAJL2FsX4+7+RX8/ah58oa5WnG
i0JGL4apR2OT4ZspF8bpR7ZIC2ajkaiWv7rF3D+xsKKFjnyDWvXCA9x376t4
th2TxaBSbehNSh3zHzZtQmu//dhx8eHcNabfpboBe62a92NWyvDMDDOPsOJo
3MblsbhhY0e4Xe2HfFJjcfambUf0rxT+B+ALXxk=
          "]]}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.18255},
      DisplayFunction:>$DisplayFunction,
      FormatType->TraditionalForm,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"Average charge state\"", TraditionalForm], None}, {
         FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
      
      Method->{},
      PlotRange->{{0, 290}, {1.18, 1.69}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
     Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
      {GrayLevel[0], RectangleBox[{0.21, -0.3}, {0.77, 0.2}]}, 
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
       GraphicsGroupBox[{RectangleBox[{0.21, -0.3}, {0.77, 0.2}], InsetBox[
          GraphicsBox[{{{InsetBox[
               GraphicsBox[{
                 {RGBColor[1, 0, 1], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Constant\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"energy\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[0, 0, 1], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[0, 1, 0], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"tsDCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\",\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[1, 0, 0], Dashing[{0., Small}], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"All\\\",\\nFontFamily->\\\
\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"channels\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}, {
              InsetBox[
               GraphicsBox[{
                 {GrayLevel[0], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 4.72}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Experiment\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 5.22}, {-1, 0}, 
               Automatic, {1, 0}]}}, {}},
           AspectRatio->0.8928571428571428,
           FormatType->TraditionalForm,
           
           PlotRange->{{-0.1, 8.26}, {-0.1, 
            5.8999999999999995`}}], {0.21, -0.3}, {
          Left, Bottom}, {0.56, 0.5}]}]}}]}, {InsetBox[
     GraphicsBox[{{}, {
        {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->8.96], {0., 0.}], {{{4., 1.2995816091602355`}}, {{7., 
          1.3350909661229609`}}, {{80., 1.5500725689404935`}}, {{280., 
          1.6716196589724832`}}}]}, 
        {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
         Dashing[{0, Small}], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->8.96], {0., 0.}], {{{4., 1.3000922670612745`}}, {{7., 
          1.33699046068788}}, {{80., 1.5533108818049415`}}, {{280., 
          1.668805875550332}}}]}, 
        {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->10.88], {0., 0.}], {{{4., 1.2560226105186791`}}, {{7., 
          1.2909363941361125`}}, {{80., 1.5343074058869655`}}, {{280., 
          1.660095658780032}}}]}, 
        {RGBColor[0, 0, 1], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->10.24], {0., 0.}], {{{4., 1.1912459102472681`}}, {{7., 
          1.22402049643919}}, {{80., 1.5083215063977398`}}, {{280., 
          1.6501808330712058`}}}]}, 
        {RGBColor[1, 0, 1], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->10.24], {0., 0.}], {{{4., 1.5727999161599562`}}, {{7., 
          1.5881144182400335`}}, {{80., 1.6571953898315834`}}, {{280., 
          1.668805875550332}}}]}, {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.18255},
      DisplayFunction:>$DisplayFunction,
      FormatType->TraditionalForm,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"Average charge state\"", TraditionalForm], None}, {
         FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
      
      Method->{},
      PlotRange->{{0, 290}, {1.18, 1.69}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
     Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
      {GrayLevel[0], RectangleBox[{0.21, -0.3}, {0.77, 0.2}]}, 
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
       GraphicsGroupBox[{RectangleBox[{0.21, -0.3}, {0.77, 0.2}], InsetBox[
          GraphicsBox[{{{InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledDownTriangle]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   Thickness->Large,
                   FontSize->10.24,
                   FontColor->RGBColor[1, 0, 1]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Constant\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"energy\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledUpTriangle]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   Thickness->Large,
                   FontSize->10.24,
                   FontColor->RGBColor[0, 0, 1]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledDiamond]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 1, 0],
                   FrontFaceColor->RGBColor[0, 1, 0],
                   BackFaceColor->RGBColor[0, 1, 0],
                   GraphicsColor->RGBColor[0, 1, 0],
                   Thickness->Large,
                   FontSize->10.88,
                   FontColor->RGBColor[0, 1, 0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"tsDCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\",\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledSquare]\"\>",
                   StripOnInput->False,
                   Dashing->{0., Small},
                   LineColor->RGBColor[1, 0, 0],
                   FrontFaceColor->RGBColor[1, 0, 0],
                   BackFaceColor->RGBColor[1, 0, 0],
                   GraphicsColor->RGBColor[1, 0, 0],
                   FontSize->8.96,
                   FontColor->RGBColor[1, 0, 0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"All\\\",\\nFontFamily->\\\
\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"channels\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}, {
              InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledCircle]\"\>",
                   StripOnInput->False,
                   LineColor->GrayLevel[0],
                   FrontFaceColor->GrayLevel[0],
                   BackFaceColor->GrayLevel[0],
                   GraphicsColor->GrayLevel[0],
                   Thickness->Large,
                   FontSize->8.96,
                   FontColor->GrayLevel[0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 4.72}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Experiment\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 5.22}, {-1, 0}, 
               Automatic, {1, 0}]}}, {}},
           AspectRatio->0.8928571428571428,
           FormatType->TraditionalForm,
           
           PlotRange->{{-0.1, 8.26}, {-0.1, 
            5.8999999999999995`}}], {0.21, -0.3}, {
          Left, Bottom}, {0.56, 0.5}]}]}}]}},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.620464401697814*^9, {3.620464582137689*^9, 3.6204645981894073`*^9}, {
   3.620464651964877*^9, 3.620464674120819*^9}, 3.62046505150718*^9, 
   3.6459359354526587`*^9, 3.645936180526019*^9, 3.645936238416704*^9, 
   3.64593628545693*^9, 3.645936334179531*^9, {3.645936462067336*^9, 
   3.6459364899489393`*^9}, 3.645936652497796*^9, 3.645936991976389*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 1062, 16, 43, "Input",
 InitializationCell->True],
Cell[2551, 53, 464, 10, 59, "Message"]
}, Open  ]],
Cell[3030, 66, 806, 15, 69, "Input",
 InitializationCell->True],
Cell[3839, 83, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[6225, 124, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7090, 143, 901, 12, 137, "Title"],
Cell[7994, 157, 2277, 31, 76, "Subtitle"],
Cell[10274, 190, 400, 7, 44, "Subsubtitle"],
Cell[10677, 199, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[11045, 209, 2305, 31, 76, "Subtitle"],
Cell[13353, 242, 343, 6, 44, "Subsubtitle"],
Cell[13699, 250, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14195, 263, 2434, 33, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[16654, 300, 107, 1, 95, "Section"],
Cell[16764, 303, 360, 10, 46, "Text"],
Cell[17127, 315, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[17865, 329, 304, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[18194, 338, 153, 3, 43, "Input"],
Cell[18350, 343, 137, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18524, 350, 151, 3, 43, "Input"],
Cell[18678, 355, 137, 2, 43, "Output"]
}, Open  ]],
Cell[18830, 360, 629, 13, 119, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19484, 377, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[21719, 415, 393, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22149, 428, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[22582, 440, 186, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22805, 447, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[23189, 460, 373, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23599, 472, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[25000, 497, 190, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25227, 504, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[25605, 517, 360, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26002, 529, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[26485, 542, 192, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26714, 549, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[27075, 562, 337, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27449, 574, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[27832, 585, 190, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28071, 593, 141, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[28237, 599, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[28630, 607, 4513, 65, 69, "Input"],
Cell[33146, 674, 523, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33706, 689, 4128, 58, 43, "Input"],
Cell[37837, 749, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37986, 755, 735, 17, 69, "Input"],
Cell[38724, 774, 339, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39100, 786, 763, 16, 43, "Input"],
Cell[39866, 804, 109, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40024, 811, 245, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[40294, 818, 4513, 65, 69, "Input"],
Cell[44810, 885, 523, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45370, 900, 4128, 58, 43, "Input"],
Cell[49501, 960, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49648, 966, 735, 17, 69, "Input"],
Cell[50386, 985, 339, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50762, 997, 713, 15, 43, "Input"],
Cell[51478, 1014, 108, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51635, 1021, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[51895, 1028, 4619, 66, 69, "Input"],
Cell[56517, 1096, 508, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57062, 1111, 4239, 60, 43, "Input"],
Cell[61304, 1173, 111, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61452, 1179, 735, 17, 69, "Input"],
Cell[62190, 1198, 338, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62565, 1210, 713, 15, 43, "Input"],
Cell[63281, 1227, 109, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63439, 1234, 327, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[63791, 1242, 4620, 66, 69, "Input"],
Cell[68414, 1310, 512, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68963, 1325, 4235, 60, 43, "Input"],
Cell[73201, 1387, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73348, 1393, 735, 17, 69, "Input"],
Cell[74086, 1412, 342, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74465, 1424, 709, 15, 43, "Input"],
Cell[75177, 1441, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75348, 1449, 186, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[75559, 1455, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[75952, 1463, 4555, 65, 69, "Input"],
Cell[80510, 1530, 536, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81083, 1546, 4128, 58, 43, "Input"],
Cell[85214, 1606, 136, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85387, 1613, 735, 17, 69, "Input"],
Cell[86125, 1632, 364, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86526, 1645, 762, 16, 43, "Input"],
Cell[87291, 1663, 136, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87476, 1671, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[87718, 1678, 4535, 65, 69, "Input"],
Cell[92256, 1745, 556, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92849, 1761, 4127, 58, 43, "Input"],
Cell[96979, 1821, 135, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97151, 1828, 733, 17, 69, "Input"],
Cell[97887, 1847, 368, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98292, 1860, 708, 15, 43, "Input"],
Cell[99003, 1877, 135, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99187, 1885, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[99447, 1892, 4692, 67, 69, "Input"],
Cell[104142, 1961, 551, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104730, 1977, 4285, 60, 43, "Input"],
Cell[109018, 2039, 135, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109190, 2046, 735, 17, 69, "Input"],
Cell[109928, 2065, 370, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110335, 2078, 711, 15, 43, "Input"],
Cell[111049, 2095, 139, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111237, 2103, 284, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[111546, 2111, 4661, 67, 69, "Input"],
Cell[116210, 2180, 551, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116798, 2196, 4231, 60, 43, "Input"],
Cell[121032, 2258, 136, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121205, 2265, 735, 17, 69, "Input"],
Cell[121943, 2284, 366, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122346, 2297, 707, 15, 43, "Input"],
Cell[123056, 2314, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123254, 2323, 190, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[123469, 2329, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[123862, 2337, 4535, 65, 69, "Input"],
Cell[128400, 2404, 511, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128948, 2419, 4128, 58, 43, "Input"],
Cell[133079, 2479, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133226, 2485, 735, 17, 69, "Input"],
Cell[133964, 2504, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134343, 2516, 811, 17, 43, "Input"],
Cell[135157, 2535, 112, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135318, 2542, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[135560, 2549, 4556, 65, 69, "Input"],
Cell[140119, 2616, 516, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140672, 2631, 4154, 59, 43, "Input"],
Cell[144829, 2692, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144978, 2698, 733, 17, 69, "Input"],
Cell[145714, 2717, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146093, 2729, 707, 15, 43, "Input"],
Cell[146803, 2746, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146962, 2753, 259, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[147246, 2760, 4690, 67, 69, "Input"],
Cell[151939, 2829, 514, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152490, 2844, 4313, 61, 43, "Input"],
Cell[156806, 2907, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156953, 2913, 732, 17, 69, "Input"],
Cell[157688, 2932, 336, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158061, 2944, 706, 15, 43, "Input"],
Cell[158770, 2961, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158929, 2968, 284, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[159238, 2976, 4661, 67, 69, "Input"],
Cell[163902, 3045, 535, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164474, 3060, 4279, 60, 43, "Input"],
Cell[168756, 3122, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168905, 3128, 733, 17, 69, "Input"],
Cell[169641, 3147, 344, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170022, 3159, 707, 15, 43, "Input"],
Cell[170732, 3176, 108, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170901, 3184, 218, 3, 95, "Section"],
Cell[CellGroupData[{
Cell[171144, 3191, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[171537, 3199, 4533, 65, 69, "Input"],
Cell[176073, 3266, 530, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176640, 3281, 4128, 58, 43, "Input"],
Cell[180771, 3341, 107, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180915, 3347, 735, 17, 69, "Input"],
Cell[181653, 3366, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182032, 3378, 785, 16, 43, "Input"],
Cell[182820, 3396, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182979, 3403, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[183221, 3410, 4631, 66, 69, "Input"],
Cell[187855, 3478, 532, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188424, 3493, 4205, 59, 43, "Input"],
Cell[192632, 3554, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192779, 3560, 733, 17, 69, "Input"],
Cell[193515, 3579, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193894, 3591, 707, 15, 43, "Input"],
Cell[194604, 3608, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[194763, 3615, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[195023, 3622, 4787, 68, 69, "Input"],
Cell[199813, 3692, 517, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200367, 3707, 4357, 61, 43, "Input"],
Cell[204727, 3770, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204876, 3776, 733, 17, 69, "Input"],
Cell[205612, 3795, 347, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205996, 3807, 707, 15, 43, "Input"],
Cell[206706, 3824, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206865, 3831, 282, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[207172, 3839, 4762, 68, 69, "Input"],
Cell[211937, 3909, 532, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212506, 3924, 4331, 61, 43, "Input"],
Cell[216840, 3987, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216987, 3993, 733, 17, 69, "Input"],
Cell[217723, 4012, 348, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218108, 4024, 705, 15, 43, "Input"],
Cell[218816, 4041, 114, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[218991, 4049, 86, 1, 95, "Section"],
Cell[219080, 4052, 3386, 77, 144, "Input"],
Cell[222469, 4131, 4875, 85, 144, "Input"],
Cell[227347, 4218, 4560, 81, 144, "Input"],
Cell[CellGroupData[{
Cell[231932, 4303, 443, 7, 43, "Input"],
Cell[232378, 4312, 11843, 216, 372, "Output"]
}, Open  ]],
Cell[244236, 4531, 6528, 136, 194, "Input"],
Cell[250767, 4669, 6371, 134, 194, "Input"],
Cell[CellGroupData[{
Cell[257163, 4807, 611, 9, 43, "Input"],
Cell[257777, 4818, 22140, 408, 393, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature ew0UdrqDV@k8aA15qpzl#@N0 *)


==> anc/nitrogen_microscopic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    291518,       5651]
NotebookOptionsPosition[    279062,       5219]
NotebookOutlinePosition[    279627,       5240]
CellTagsIndexPosition[    279584,       5237]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "PlotLegends`"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.615177313315892*^9, 3.615177313792549*^9}, {
   3.615177612688464*^9, 3.615177616999457*^9}, {3.615178639871386*^9, 
   3.615178641229446*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.620463558591525*^9, 3.620463559668511*^9}, {
  3.645935213546362*^9, 3.645935214517974*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\n", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474300359502903*^9, 3.474300377385635*^9}, {
   3.47430046506278*^9, 3.474300466822489*^9}, 3.4743005343881073`*^9, {
   3.474300751965465*^9, 3.4743007543637753`*^9}, {3.4743008186400642`*^9, 
   3.474300818873826*^9}, {3.474300871227502*^9, 3.474300872199122*^9}, {
   3.474300953379676*^9, 3.474301007490611*^9}, 3.474301047578096*^9, 
   3.4743011137655087`*^9, 3.509948727783601*^9, 3.5099517316218987`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["Average charge state from the microscopic model", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.474321844262107*^9, 3.474321850917232*^9}, {3.474405732920885*^9, 
   3.474405740343309*^9}, {3.4744703607475977`*^9, 3.4744703626685123`*^9}, {
   3.48514894699865*^9, 3.485148948036413*^9}, {3.485579191277882*^9, 
   3.4855791948280163`*^9}, {3.508570150875183*^9, 3.5085701551025963`*^9}, 
   3.620461575617975*^9}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["23 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.615177349663127*^9, 3.6151773497977743`*^9}, {
   3.620461580767305*^9, 3.6204615860631447`*^9}}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell["\<\
Pulse energy fraction for the 4\[NonBreakingSpace]fs pulse with respect to a \
pulse energy of 0.26\[NonBreakingSpace]mJ instead of \
0.15\[NonBreakingSpace]mJ and vice versa for the 7\[NonBreakingSpace]fs pulse:\
\>", "Text",
 CellChangeTimes->{{3.620273635198114*^9, 3.6202737276421537`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optdamp4", "*", 
  RowBox[{"0.15", "/", "0.26"}]}]], "Input",
 CellChangeTimes->{{3.542907877276712*^9, 3.5429079969156523`*^9}}],

Cell[BoxData["0.1326923076923077`"], "Output",
 CellChangeTimes->{3.6204635597827177`*^9, 3.620464824954105*^9, 
  3.645935214626786*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optdamp7", "*", 
  RowBox[{"0.26", "/", "0.15"}]}]], "Input",
 CellChangeTimes->{{3.542908005818695*^9, 3.542908009939207*^9}}],

Cell[BoxData["0.2773333333333334`"], "Output",
 CellChangeTimes->{3.6204635598352413`*^9, 3.620464825014649*^9, 
  3.645935214678205*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\n", 
 RowBox[{"gamma280", ":=", 
  RowBox[{"4.059357", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma80", ":=", 
  RowBox[{"12.000000", "*", "gammaFrag"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.645935213861705*^9, 3.645935214755692*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.645935213907707*^9, 3.6459352148114767`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.645935213959351*^9, 3.645935214862094*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.6459352140082293`*^9, 3.6459352149124327`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.645935214058525*^9, 3.6459352149610167`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6459352141090593`*^9, 3.6459352150127773`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.645935214159141*^9, 3.6459352150634727`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.6459352142102423`*^9, 3.6459352151120768`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 280 fs", "Section",
 CellChangeTimes->{3.509949603610695*^9, 3.510123485566348*^9, 
  3.6151798527655373`*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620463057959208*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620767833052285`", ",", "0.02148488465958228`", ",", 
   "0.011497293525245715`", ",", "0.0019479684981735267`", ",", 
   "0.0021179190602530176`", ",", "0.000765547391770087`", ",", 
   "0.0001035693405658418`", ",", "6.041883108305259`*^-6", ",", 
   "0.9584983809318879`", ",", "0.000638570297812427`", ",", 
   "3.463750329621644`*^-20", ",", 
   RowBox[{"-", "2.896665083684066`*^-110"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463608430344*^9, 3.645935252890815*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000076639273`"], "Output",
 CellChangeTimes->{3.6204636085627403`*^9, 3.645935253062639*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463608585328*^9, 3.645935253113701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}}],

Cell[BoxData["1.668805875550332`"], "Output",
 CellChangeTimes->{3.620463608608061*^9, 3.645935253164441*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620463397083561*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620767833052285`", ",", "0.02148488465958228`", ",", 
   "0.011497293525245715`", ",", "0.0019479684981735267`", ",", 
   "0.0021179190602530176`", ",", "0.000765547391770087`", ",", 
   "0.0001035693405658418`", ",", "6.041883108305259`*^-6", ",", 
   "0.9584983809318879`", ",", "0.000638570297812427`", ",", 
   "3.463750329621644`*^-20", ",", 
   RowBox[{"-", "2.896665083684066`*^-110"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463657851103*^9, 3.645935292026249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000076639273`"], "Output",
 CellChangeTimes->{3.620463657927445*^9, 3.645935298781576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5665363381648774`", ",", "0.3031728899551887`", ",", 
   "0.051366109583630505`", ",", "0.05584754714474094`", ",", 
   "0.02018676957763711`", ",", "0.0027310267604417245`", ",", 
   "0.00015931881348373218`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463657955583*^9, 3.645935298861932*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}}],

Cell[BoxData["1.668805875550332`"], "Output",
 CellChangeTimes->{3.62046365798739*^9, 3.645935298911762*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.509952455549102*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099524633746147`*^9, 
   3.5099524673091993`*^9}, 3.620461694244308*^9, 3.620462013841174*^9, 
   3.620462083143259*^9, 3.620463542470211*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9620892002747818`", ",", "0.021558924718838288`", ",", 
   "0.01146988202336415`", ",", "0.0019664559548702087`", ",", 
   "0.0020955520880851794`", ",", "0.0007687358447642764`", ",", 
   "0.000047201695560739645`", ",", "4.06010911334814`*^-6", ",", 
   "0.9584983392503152`", ",", "0.0006385713903662`", ",", 
   "3.471459091794814`*^-20", ",", "5.8457376435388765`*^-118"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463711404689*^9, 3.645935339330452*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099524633746147`*^9, 
   3.5099524673091993`*^9}}],

Cell[BoxData["1.000000012709378`"], "Output",
 CellChangeTimes->{3.620463711466539*^9, 3.6459353394052362`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524762771072`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5686748274263915`", ",", "0.3025490958061638`", ",", 
   "0.05187058331347402`", ",", "0.05527584226005259`", ",", 
   "0.02027748273900753`", ",", "0.0012450721187305628`", ",", 
   "0.00010709633617988661`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463711493493*^9, 3.645935339433907*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524762771072`*^9, {3.5193236436260567`*^9, 3.519323646537895*^9}}],

Cell[BoxData["1.660095658780032`"], "Output",
 CellChangeTimes->{3.620463711517865*^9, 3.645935339464985*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5099524969252357`*^9, {3.620467670590499*^9, 3.6204676716358633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, {3.509952490282281*^9, 
   3.5099524927326117`*^9}, 3.6204616959924097`*^9, 3.620462014401868*^9, 
   3.6204620837064457`*^9, 3.620463543659059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9621101688107847`", ",", "0.021683801500872835`", ",", 
   "0.011470419387524966`", ",", "0.0018717261797074093`", ",", 
   "0.0020839469625328613`", ",", "0.0007338172184999038`", ",", 
   "0.00004251178158002563`", ",", "3.6179981026748536`*^-6", ",", 
   "0.9584983004381927`", ",", "0.000638572238637205`", ",", 
   "3.487964456651706`*^-20", ",", "2.6033284544798846`*^-113"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463752183316*^9, 3.645935370052053*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, {3.509952490282281*^9, 
   3.5099524927326117`*^9}}],

Cell[BoxData["1.0000000098396054`"], "Output",
 CellChangeTimes->{3.620463752279169*^9, 3.645935370138686*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099525020612497`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722853649446348`", ",", "0.30273073404557344`", ",", 
   "0.04939915631431899`", ",", "0.05500015059307639`", ",", 
   "0.019367123180636475`", ",", "0.0011219836353414444`", ",", 
   "0.00009548728641861669`"}], "}"}]], "Output",
 CellChangeTimes->{3.6204637523146257`*^9, 3.645935370173018*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH280", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099525020612497`*^9, {3.519323530303549*^9, 3.519323532768034*^9}}],

Cell[BoxData["1.6501808330712058`"], "Output",
 CellChangeTimes->{3.620463752367745*^9, 3.645935370215404*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 80 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.510123502142641*^9, {3.61517985833951*^9, 3.6151798597394*^9}}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620462348784594*^9, 3.620463544955505*^9, 3.620464834332457*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.962040583193657`", ",", "0.021290479772892654`", ",", 
   "0.012018554326346813`", ",", "0.0018879124763954082`", ",", 
   "0.0019880673184473`", ",", "0.0006877422051808906`", ",", 
   "0.00008281459090995055`", ",", "3.856226787035993`*^-6", ",", 
   "0.9584983465822975`", ",", "0.0006385713746402135`", ",", 
   "1.0582819717493357`*^-54", ",", "2.1159528992878362`*^-115"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6204638034185667`*^9, 3.620464902209923*^9, 
  3.645935408349581*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.000000010110617`"], "Output",
 CellChangeTimes->{3.6204638034999332`*^9, 3.620464902449504*^9, 
  3.645935408437387*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5608746364761422`", ",", "0.31661580014468016`", ",", 
   "0.049735009975925115`", ",", "0.05237348084301671`", ",", 
   "0.01811782371439363`", ",", "0.002181660726625709`", ",", 
   "0.00010158811921665378`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463803528977*^9, 3.620464902524948*^9, 
  3.645935408477251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462356195249*^9}}],

Cell[BoxData["1.6571953898315834`"], "Output",
 CellChangeTimes->{3.620463803553837*^9, 3.6204649025907507`*^9, 
  3.64593540851744*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.510123848682807*^9, 
   3.510123898675611*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.510123665499057*^9, 
   3.6204617327691813`*^9, 3.6204620362833443`*^9, 3.620462084222633*^9, 
   3.6204635457430363`*^9, 3.620464837588277*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9677789725958352`", ",", "0.019463277616007735`", ",", 
   "0.009764083766526098`", ",", "0.001348064414170012`", ",", 
   "0.0012506556242578692`", ",", "0.0003599578004664355`", ",", 
   "0.000033734499242987065`", ",", "1.2609941692630643`*^-6", ",", 
   "0.9645298530103809`", ",", "0.0005916811113541203`", ",", 
   "1.1773180316558991`*^-54", ",", 
   RowBox[{"-", "2.664794789952991`*^-116"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204638544781647`*^9, 3.620464953662304*^9, 
  3.645935448015204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.510123665499057*^9}],

Cell[BoxData["1.0000000073106756`"], "Output",
 CellChangeTimes->{3.620463854553647*^9, 3.620464953732445*^9, 
  3.645935448104024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123695738451*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040550152488838`", ",", "0.3030344572401005`", ",", 
   "0.041838023704096595`", ",", "0.03881488087909979`", ",", 
   "0.011171515863847964`", ",", "0.0010469713198704195`", ",", 
   "0.00003913574410080239`"}], "}"}]], "Output",
 CellChangeTimes->{3.62046385457545*^9, 3.6204649537843237`*^9, 
  3.6459354481428013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123695738451*^9, {3.519323752499413*^9, 3.519323756835312*^9}}],

Cell[BoxData["1.5533108818049415`"], "Output",
 CellChangeTimes->{3.620463854597393*^9, 3.620464953852709*^9, 
  3.645935448182193*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.510123909831956*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, {
   3.5099511397205553`*^9, 3.5099511422316995`*^9}, 3.510123716795876*^9, 
   3.620461733688222*^9, 3.6204620370041924`*^9, 3.6204620847186203`*^9, 
   3.620463423610553*^9, 3.620464841691592*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9678127676495014`", ",", "0.01966286782742971`", ",", 
   "0.009665879089610335`", ",", "0.0013656659732618536`", ",", 
   "0.0011810100714878394`", ",", "0.0003019409735372541`", ",", 
   "9.351934725002809`*^-6", ",", "5.188440674059743`*^-7", ",", 
   "0.9645298327062245`", ",", "0.000591681279820714`", ",", 
   RowBox[{"-", "4.864904038627192`*^-44"}], ",", 
   "6.178810204475899`*^-157"}], "}"}]], "Output",
 CellChangeTimes->{3.620463902556323*^9, 3.620465003668932*^9, 
  3.6459354851348143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, {
   3.5099511397205553`*^9, 3.5099511422316995`*^9}, 3.510123716795876*^9}],

Cell[BoxData["1.0000000023636209`"], "Output",
 CellChangeTimes->{3.620463902636079*^9, 3.620465003739097*^9, 
  3.645935485229743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237300135803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6108902489471798`", ",", "0.30030163123551135`", ",", 
   "0.04242880711534949`", ",", "0.036691877446985904`", ",", 
   "0.009380767755261787`", ",", "0.00029054793951903066`", ",", 
   "0.000016119560192549743`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463902660961*^9, 3.620465003783139*^9, 
  3.6459354852711287`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237300135803`*^9, {3.5193236304898643`*^9, 3.51932363319368*^9}}],

Cell[BoxData["1.5343074058869655`"], "Output",
 CellChangeTimes->{3.620463902683998*^9, 3.6204650038280067`*^9, 
  3.6459354853132277`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101239145432243`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", 
    ",", "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma80"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.510123748171885*^9, 3.510123923743651*^9, 3.6204616969808292`*^9, 
   3.620462037768383*^9, 3.620462085225721*^9, 3.620462869324534*^9, 
   3.6204648443389874`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9678716557323698`", ",", "0.02001068173555358`", ",", 
   "0.0095664630383129`", ",", "0.0011575811592684537`", ",", 
   "0.0011323929844048492`", ",", "0.0002538235222260153`", ",", 
   "7.023060146042013`*^-6", ",", "3.864247904601073`*^-7", ",", 
   "0.9645298388715897`", ",", "0.0005916811611452349`", ",", 
   "9.707642555764693`*^-55", ",", 
   RowBox[{"-", "1.2990979015314274`*^-154"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620463944774399*^9, 3.6204650511349297`*^9, 
  3.645935518760459*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.510123748171885*^9}],

Cell[BoxData["1.000000007657072`"], "Output",
 CellChangeTimes->{3.620463944837058*^9, 3.620465051211433*^9, 
  3.6459355188490353`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237565490427`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6228356120616354`", ",", "0.2977576646549866`", ",", 
   "0.03602989540146416`", ",", "0.03524590950257222`", ",", 
   "0.007900296996898237`", ",", "0.00021859385014524326`", ",", 
   "0.000012027532298131967`"}], "}"}]], "Output",
 CellChangeTimes->{3.620463944860688*^9, 3.620465051243844*^9, 
  3.645935518887743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH80", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5101237565490427`*^9, {3.51932352113035*^9, 3.519323523328126*^9}}],

Cell[BoxData["1.5083215063977398`"], "Output",
 CellChangeTimes->{3.620463944887321*^9, 3.620465051276479*^9, 
  3.6459355189266357`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 7 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.5099496726436434`*^9, 3.5101238374197073`*^9, 3.615179865019264*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.6204623671921062`*^9, 3.620462871916094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9619571748344299`", ",", "0.020864994420203113`", ",", 
   "0.013743819541609536`", ",", "0.002058802378620674`", ",", 
   "0.001007525842414922`", ",", "0.0003491102623134632`", ",", 
   "0.000018381503378804127`", ",", "1.9792375591604737`*^-7", ",", 
   "0.9584983438170617`", ",", "0.0006385714230530373`", ",", 
   "3.212552053789218`*^-20", ",", "6.776860951500276`*^-114"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620463998007502*^9, 3.645935557252668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.0000000067067263`"], "Output",
 CellChangeTimes->{3.620463998122307*^9, 3.645935557340425*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5484606006788215`", ",", "0.36127225196445134`", ",", 
   "0.05411801060267378`", ",", "0.026483986412920615`", ",", 
   "0.009176768529886768`", ",", "0.0004831791555504551`", ",", 
   "5.202655695570853`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.6204639981643763`*^9, 3.645935557378868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}, {3.620462371603136*^9, 
   3.620462372686886*^9}}],

Cell[BoxData["1.5881144182400335`"], "Output",
 CellChangeTimes->{3.620463998213847*^9, 3.6459355574177217`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, 3.510123833579062*^9, 
   3.510123948872436*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, 
   3.51012381554634*^9, 3.62046173473353*^9, 3.6204620448453293`*^9, 
   3.620462085876569*^9, {3.620462873796399*^9, 3.6204628746519957`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802031188033844`", ",", "0.013725188428462114`", ",", 
   "0.005634906215392279`", ",", "0.00029332012812645656`", ",", 
   "0.00012413599140218148`", ",", "0.000018849606680177197`", ",", 
   "3.936048441033469`*^-7", ",", "1.7349351148856407`*^-9", ",", 
   "0.9779002199981729`", ",", "0.00043371282664083716`", ",", 
   "2.142260738226143`*^-20", ",", "1.821776343416905`*^-146"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620464060748073*^9, 3.645935603632697*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, 
   3.51012381554634*^9}],

Cell[BoxData["0.9999999145132269`"], "Output",
 CellChangeTimes->{3.6204640608231783`*^9, 3.645935603711273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123821473585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6933035340481047`", ",", "0.28463728665901`", ",", 
   "0.014816545688786684`", ",", "0.0062705092895646965`", ",", 
   "0.0009521544272341855`", ",", "0.000019882250131401682`", ",", 
   "8.763716817177025`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.620464060846689*^9, 3.645935603747171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510123821473585*^9, {3.519323732856545*^9, 3.519323739083112*^9}}],

Cell[BoxData["1.33699046068788`"], "Output",
 CellChangeTimes->{3.620464060870319*^9, 3.6459356037847967`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
  3.5099490370102873`*^9}, {3.510123827386765*^9, 3.5101238284899073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.509951097765156*^9, 3.5099510995332575`*^9}, 
   3.5101240009392567`*^9, 3.6204617356060047`*^9, 3.62046204546539*^9, 
   3.620462086418602*^9, 3.620462876852314*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802941066234883`", ",", "0.014254452311662577`", ",", 
   "0.005224925353896964`", ",", "0.000174100349480866`", ",", 
   "0.0000492653391556451`", ",", "3.0438537001555127`*^-6", ",", 
   "6.877608986846803`*^-9", ",", "1.4041784871416005`*^-10", ",", 
   "0.9779002196953869`", ",", "0.00043371283033465514`", ",", 
   "2.2169685447105494`*^-20", ",", "1.2091592507380761`*^-200"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.62046411107802*^9, 3.645935642583762*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.509951097765156*^9, 3.5099510995332575`*^9}, 
   3.5101240009392567`*^9}],

Cell[BoxData["0.9999999008494113`"], "Output",
 CellChangeTimes->{3.620464111138809*^9, 3.645935642672398*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.51012399169875*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7233635015284385`", ",", "0.2651466514870817`", ",", 
   "0.008834982619063198`", ",", "0.00250004331674368`", ",", 
   "0.000154464908405027`", ",", "3.490145541964142`*^-7", ",", 
   "7.1257137420749`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.62046411116181*^9, 3.645935642711164*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.51012399169875*^9, {3.519323620610951*^9, 3.519323622249298*^9}}],

Cell[BoxData["1.2909363941361125`"], "Output",
 CellChangeTimes->{3.620464111185664*^9, 3.645935642750285*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.5101239680967493`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.510123959505368*^9, 3.510123972088332*^9}, 
   3.620461698146615*^9, 3.62046204600412*^9, 3.6204620869791594`*^9, 
   3.620462878595903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9804647334497855`", ",", "0.015246804470485034`", ",", 
   "0.004235210770617812`", ",", "0.00001930326233685872`", ",", 
   "0.00003328839791680148`", ",", "6.524372109636528`*^-7", ",", 
   "1.2756608796241278`*^-9", ",", "2.8510869767803492`*^-11", ",", 
   "0.9779002177926364`", ",", "0.00043371277369071436`", ",", 
   "2.3709019572610932`*^-20", ",", 
   RowBox[{"-", "3.511295701600008`*^-199"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204641593776493`*^9, 3.645935680229533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.510123959505368*^9, 3.510123972088332*^9}}],

Cell[BoxData["0.9999999940925246`"], "Output",
 CellChangeTimes->{3.620464159511531*^9, 3.6459356803182163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124118799774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7804761220911532`", ",", "0.21679827303414748`", ",", 
   "0.0009881241253893007`", ",", "0.001704016062318266`", ",", 
   "0.00003339792710706155`", ",", "6.530042792637425`*^-8", ",", 
   "1.4594568400806206`*^-9"}], "}"}]], "Output",
 CellChangeTimes->{3.62046415956651*^9, 3.645935680357196*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH7", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124118799774*^9, {3.519323505849723*^9, 3.5193235100620527`*^9}}],

Cell[BoxData["1.22402049643919`"], "Output",
 CellChangeTimes->{3.620464159620655*^9, 3.645935680396719*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Average charge state for 4 fs", "Section",
 CellChangeTimes->{{3.509949603610695*^9, 3.5099496191065817`*^9}, 
   3.5099496726436434`*^9, 3.5099498424913588`*^9, 3.5101241485687647`*^9, 
   3.615179869467161*^9}],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS and constant pulse energy", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509952447624283*^9, 
   3.5099524478149843`*^9}, 3.5101238890399427`*^9, {3.620462300112727*^9, 
   3.620462305871772*^9}, {3.6204623366248693`*^9, 3.62046233715902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}, 
   3.620461692663273*^9, 3.6204620117364063`*^9, 3.620462082405389*^9, 
   3.620462380183838*^9, 3.620462880403829*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9619815329925187`", ",", "0.02100776778750769`", ",", 
   "0.013678519952401609`", ",", "0.0021879247727254877`", ",", 
   "0.0008641229213680093`", ",", "0.00027053321549892816`", ",", 
   "9.548712688748229`*^-6", ",", "6.109783972158779`*^-8", ",", 
   "0.9584983645646706`", ",", "0.0006385709601048056`", ",", 
   "3.2331141764016125`*^-20", ",", 
   RowBox[{"-", "1.7162527252103298`*^-113"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6204642136107397`*^9, 3.645935719260927*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.509952377618512*^9, 3.50995238710744*^9}}],

Cell[BoxData["1.000000011452549`"], "Output",
 CellChangeTimes->{3.62046421369667*^9, 3.64593571934923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5525672946010635`", ",", "0.359786096300045`", ",", 
   "0.057548983056376374`", ",", "0.022729024315806954`", ",", 
   "0.0071158348902191524`", ",", "0.00025115978007344604`", ",", 
   "1.6070564156275091`*^-6"}], "}"}]], "Output",
 CellChangeTimes->{3.620464213720442*^9, 3.645935719387659*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgConst4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.5099524314323463`*^9, {3.5193237646271467`*^9, 3.519323766931684*^9}, {
   3.620462325302602*^9, 3.620462329272303*^9}, 3.6204623837210608`*^9}],

Cell[BoxData["1.5727999161599562`"], "Output",
 CellChangeTimes->{3.620464213747304*^9, 3.645935719426363*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH, DCHTS, and DCHSS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.510124154275125*^9, 
  3.510124157176077*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, {
   3.5099498627935195`*^9, 3.5099498631405396`*^9}, 3.510124165977377*^9, {
   3.615177264357299*^9, 3.615177264592746*^9}, 3.620461736447872*^9, 
   3.62046205404781*^9, 3.620462087575082*^9, 3.6204628820438223`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9830992525169691`", ",", "0.012158779120284836`", ",", 
   "0.004485859289693715`", ",", "0.00018967185169786483`", ",", 
   "0.00005923606124260949`", ",", "7.115093542890333`*^-6", ",", 
   "8.196749418730622`*^-8", ",", "1.7695943378926555`*^-10", ",", 
   "0.9810552150889134`", ",", "0.0003850008334236636`", ",", 
   "1.9007096253388067`*^-20", ",", 
   RowBox[{"-", "2.0721058837901654`*^-169"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620464285068108*^9, 3.645935770242838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.509949398528965*^9, 3.5099497342311664`*^9, {
   3.5099498627935195`*^9, 3.5099498631405396`*^9}, 3.510124165977377*^9}],

Cell[BoxData["0.9999999960778847`"], "Output",
 CellChangeTimes->{3.620464285136725*^9, 3.645935770328485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124185113302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.719422732879226`", ",", "0.26542378289601776`", ",", 
   "0.011222692718472918`", ",", "0.003504938172045762`", ",", 
   "0.00042099292952675854`", ",", "4.849934199159338`*^-6", ",", 
   "1.0470511735264708`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.62046428516286*^9, 3.645935770367515*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHSS4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124185113302*^9, {3.519323709453559*^9, 3.519323711058617*^9}}],

Cell[BoxData["1.3000922670612745`"], "Output",
 CellChangeTimes->{3.620464285192314*^9, 3.645935770407064*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With SCH and DCHTS", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, 3.510124195787436*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.5099498771083384`*^9, 3.509949877588366*^9}, {
   3.509951025360015*^9, 3.509951027568141*^9}, 3.510124205144246*^9, {
   3.6151772854291973`*^9, 3.615177285528183*^9}, 3.6204617373119*^9, 
   3.6204620546112556`*^9, 3.620462088128463*^9, 3.6204628836597853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831806571806009`", ",", "0.012630563706975122`", ",", 
   "0.004086999438635711`", ",", "0.00008684149323104968`", ",", 
   "0.000014287684262270418`", ",", "6.454684080932156`*^-7", ",", 
   "7.062799483652192`*^-10", ",", "1.157479159916834`*^-11", ",", 
   "0.9810552117268653`", ",", "0.00038500086180067903`", ",", 
   "1.9643438907911575`*^-20", ",", "5.1097317211625677`*^-219"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.620464347041376*^9, 3.64593581485778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, 
   3.5099494852289243`*^9, {3.5099495185888324`*^9, 3.5099495227640715`*^9}, 
   3.5099497433086853`*^9, {3.5099498771083384`*^9, 3.509949877588366*^9}, {
   3.509951025360015*^9, 3.509951027568141*^9}, 3.510124205144246*^9}],

Cell[BoxData["0.9999999956899679`"], "Output",
 CellChangeTimes->{3.6204643471079884`*^9, 3.645935814946949*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124233850657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7509548428400402`", ",", "0.24299406521603625`", ",", 
   "0.0051631931411979205`", ",", "0.0008494795591582484`", ",", 
   "0.00003837656324793885`", ",", "4.1992135895943796`*^-8", ",", 
   "6.881835211724964`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.620464347132366*^9, 3.645935814986429*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgDCHTS4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124233850657*^9, {3.519323596867124*^9, 3.519323599008914*^9}}],

Cell[BoxData["1.2560226105186791`"], "Output",
 CellChangeTimes->{3.620464347158235*^9, 3.645935815026083*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With only SCH", "Subsubsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.509949196586415*^9, 3.5099492009456644`*^9}, 
   3.510124265303433*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "False", ",",
     "False", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", "gamma280"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.509949885388812*^9, 3.5099498858128366`*^9}, {
   3.510124274884131*^9, 3.510124280333056*^9}, {3.615177296964264*^9, 
   3.61517729705623*^9}, 3.6204616989388113`*^9, 3.6204620551615343`*^9, 
   3.6204620886684303`*^9, 3.62046288524373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.983331722712664`", ",", "0.013506397079584623`", ",", 
   "0.003145517064449151`", ",", "6.965060125365004`*^-6", ",", 
   "9.277652682975652`*^-6", ",", "1.1449022110722828`*^-7", ",", 
   "1.2661639429844805`*^-10", ",", "2.3270430021484036`*^-12", ",", 
   "0.9810552091491855`", ",", "0.0003850009296250746`", ",", 
   "2.1098127365367893`*^-20", ",", 
   RowBox[{"-", "1.8964098843312305`*^-216"}]}], "}"}]], "Output",
 CellChangeTimes->{3.620464401253687*^9, 3.645935856161285*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{"optolegiy", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "8"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099492039438353`*^9, 3.509949205014897*^9}, 3.509949495540514*^9, 
   3.5099497516041603`*^9, {3.509949885388812*^9, 3.5099498858128366`*^9}, {
   3.510124274884131*^9, 3.510124280333056*^9}}],

Cell[BoxData["0.9999999941886707`"], "Output",
 CellChangeTimes->{3.620464401336417*^9, 3.645935856251843*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"optolegiynorm", "[", 
  RowBox[{"[", 
   RowBox[{"2", ";;", "8"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124287549101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8103058015959583`", ",", "0.1887128529780069`", ",", 
   "0.00041786337205936095`", ",", "0.0005566055662298565`", ",", 
   "6.868751884203025`*^-6", ",", "7.596252225715637`*^-9", ",", 
   "1.3960913736604863`*^-10"}], "}"}]], "Output",
 CellChangeTimes->{3.6204644013626823`*^9, 3.645935856279497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgSCH4", "=", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510124287549101*^9, {3.519323475778372*^9, 3.519323481111108*^9}}],

Cell[BoxData["1.1912459102472681`"], "Output",
 CellChangeTimes->{3.6204644013912992`*^9, 3.6459358563091927`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{3.5099496571147556`*^9}],

Cell[BoxData[{
 RowBox[{"chrgExpt", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgExpt4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgExpt7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgExpt80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgExpt280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgSCH", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgSCH4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgSCH7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgSCH80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgSCH280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgDCHTS", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgDCHTS4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgDCHTS7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgDCHTS80"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgDCHTS280"}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"chrgDCHSS", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgDCHSS4"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgDCHSS7"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgDCHSS80"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgDCHSS280"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"chrgConst", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "chrgConst4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "chrgConst7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", "chrgConst80"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"280", ",", "chrgConst280"}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.496574390848024*^9, 3.496574449733392*^9}, {
   3.496574485029411*^9, 3.4965744916207876`*^9}, {3.4965747543078127`*^9, 
   3.496574754851844*^9}, 3.504614298825979*^9, {3.5046143331776752`*^9, 
   3.504614393567286*^9}, {3.504614435840329*^9, 3.5046144385421124`*^9}, {
   3.504614470450099*^9, 3.5046145325795317`*^9}, {3.5046147521877193`*^9, 
   3.504614755148501*^9}, {3.504615184916141*^9, 3.504615226430443*^9}, 
   3.504615300750518*^9, 3.5046153363012333`*^9, {3.504864767177808*^9, 
   3.504864793991024*^9}, {3.5048651392109756`*^9, 3.504865143392013*^9}, {
   3.50486532604145*^9, 3.504865330402584*^9}, {3.504865368821867*^9, 
   3.50486537177509*^9}, {3.504865474582591*^9, 3.504865478641817*^9}, {
   3.5048655634797897`*^9, 3.5048655666238623`*^9}, {3.504865633493984*^9, 
   3.504865638162129*^9}, {3.50486567874196*^9, 3.504865683104323*^9}, {
   3.504865761502124*^9, 3.504865773654632*^9}, {3.5048658770321198`*^9, 
   3.504865879793365*^9}, {3.504865950752337*^9, 3.5048659533222723`*^9}, {
   3.504866005801403*^9, 3.5048660091628036`*^9}, {3.5099502663586025`*^9, 
   3.5099503171305065`*^9}, 3.5099503583438635`*^9, {3.5099504211104536`*^9, 
   3.509950421619483*^9}, 3.5099510171425447`*^9, {3.509951067710437*^9, 
   3.5099510791570916`*^9}, 3.5099511710963507`*^9, 3.5099512146378407`*^9, {
   3.509952613657955*^9, 3.5099526190871363`*^9}, 3.519323335189234*^9, 
   3.519323947339926*^9, 3.519325302954329*^9, {3.615177581426239*^9, 
   3.615177590276556*^9}, {3.620462407591751*^9, 3.620462446877583*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"contplt", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "3"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249563334653*^9}, 
   3.485249619573966*^9, 3.485493212613078*^9, 3.485493244866784*^9, {
   3.494649850329691*^9, 3.4946498877938337`*^9}, 3.494649941294894*^9, 
   3.4946664356443167`*^9, 3.4946665043122444`*^9, {3.494750514860992*^9, 
   3.494750535509623*^9}, 3.4965751028347473`*^9, 3.4965752920505695`*^9, {
   3.504615351394802*^9, 3.504615392635889*^9}, {3.50461549827822*^9, 
   3.504615503442679*^9}, {3.504615726809184*^9, 3.504615744769245*^9}, 
   3.504615853732647*^9, 3.504615918091321*^9, {3.5046160786967363`*^9, 
   3.50461608075795*^9}, {3.504616138241605*^9, 3.504616144282751*^9}, {
   3.50461620795538*^9, 3.504616306350005*^9}, {3.504616392713345*^9, 
   3.504616406297021*^9}, {3.504616458623314*^9, 3.504616563904447*^9}, {
   3.5046169006639233`*^9, 3.50461695936547*^9}, {3.5046171682135267`*^9, 
   3.504617171157338*^9}, {3.504617210742193*^9, 3.504617229634783*^9}, {
   3.504617344155274*^9, 3.5046173485935926`*^9}, {3.504617517590765*^9, 
   3.504617521500906*^9}, {3.504617556679529*^9, 3.5046175634943237`*^9}, {
   3.50461759957749*^9, 3.504617603013485*^9}, {3.50461764175786*^9, 
   3.504617649618166*^9}, {3.504618707055778*^9, 3.504618710535469*^9}, {
   3.5046187940854683`*^9, 3.504618810256125*^9}, {3.509952568847056*^9, 
   3.509952582876627*^9}, {3.509952672988331*^9, 3.509952674968083*^9}, {
   3.615179303093074*^9, 3.6151793112868433`*^9}, {3.615179356540763*^9, 
   3.615179358943427*^9}, {3.6151794841765413`*^9, 3.6151794849281263`*^9}, {
   3.6151796075751143`*^9, 3.615179623243588*^9}, {3.620462454416233*^9, 
   3.62046246750401*^9}, {3.645935957012129*^9, 3.645935958880443*^9}, 
   3.645936364593449*^9, 3.645936399837521*^9, {3.6459365964611053`*^9, 
   3.6459365965246153`*^9}, {3.645936626813249*^9, 3.645936626875757*^9}, 
   3.6459367273105917`*^9, {3.645936782163741*^9, 3.645936782235278*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"markerplt", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249529613412*^9}, {
   3.485249572080184*^9, 3.485249591416458*^9}, {3.4852497018475018`*^9, 
   3.485249734259844*^9}, {3.485493208008731*^9, 3.4854932367779093`*^9}, {
   3.494649899584508*^9, 3.494649942902986*^9}, 3.4946664370403967`*^9, 
   3.4946665110716305`*^9, {3.494750422880415*^9, 3.494750456496923*^9}, {
   3.494750502578951*^9, 3.494750516328245*^9}, 3.4965751191286793`*^9, 
   3.496575295512768*^9, {3.504615353653384*^9, 3.50461535543154*^9}, {
   3.504615406706176*^9, 3.5046154176557837`*^9}, {3.504615529904488*^9, 
   3.504615554681242*^9}, {3.5046156078486633`*^9, 3.5046156112595987`*^9}, 
   3.5046157194061337`*^9, 3.5046159207523537`*^9, {3.5046159524408493`*^9, 
   3.504615967482848*^9}, 3.504616028090084*^9, 3.5046160991024933`*^9, 
   3.504616133431033*^9, {3.504616317612759*^9, 3.504616350268878*^9}, {
   3.504616595016795*^9, 3.504616597879794*^9}, {3.504616923395772*^9, 
   3.504616923592064*^9}, {3.504617068977909*^9, 3.504617069143524*^9}, 
   3.504617219204383*^9, {3.5046172630927143`*^9, 3.5046172700196877`*^9}, {
   3.50461868549671*^9, 3.504618694822847*^9}, 3.50461876999468*^9, {
   3.5099525649397497`*^9, 3.50995258803122*^9}, {3.615179280657202*^9, 
   3.61517931833111*^9}, 3.615179633172868*^9, {3.620462457847217*^9, 
   3.620462473877701*^9}, {3.645935963041724*^9, 3.645935964904963*^9}, 
   3.645936374864119*^9, 3.645936410972912*^9, {3.645936593815213*^9, 
   3.645936593876707*^9}, {3.645936630012092*^9, 3.6459366300916977`*^9}, {
   3.6459367311400146`*^9, 3.645936731299549*^9}, {3.645936778398492*^9, 
   3.6459367784915333`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"contplt", ",", "markerplt"}], "]"}]], "Input",
 CellChangeTimes->{{3.4946499442250614`*^9, 3.4946499452721214`*^9}, {
   3.4946664394735355`*^9, 3.4946664410576267`*^9}, {3.494750517999138*^9, 
   3.494750518975514*^9}, {3.5046154259163427`*^9, 3.5046154276042356`*^9}, 
   3.5046175913027487`*^9, {3.504866138738534*^9, 3.50486614187492*^9}, {
   3.5048662678147383`*^9, 3.504866269322516*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtUgtQjAsYrUbUZhNJMrKyaCk0casrfF/p4Zm7XT10u1Lt6iWpFSokaSOh
Ntoo7OCmpyGmSd1SaHuJNleX0kul1O56/f8+/qK7xj0z33xzZs5858yczyIo
ypOro6WltUMzP/ZPGGGQQ7fJnBYCih21+JTtDNzoODm6tYkAp2pZGdvfENkj
YtbBBgJOVfs+uplEx5k3rMNu1hOwPFYycL5gOn5vZrnJnxAwNn/E916HAQrr
7+8Ke0xAqszap3CmAfoT9euX1RFQxbAxNQmgoeShT7pzLQHrpEkSwVN9jDoS
2Nv0iICGs2U1te76WCHoanup4XPtPU3Xy/XQKqKGOqjRDy39bJxfrYeuHB1l
neaePIshu1ylh2f6rge80PhLyyO7ymV6yHO+8PyemIArjRGmubv08ZS0sftY
MwHl2kVvBqfQcIOTq+WmFwQorlT42ZI0nH9zwmXJKwLMWi1fWthMR9HB4bZl
bwmQtKUmsKvo6Db3Oyd8kID+ntD0gLwZmPHJIXdcRoBuzgpGrNQIJwIy6F9U
BMQfVw66O85CetOEV5AuCWugc/XhamNcd/6QYaAxCecU5qz2WBOkz1K06TBJ
GKil9ViGmOK3cp69/xoSLlaORLtfNMP03uGuJHcSfvYzH9fKt/ie9ichcR/v
zt07C1B+emdZAo+E8ohQ7tFXC3F18MNrrukkZERgR/KJRUjxZOsb8knQ1z7k
xd+9GNeWce72PyZBE+Z8buxS7J+dNedQHwkuZi0rulpYOCyQZnAnSYiw/b3H
P8QK1zGHIJOhgDE6bZuDx0r85+9PGztRAcHj7EznJzYo8k6utghWgHneKH/F
WVsUDhu1buIroMqw8O1I0hrM30vPsilSQPuRkNATRXYobpauqnyuANWkBtN+
xSEa86n4qwIam7bF8a464oT54gP2ZkpoH7cseh+5ASkqeKdsgxJed//ywLYG
UZLjndnEUUK8qfrpN64zxsqj3EvTlHCtektM5yoX7PrCFMbdVQJtwPS2h7kb
fs17L5rRoYT0K9s9+lZtwvsDVim/jSvho+K1p0nYFjSoCeGYL1TBJO32dV7z
Nvy8yDDAx0UFKR9uMZK8dqCXftal3hAVFLT39vTrsnFlaDhLmKYCASumbM9h
Twy303MIKFH9389O1I7oG5zbqgLxM/4oXeSFC/g3PIulKogsZWzV9fbBPmvp
PRMDNWgXh7OkjF0oOpdt9ydLDVnPp51pHPfDio742akualhpIeSJhv0x2S4m
MSdADe+KK+Rx/bvRr8urODtODb2O/BOlvD0o/Pq9hS9Qw7Db5de3EgIxs9TN
ZH+RGjIShnTyU4PwL/upVew6NXB6KnUeZAejde2cz3b/quEDL6xLcpuDibHs
sUVSNYjQKUOnkotkyoXueVoUzNssWLz52V78yCgaZxpT0JFZklvQHYI10fFx
G5dQEMjoUzFlofik8E3acTsKQHEUatRh6KkQBXe6UUDOexkTrxOBDSmF9v7e
FBgJbLP/mLoPj/GfrdXnUmC8Z6yEMyUSW5cOiN7HUJByZntlzngk0i+Jr6oT
KZDPKqyjRvdj3uQOrnu6xl/LQ3xOEoWSi75Wr4QUvLMSc5f7HMBpyQ+ZBTco
WGDoF76s9gBeUm09WV9CAbcwLcaVGY1vmB/ibcs1eX78W2I0Wq4OdyJqKPgP
BM5zcA==
       "]]}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
      1.6], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwtkQsw1Akcx5cSi10uoz1p21Teh8brunPX75ejrvKIzqGcR2xICKNEJxLO
hbLSefRw5TxSnWS2bp1HJeR1LV0nIq/y1lX//+7+/3txe9N9Z37zne/Mb+b7
nfkY7I/25CszGAx3xf3nH6SNabLsbItuAqodGBm0tRY+gsXshE4CtjbM13r4
sdE0+XHVnUcEnGrwabqaysJKufDyUhsBZvHi8dxKTdzN4JvzWwmYXTPlc+up
Bpo+yWG+byEgc/4T76qPNPDzpgnJ4AMC6nmbOLoB6pjH5NasUuQv5lLFghYm
2sqn39y7T0Db6drG5u1MNHu+mPBWkT/+1JPz5YIafk+wlRsU/y+N3uiUN6ih
XXb3DvuHBCzk8+aL6tVw3+y8Zpxiz5wwclA4r4ZS3w1qP3QQUNwewSnxZaLO
OgNZVg8BQqVrzyaWq6Movbgop48ASfHdvdakOr7udayqeEaAXrdxn8EmTWx2
7x6fGyFA/DgzyaOehVZO8yqx0wSMDodlB1zQQleZV9eudwSoFFrw4ue0kVsn
epe7SEBisnRiu8NKrG7q2bxbgwRbGLA52qCD/+x39inTIyFHwjXpjddF7isx
u9SUhPFm9WHjUA7q5Bnr+TiQcE40FbP9nB5OVlM2o24kfOCzBsuS5fq7Q0g4
cSjuZs3Ntbiiq661JokEYUQY//if61CwdUlz7hwJZyPwaVrKekxXzWKM/UoC
U+mIV4b/RuRuY9yO7SJBMSa3JN4ICwx17JNnSHDS67QY7DRBo57okgmmBCKs
9wz7hZojO6yFSDeTwCxL3WWzmyVm6TftcXSRQLDcI8/xwSbs1WZ3UFES4F6Y
ybA4bY0bDweEZwskUM+uej6Vaou/BQV9NSCUQG9CaFjKNXsUs+6HPxiUgGxJ
IdXP8OoFqwVjJSm0P3I5FnfRAaPtfcYmjaTQKze+9ipyC0Ytm/Eed5FC/5Bd
nXUj4rB5fiAdK4VEDtXynu+Ikr+U2KwiKVxq2Bk7YOWEUquJGHmjFNTHORVu
3G2o7zd18ZcJKWQXu7qNWH2NJad+vzrLlMFrSb+nbvhOFIrZBTcsZbCkXnE5
rsMFyyNy0jo9ZZA+XcZL9XLH8sRXKYZHZFDZ+2J4VMUDSaP2SyWFMhCYxNYG
HvXErsKRBZZI9j+fbzBUNnTSb0AGrV0ZM6xSL6y2DR2MpGQQeYO3S+Vbb+R5
r7Bz5FCgVH3QZI7ni6TVFocRGwrye1Sz2uV7MeBMXpGbOwWWBj/FlU76Ya5z
mjw/nIKx6rsLx0b9sXb9ec07Jyl44ZCRciMuEBclLgmNxRRMbivqL0sKwisC
s5maWxScTXqpXJ65Hx8/vMUqaKMgZFikXHc+GOsD+bkxzymYjgsfFFeEYIFN
O8f1bwpKcetZZREfM9nfeVkuo2H1DsHGHV0HsPNe+Vt9XRqe5l0vqRwKxTNc
k5I1RjQE8UZkG+bDUPVtMG1vTwNIjkMjFY4BWkP1Mc40kKv7YhOVI7DLedXp
vj00aAusz+9bcQhP8AU6wUE06ATOXg9ZHolVW54wjKNoSM9yFRXKIzHxZ/9F
w0QaFlZW3aNnotDIv+7OgXRFP8OtNUccjYNOPv2vz9AwZt7KN/M+jH8Ydmu0
F9Gwlr33oGnzYbQUF7wnr9DAr/ox1nlDDJpz7HxTqukPfFJikG6z6Ii8TcO/
7KBsSA==
       "]]}, 
     {RGBColor[0, 1, 0], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtkQlM0wcUxksFLNUWAVlBLhEmyKGusiFW9h6oMBzgwMklo6DUosi4rCAY
BJQSFRXBOAVUNg1YDkHm0NFwZQZZReVwrBNFEBQsh5D9e/z/1bEu7kteXr7k
veT78rPfkxwqoNNotB26+W9/1DKUJG1wqbUgoJZHE1NcY7wy1JggNyfAp3Wm
KSSajbaRG6WTpgScaI1ov57HwuXLP2MrjQlwEfWNnb25FGM30YM/YREwZT0Z
cXtwCU6TpkIBk4DCGbdwickSrMiVbdMuJkBqt55jzmdi5Ptzg3MGBGyezusr
uW+EhuUyA74+AQ9ON7V1+BvhyVOj7TGLCLDwDOV4zzJQpuHNM3T+9ep5s6pW
BtaZ+YgP6/xsqd3MZSkDOUYRiR26/+nmpKHmGQbOGU4WLRgSUNadyCmPNEJb
XsSfgbo8zXo1f43rM7FwwNizk02AquxeFFfJRJN/RJdEywmwfOQ0YL9+KVZO
zk/kWxHQ11uYHSJloXWnwoTuSMDocEIRv8IYE395QF+6lgCDS+52oullmPr3
u6pfvQjIylGP+/NMkSORKRz8CfCAZxsyWs0Q9dtb9oYRcEZl49wvMscBrsei
EiEBYx3MYSchB+/uOd/4IIuACy2Tqf4XLLG307vBppiAj3yskZFTOVVXTcCx
g+m3Gm/Z4s85lRPHO3V9EhMER/9YiUSxQ3bhCwKKE3HweO4qjOWdMyvREmCk
d3iXOMYRi/QDbHOslKALc7ZctBrZ6c2M1d5K2Gr50H3ooTNmsLwxPlYJidyd
w9FCV+RH+XLNCpQwxWIGbgxei1EjroGsWiXs1Yac9/1tPWo/5Wvd+pVgU6EQ
u5/movy2T30gpQQpW/J8Ms8D85leT/wcVNCfKUzIrfkCS5prHisDVaBZ0Gmx
F5Zvfm/hkaGC7t8Dj6Rf4eEGh1Kr5z/q7rVONW+SvsSZuadbuntUIH/x+R1u
GyLfzWmhX62CLA55/4PAF62i37UMrlLD1dbtac/WbcW7hqXj9UFqYI5xqoNt
/LC7KeMtN1MNRWVBwSPrvsKxN3RP/EkN71TyUPP927FsTdmmxodqWGBWX0uX
BaJY73rcd4QaCt7esMvbtQM9lfmWq6w1cLP/5fCoQQj6nb72RO6rgRLntKbY
jFDcuj1mfneC5n8+36LsnuN0QZEGunrEClblLoz5MDa6sUEDSfV2XxuEhWN2
m7RL1KsBvdoDztN2kXjWN3zLtjkNlD5efLJbG4X03jhaI5uEtfY/pFdORKN/
vbiqzZWEV7X3Zo+MxqBsZerwEX8SXvLEufXpsUim9HyjiCNhwu+y/EZ2HML4
liqLbBKKs1/Tqwr3ILszv5BVSkL8cAv9zsW92BfkcaVPQsLb9P1DfdXxqOld
VJzUTkIl+hTTWwQ4XVzBUAyQsCKgxDGgZx/aP5U07JggYfB8XfnNF0JcGBl0
ryZJiLMb0TjMJCD54bEryaQAVEehjdyPmaneocFWFChXDKRl0RNRkfcooMGF
gmUl3Iu7DQ9ih8hF6uhFgVnsVF28fhLuK10IvutHQcHJoJZL2iQMsNfUJ++k
YNZU0kkpvke5oD03jE/BIC2460xfMh6rpqUcOkDBK9cugUt4Ct5yEzr2H6LA
lh11YE1HCvbyrvpl5lAgkJxK2+aQimFWIceSC6mPfHJTscbENaPjHAX/AnRF
WDY=
       "]]}, 
     {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwtkX0w1AkcxtfGtXQKxR4XW+GQkRscGs73m+sisSaFXiRhLdbK2rwt7pZw
V67GSySUvbkuL7Fy5zpH5KqhcC4c4+pYL11knYzf2t3fT3Hu5TPzzPPP88cz
89kZfjaAQ6fRaO7r+acjOwUG8qdbUMLcIQveQoBWmR0raV4PdTKd739jQoDo
M9ULLzcDjO1/amlnQ4ATPHNMad+K/afLZxb2EnBJaWo9mGSI4RW39Bl+BEx3
6oxbcZnoLWc0XQ0n4ErrrMDrijHW/PTb4D0RAbR/2Y51CaY5pSUEfB4nlN6R
muGSvGnV+XsC7vKiORnDO9D4F7Z95hABBTwcOS/ehW5WcfZuSgK0NZID80It
MFk3+71P3lfA+pnLFUkfoKyIocn1VMB+4167573WWNyTsimNpwCew5HxEK4t
1nV7eR8qVYBcV8fXlb0H911fHGp8oICIlcOFng8/REHoXHfqogJMK+fy7PId
MMCs4eNU1jK0ba79YzbLCWmLd9hi/2UYTOVGi+ucseQlf1uEeBnUa+ts3Iu2
hiE1S03L8PiJb5rwuhvKLhPmGi/W9ytWdS/5HtgVVS8JM1LC6NhHzQ4diGuN
qy7T3koQMclHbzmeKMkM33AyXQk32n0Sn9nvx+4p/+3lDUrQmWZWs00PYP6S
R2WiTAlflfuxJ+y9kdFZXXlXTwWvlaMBhjE+GBxKd3Hdp4I1neoqYY8vlkx0
5TxJUEHuq5usrEB/HD3Or3KvUkHNoGx8UusweozxJRF9KiiyTvwuLCUAxzLx
az216n8/R3GYfarNcJcauvry5nQlgZhenlHO9lEDv4F1SCsoGG2+DHZsT1CD
xu1Y63nWcUxNnnmXX6KG4v6NFx6vnMC1h5bSmBY17Nl5VSiZCcFjv2660fG7
GqZutyykTYaiiaooIoVUg8wtT9wgDEPZtebcKiYJMweujd5MP4NgFJvv6URC
Qfqf9FtfhONAT/0Kz5+EyPFWenNpBNobJZ+yiiHhlTDm+UB1JBJB913EWSRI
cF8BvZWDjfIs/ewyEkwOFlkc7IvCDY4/ClylJIwU1lfUjHExJ/+YTPqAhDOs
CbX5X9HYd+T05OIwCaDMgA4yBuPnHq1qz5KwbDKUKKLzUFua3aFFkqBX5FB6
8p04dHxbWP2aQcHWMHl9pCYfc5zncYhJQe4Fv9ayFT4Wt1zUv2dJwYJB7c/U
XDy+mYyS/OBAwQiN3XVp4CwG6YvO9XpQMGXbxdkdnICu37Zv0/ahwGzziVib
zgR0f7ObITpKAaf2YuKn5gKkzrUN24RS//kRC1A7PlrTgkvB3+2szpY=
       "]]}, 
     {RGBColor[1, 0, 1], PointSize[0.012833333333333334`], Thickness[Large], 
      LineBox[CompressedData["
1:eJwt0Qs01FkcB3AsxcirB8vSZGsZJLMT2j1Tfj8lMkkoiUWUWSQrZq2ixWwe
W2RRWyKaU61nelhr7ViiHEm1NdOGymMiKc+1HaN7Zdt/p37n3HPP55x77v39
7td8d4yPUE1FRWUrs97t70sfOyevOHGtCVTxVTIoTw+LN/v3DlgRcG4cr/EO
1MXm5zrJJxmnNe68dl6sgxPL2l95M7aOlw3mlC/Ae/5iA1PGo6Yvdl7t1Ea9
KV7lLIdA5vhKvwoDbdzp2pk7w7iBzTVasouFgX+EFRgy59eOiWX5rVp4vaLr
+C7GN7NqmprdtNAhgbPjEeOP1/gYrZvQRKHYq+Yo09+QxdSi0kZNVFq6JyXa
EJg4zh4/3aCJhR3aaZdXEhiri35SN66JtD3vLHcVgcL2KKMify1s/eFviTqX
QJ1q5aNn6iy84Hc3gMcjoCysD+BNs9C5LF7SbE/A+K7lA3PuAhTI2lzq1hCQ
3c9M8m7QwUgHqYkJn8DTvojsXWf00HO1+/S/TgQ0CmzZ8WP6WGIdXea2gUBi
8swzN/5C1E5iq7M3EbCHx6sTGhfh2jT/vpQtBI4pzTjy+CWo+GWxVuw2AoPN
rD7LcCOUgMCP+BM4IX0R63bCGK2uvipihxJ4n48pWgSwKkciCKTsE126cmkp
6pnNTQbFMvNERQgPPVyGacP6gphEArlR2Hk49VOcslLhGqQR0FL9zjcjeAW2
bU83dswhwDSTUxRvgfu6A5LvFxBwMb5t++Q2B70/43fKzxOI4m3rCwy3wYEq
RYHdZSZPHZbHF56r8GiPhtMjKYE9s955629wsd5SuO56GwGzMyMZtlk8fDhX
r9srZ/LVreh5IbZHr3sNVqb9BOQHwiNSKx3x5wWceXGjBF6/ZWr+l6hnUf+J
bIZA+y2Pg6JiPtplWwzYqFOQz1pWPo92wuDLtrJv9Sl09zrU8poQWSo/hpSY
Ukg0Iq1zwvVYMjE5v4hDoaRREPfYzgUzR9kQZE+BNWhU5mnmiqvD5d93AYXs
wi2eCrtNqCNv4b8RUJhUdvssiRSg+Ez5P42+FN6yys6KOjzwP0fnxXohFNJf
XmCLfbfihIHr0oFICuXy/r6nGt7YUhybYSWikM+JqwlJ8EGFILm1K4l+yGc7
1h2x8Oo/TKHtTsaIjsQXS/1fmztmUYiuZm/W2OGHN6bvOSjyKKhW7eWMsf3R
iBOkOXSKwvG/5h9pnw3AaulWQ49iCqvMT4kkw4GYneDXY3qOwkBV/cTBp8H4
J2dFV3AphX5+Rmq1KATdCoSHjSspDLue7r6QFIr2ubeDtldTyE0aUivN3I05
jzUGDa9QCOuTqtWe3INBzq0/RdRQeCmKfCIrC8PKnDqFVy0FCTrnqkmFmJid
7dP1GwUT9/wV7ne+xh51ZehHv1PozLtYVN4bjg9azmX1MA5lK14vH4/AmGPr
PfbWUwDlIWgikVj9efqyWsbTJg/iEtWiUHLAJL2FsX4+7+RX8/ah58oa5WnG
i0JGL4apR2OT4ZspF8bpR7ZIC2ajkaiWv7rF3D+xsKKFjnyDWvXCA9x376t4
th2TxaBSbehNSh3zHzZtQmu//dhx8eHcNabfpboBe62a92NWyvDMDDOPsOJo
3MblsbhhY0e4Xe2HfFJjcfambUf0rxT+B+ALXxk=
       "]]}}, {}}, {{}, {
     {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{4., 1.2995816091602355`}}, {{7., 
       1.3350909661229609`}}, {{80., 1.5500725689404935`}}, {{280., 
       1.6716196589724832`}}}]}, 
     {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      Dashing[{0, Small}], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{4., 1.3000922670612745`}}, {{7., 
       1.33699046068788}}, {{80., 1.5533108818049415`}}, {{280., 
       1.668805875550332}}}]}, 
     {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDiamond]\"\>",
         StripOnInput->False,
         FontSize->10.88], {0., 0.}], {{{4., 1.2560226105186791`}}, {{7., 
       1.2909363941361125`}}, {{80., 1.5343074058869655`}}, {{280., 
       1.660095658780032}}}]}, 
     {RGBColor[0, 0, 1], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledUpTriangle]\"\>",
         StripOnInput->False,
         FontSize->10.24], {0., 0.}], {{{4., 1.1912459102472681`}}, {{7., 
       1.22402049643919}}, {{80., 1.5083215063977398`}}, {{280., 
       1.6501808330712058`}}}]}, 
     {RGBColor[1, 0, 1], AbsolutePointSize[6], Thickness[Large], 
      GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledDownTriangle]\"\>",
         StripOnInput->False,
         FontSize->10.24], {0., 0.}], {{{4., 1.5727999161599562`}}, {{7., 
       1.5881144182400335`}}, {{80., 1.6571953898315834`}}, {{280., 
       1.668805875550332}}}]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.1672272228110072`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Average charge state\"", TraditionalForm], None}, {
     FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
  Method->{},
  PlotRange->{{0, 280.}, {1.1912459102472681`, 1.6716196589724832`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.620464401553102*^9, 3.620465051364375*^9, 3.645935856500082*^9, {
   3.6459359689585*^9, 3.645935975154612*^9}, {3.645936382048201*^9, 
   3.645936418531534*^9}, 3.645936603925026*^9, 3.645936634561988*^9, 
   3.645936735898592*^9, 3.6459367865020723`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"contpltlegend", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "290"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.18", ",", "1.69"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "None"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "3"}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"Experiment\",
FontFamily->\"Arial\"]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"All\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"channels\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"tsDCH\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\",\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Constant\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"energy\",
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.21", ",", 
        RowBox[{"-", "0.3"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.56", ",", "0.5"}], "}"}]}], ",", 
     RowBox[{"LegendTextSpace", "\[Rule]", "7"}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249563334653*^9}, 
   3.485249619573966*^9, 3.485493212613078*^9, 3.485493244866784*^9, {
   3.494649850329691*^9, 3.4946498877938337`*^9}, 3.494649941294894*^9, 
   3.4946664356443167`*^9, 3.4946665043122444`*^9, {3.494750514860992*^9, 
   3.494750535509623*^9}, 3.4965751028347473`*^9, 3.4965752920505695`*^9, {
   3.504615351394802*^9, 3.504615392635889*^9}, {3.50461549827822*^9, 
   3.504615503442679*^9}, {3.504615726809184*^9, 3.504615744769245*^9}, 
   3.504615853732647*^9, 3.504615918091321*^9, {3.5046160786967363`*^9, 
   3.50461608075795*^9}, {3.504616138241605*^9, 3.504616144282751*^9}, {
   3.50461620795538*^9, 3.504616306350005*^9}, {3.504616392713345*^9, 
   3.504616406297021*^9}, {3.504616458623314*^9, 3.504616563904447*^9}, {
   3.5046169006639233`*^9, 3.50461695936547*^9}, {3.5046171682135267`*^9, 
   3.504617171157338*^9}, {3.504617210742193*^9, 3.504617229634783*^9}, {
   3.504617344155274*^9, 3.5046173485935926`*^9}, {3.504617517590765*^9, 
   3.504617521500906*^9}, {3.504617556679529*^9, 3.5046175634943237`*^9}, {
   3.50461759957749*^9, 3.504617603013485*^9}, {3.50461764175786*^9, 
   3.504617649618166*^9}, {3.504618707055778*^9, 3.504618710535469*^9}, {
   3.5046187940854683`*^9, 3.504618810256125*^9}, {3.509952568847056*^9, 
   3.509952582876627*^9}, {3.509952672988331*^9, 3.509952674968083*^9}, {
   3.53290841470125*^9, 3.532908541187673*^9}, {3.53290926526546*^9, 
   3.532909285256455*^9}, {3.5329093169251013`*^9, 3.532909391844919*^9}, {
   3.532909634027038*^9, 3.532909656748663*^9}, 3.532909711313301*^9, {
   3.615179646260758*^9, 3.615179655037279*^9}, {3.620462481801869*^9, 
   3.620462494606104*^9}, {3.6204645554373693`*^9, 3.620464577641795*^9}, {
   3.620464666471776*^9, 3.62046466970217*^9}, {3.645935996841967*^9, 
   3.645935998808797*^9}, 3.6459360833230143`*^9, 3.6459362911565123`*^9, {
   3.64593645309971*^9, 3.645936482914097*^9}, {3.645936643532946*^9, 
   3.645936643659874*^9}, {3.645936984491578*^9, 3.645936984570788*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"markerpltlegend", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "chrgExpt", ",", "chrgDCHSS", ",", "chrgDCHTS", ",", "chrgSCH", ",", 
       "chrgConst"}], "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "290"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.18", ",", "1.69"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Magenta"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Pulse duration [fs]\>\"", ",", "\"\<Average charge state\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "11"}], ",", 
        RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegend", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"Experiment\",
FontFamily->\"Arial\"]\)\>\"", ",", " ", "\"\<\!\(\*
StyleBox[\"All\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"channels\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"tsDCH\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\",\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Only\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"SCH\",
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"Constant\",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\" \",
FontFamily->\"Arial\"]\)\!\(\*
StyleBox[\"energy\",
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LegendPosition", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.21", ",", 
        RowBox[{"-", "0.3"}]}], "}"}]}], ",", 
     RowBox[{"LegendSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.56", ",", "0.5"}], "}"}]}], ",", 
     RowBox[{"LegendTextSpace", "\[Rule]", "7"}], ",", 
     RowBox[{"LegendShadow", "\[Rule]", "None"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.473699135991097*^9, 3.4736991615778217`*^9}, {
   3.473699301741271*^9, 3.473699320557034*^9}, {3.473699421883836*^9, 
   3.473699428716984*^9}, {3.473700033412634*^9, 3.473700034810555*^9}, 
   3.473700716153805*^9, {3.4737009265426083`*^9, 3.473700969639333*^9}, {
   3.473701488794361*^9, 3.473701498942451*^9}, {3.4737030606150618`*^9, 
   3.473703061704266*^9}, {3.473712908049386*^9, 3.473712909008934*^9}, {
   3.47386479966143*^9, 3.473864808149444*^9}, {3.473865917062973*^9, 
   3.473865924801833*^9}, {3.473890452198127*^9, 3.473890459260561*^9}, {
   3.47389207739612*^9, 3.473892084830724*^9}, {3.474218276275631*^9, 
   3.474218298966569*^9}, {3.474326654076273*^9, 3.474326654592761*^9}, {
   3.4743785313411427`*^9, 3.4743785366629477`*^9}, {3.4743902061446133`*^9, 
   3.4743903121082993`*^9}, {3.474391060640542*^9, 3.4743910609608717`*^9}, {
   3.474392146346908*^9, 3.4743922220438623`*^9}, {3.474731575511281*^9, 
   3.474731603980946*^9}, {3.4747437494680243`*^9, 3.474743767268525*^9}, {
   3.475870302112399*^9, 3.475870302588086*^9}, {3.475870336288623*^9, 
   3.475870357600123*^9}, {3.4758704325129004`*^9, 3.475870433207594*^9}, {
   3.4761304240026283`*^9, 3.476130426862506*^9}, {3.485240404836739*^9, 
   3.485240409334504*^9}, {3.485240486339072*^9, 3.485240573985013*^9}, 
   3.485240777588726*^9, {3.4852429591553593`*^9, 3.485242973637651*^9}, {
   3.485243064661384*^9, 3.4852431106678658`*^9}, {3.48524942980331*^9, 
   3.4852494490646753`*^9}, {3.485249511813014*^9, 3.485249529613412*^9}, {
   3.485249572080184*^9, 3.485249591416458*^9}, {3.4852497018475018`*^9, 
   3.485249734259844*^9}, {3.485493208008731*^9, 3.4854932367779093`*^9}, {
   3.494649899584508*^9, 3.494649942902986*^9}, 3.4946664370403967`*^9, 
   3.4946665110716305`*^9, {3.494750422880415*^9, 3.494750456496923*^9}, {
   3.494750502578951*^9, 3.494750516328245*^9}, 3.4965751191286793`*^9, 
   3.496575295512768*^9, {3.504615353653384*^9, 3.50461535543154*^9}, {
   3.504615406706176*^9, 3.5046154176557837`*^9}, {3.504615529904488*^9, 
   3.504615554681242*^9}, {3.5046156078486633`*^9, 3.5046156112595987`*^9}, 
   3.5046157194061337`*^9, 3.5046159207523537`*^9, {3.5046159524408493`*^9, 
   3.504615967482848*^9}, 3.504616028090084*^9, 3.5046160991024933`*^9, 
   3.504616133431033*^9, {3.504616317612759*^9, 3.504616350268878*^9}, {
   3.504616595016795*^9, 3.504616597879794*^9}, {3.504616923395772*^9, 
   3.504616923592064*^9}, {3.504617068977909*^9, 3.504617069143524*^9}, 
   3.504617219204383*^9, {3.5046172630927143`*^9, 3.5046172700196877`*^9}, {
   3.50461868549671*^9, 3.504618694822847*^9}, 3.50461876999468*^9, {
   3.5099525649397497`*^9, 3.50995258803122*^9}, {3.532908417763476*^9, 
   3.5329084186592007`*^9}, 3.532908549966628*^9, 3.532909119697671*^9, {
   3.532909189604281*^9, 3.532909281908338*^9}, {3.532909312797618*^9, 
   3.532909388847527*^9}, {3.5329095452351303`*^9, 3.532909618561954*^9}, {
   3.5329096614312973`*^9, 3.5329096992059927`*^9}, 3.615179642597309*^9, {
   3.620462483566728*^9, 3.620462496647976*^9}, {3.620464649783873*^9, 
   3.620464659118536*^9}, {3.645935988378981*^9, 3.645935992368874*^9}, 
   3.645936130389093*^9, {3.645936193338327*^9, 3.645936193657563*^9}, 
   3.645936241702017*^9, {3.645936448368759*^9, 3.64593647371743*^9}, {
   3.6459366405431232`*^9, 3.645936640692182*^9}, {3.6459369795821047`*^9, 
   3.64593697965868*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"contpltlegend", ",", "markerpltlegend"}], "]"}]], "Input",
 CellChangeTimes->{{3.4946499442250614`*^9, 3.4946499452721214`*^9}, {
   3.4946664394735355`*^9, 3.4946664410576267`*^9}, {3.494750517999138*^9, 
   3.494750518975514*^9}, {3.5046154259163427`*^9, 3.5046154276042356`*^9}, 
   3.5046175913027487`*^9, {3.504866138738534*^9, 3.50486614187492*^9}, {
   3.5048662678147383`*^9, 3.504866269322516*^9}, {3.5329084210393353`*^9, 
   3.5329084250630703`*^9}, {3.5329091399387503`*^9, 
   3.5329091664590397`*^9}, {3.5329092582172403`*^9, 3.532909258455823*^9}}],

Cell[BoxData[
 GraphicsBox[{{InsetBox[
     GraphicsBox[{{}, {{}, {}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
         LineBox[CompressedData["
1:eJwtkQtQzAsUxqsRtdlEkoysLFoKzXKrK5xTenjmblcP3a5Uu3pJaoUK1U0b
CT2oKOzgpqchpkndUmh7iTZXl1YvlVK76/X/7+NfdPeO+818c+bMnDnfN/Oz
CIz04OloaWnt0vi/+UNGGGjfYzKvjYBSBy0BxZ6Fmx2mxra3EOBYK6vg+Bki
Z1TEOtxEwKlan0c3k+g4+4Z16M1GAlbGiAfPF83E760sV/kTAsYXjvrc6zLA
3Mb7e0IfE5Aqs/Yunm2AfkTjxhUNBNQwbExN/Gkofuid7lRPwAZpkjjrqT5G
Hgvoa3lEQNPZirp6N32sypJ0vNTs8+08TDfK9dAqvI46rLkfXv7ZuLBWD124
OsoGzT95NkN2uUYPz/Rf93+hyZdWRkgqZXrId7rw/J6IgCvN4ab5e/TxlLS5
50QrAZXaJW+GptFwk6OL5ZYXBCiuVPmySRouvDnpvOwVAWbtli8tbGai8PBI
x4q3BIg7UuM5NXR0nf+dGzZEwEBvSLp/wSzM+GSfPyEjQDdvFSNGaoST/hn0
LyoC4k4qh9wc5iC9ZdIzUJeEddC99mitMW44f8QwwJiEcwpzVmeMCdLnKDp0
mCQM1tN6LYNN8Vsl385vHQkXq0ej3C6aYXrfiCTJjYQffBbievk2n9N+JCQc
4N+5e2cRyk/vrojnk1AZHsI7/moxrg16eM0lnYSMcOxKTlyCFF+2samQBH3t
I56CvUtxfQX37sBjEjRlzufHLMeBudnzjvST4GzWtkrSxsKRLGkGb4qEcPav
vX7BVriBOQyZDAWM02k77N1X499/fdrcjQoImuBkOj2xQaFXcq1FkALMC8YE
q86yMXfEqH2LQAE1hsVvR5PWYeF+erZNiQI6jwWHJJbYoqhVuqb6uQJUUxrN
+BmHacynoq8KaG7ZEcu/6oCT5ksP2ZkpoXPCsuR9xCakqKDdsk1KeN3z0wN2
HaI4zyuzhauEOFP10288J4yRR7qVpynhWu226O41zij5wsyNvasE2qDpbXdz
V/xa8F44q0sJ6Vd2uvev2YL3B61SfplQwkfFaw+T0G1oUBfMNV+sgina7ev8
1h34eYmhv7ezClI+3GIkee5CT/3sS33BKijq7Osd0OXg6pAwVm6aCrJY0RX7
jnpgmK2evX+Z6n8+u1E7vH9ofrsKRM8EY3ShJy4S3PAolaogopyxXdfLG/ut
pfdMDNSgXRrGkjL2oPBcju3vLDVkP59xpnnCF6u64uamOqthtUUuXzjih8m2
0Ql5/mp4V1oljx3Yi74Sz9KcWDX0OQgSy/n7MPfr9zZBlhpGXC+/vhUfgJnl
riYHS9SQET+sU5gaiH/aTa/hNKiB21ut8yAnCK3r5322/UcNH/ihEvFtLibE
cMaXSNUgRMcMnWoekikXehZoUbBga9bSrc/240dGyQTTmIKuzLL8op5grIuK
i928jIIARr+KKQvBJ8Vv0k7aUgCK41CnDkUPhTCo25UCcsHL6DidcGxKKbbz
86LAKIud89v0A3hC8Gy9Po8C433jZdxpEdi+fFD4PpqClDM7q/MmIpB+SXRV
nUCBfE5xAzV2EAumdvHc0jX5Wu6ic+JIFF/0sXqVS8E7KxFvpfchnJH8kFl0
g4JFhr5hK+oP4SXV9j8ayyjgFadFuzCj8A3zQxy7kvrBJzEKWWvDHIk6Cv4F
v7hugQ==
          "]]}, 
        {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], Dashing[{0, Small}], LineBox[CompressedData["

1:eJwtkQsw1Akcx5cSi10uoz1p21Teh8brunPX75ejrvKIzqGcR2xICKNEJxLO
hbLSefRw5TxSnWS2bp1HJeR1LV0nIq/y1lX//+7+/3txe9N9Z37zne/Mb+b7
nfkY7I/25CszGAx3xf3nH6SNabLsbItuAqodGBm0tRY+gsXshE4CtjbM13r4
sdE0+XHVnUcEnGrwabqaysJKufDyUhsBZvHi8dxKTdzN4JvzWwmYXTPlc+up
Bpo+yWG+byEgc/4T76qPNPDzpgnJ4AMC6nmbOLoB6pjH5NasUuQv5lLFghYm
2sqn39y7T0Db6drG5u1MNHu+mPBWkT/+1JPz5YIafk+wlRsU/y+N3uiUN6ih
XXb3DvuHBCzk8+aL6tVw3+y8Zpxiz5wwclA4r4ZS3w1qP3QQUNwewSnxZaLO
OgNZVg8BQqVrzyaWq6Movbgop48ASfHdvdakOr7udayqeEaAXrdxn8EmTWx2
7x6fGyFA/DgzyaOehVZO8yqx0wSMDodlB1zQQleZV9eudwSoFFrw4ue0kVsn
epe7SEBisnRiu8NKrG7q2bxbgwRbGLA52qCD/+x39inTIyFHwjXpjddF7isx
u9SUhPFm9WHjUA7q5Bnr+TiQcE40FbP9nB5OVlM2o24kfOCzBsuS5fq7Q0g4
cSjuZs3Ntbiiq661JokEYUQY//if61CwdUlz7hwJZyPwaVrKekxXzWKM/UoC
U+mIV4b/RuRuY9yO7SJBMSa3JN4ICwx17JNnSHDS67QY7DRBo57okgmmBCKs
9wz7hZojO6yFSDeTwCxL3WWzmyVm6TftcXSRQLDcI8/xwSbs1WZ3UFES4F6Y
ybA4bY0bDweEZwskUM+uej6Vaou/BQV9NSCUQG9CaFjKNXsUs+6HPxiUgGxJ
IdXP8OoFqwVjJSm0P3I5FnfRAaPtfcYmjaTQKze+9ipyC0Ytm/Eed5FC/5Bd
nXUj4rB5fiAdK4VEDtXynu+Ikr+U2KwiKVxq2Bk7YOWEUquJGHmjFNTHORVu
3G2o7zd18ZcJKWQXu7qNWH2NJad+vzrLlMFrSb+nbvhOFIrZBTcsZbCkXnE5
rsMFyyNy0jo9ZZA+XcZL9XLH8sRXKYZHZFDZ+2J4VMUDSaP2SyWFMhCYxNYG
HvXErsKRBZZI9j+fbzBUNnTSb0AGrV0ZM6xSL6y2DR2MpGQQeYO3S+Vbb+R5
r7Bz5FCgVH3QZI7ni6TVFocRGwrye1Sz2uV7MeBMXpGbOwWWBj/FlU76Ya5z
mjw/nIKx6rsLx0b9sXb9ec07Jyl44ZCRciMuEBclLgmNxRRMbivqL0sKwisC
s5maWxScTXqpXJ65Hx8/vMUqaKMgZFikXHc+GOsD+bkxzymYjgsfFFeEYIFN
O8f1bwpKcetZZREfM9nfeVkuo2H1DsHGHV0HsPNe+Vt9XRqe5l0vqRwKxTNc
k5I1RjQE8UZkG+bDUPVtMG1vTwNIjkMjFY4BWkP1Mc40kKv7YhOVI7DLedXp
vj00aAusz+9bcQhP8AU6wUE06ATOXg9ZHolVW54wjKNoSM9yFRXKIzHxZ/9F
w0QaFlZW3aNnotDIv+7OgXRFP8OtNUccjYNOPv2vz9AwZt7KN/M+jH8Ydmu0
F9Gwlr33oGnzYbQUF7wnr9DAr/ox1nlDDJpz7HxTqukPfFJikG6z6Ii8TcO/
7KBsSA==
          "]]}, 
        {RGBColor[0, 1, 0], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwtkQlM0wcUxksFLNUWAVlBLhEmyKGusiFW9h6oMBzgwMklo6DUosi4rCAY
BJQSFRXBOAVUNg1YDkHm0NFwZQZZReVwrBNFEBQsh5D9e/z/1bEu7kteXr7k
veT78rPfkxwqoNNotB26+W9/1DKUJG1wqbUgoJZHE1NcY7wy1JggNyfAp3Wm
KSSajbaRG6WTpgScaI1ov57HwuXLP2MrjQlwEfWNnb25FGM30YM/YREwZT0Z
cXtwCU6TpkIBk4DCGbdwickSrMiVbdMuJkBqt55jzmdi5Ptzg3MGBGyezusr
uW+EhuUyA74+AQ9ON7V1+BvhyVOj7TGLCLDwDOV4zzJQpuHNM3T+9ep5s6pW
BtaZ+YgP6/xsqd3MZSkDOUYRiR26/+nmpKHmGQbOGU4WLRgSUNadyCmPNEJb
XsSfgbo8zXo1f43rM7FwwNizk02AquxeFFfJRJN/RJdEywmwfOQ0YL9+KVZO
zk/kWxHQ11uYHSJloXWnwoTuSMDocEIRv8IYE395QF+6lgCDS+52oullmPr3
u6pfvQjIylGP+/NMkSORKRz8CfCAZxsyWs0Q9dtb9oYRcEZl49wvMscBrsei
EiEBYx3MYSchB+/uOd/4IIuACy2Tqf4XLLG307vBppiAj3yskZFTOVVXTcCx
g+m3Gm/Z4s85lRPHO3V9EhMER/9YiUSxQ3bhCwKKE3HweO4qjOWdMyvREmCk
d3iXOMYRi/QDbHOslKALc7ZctBrZ6c2M1d5K2Gr50H3ooTNmsLwxPlYJidyd
w9FCV+RH+XLNCpQwxWIGbgxei1EjroGsWiXs1Yac9/1tPWo/5Wvd+pVgU6EQ
u5/movy2T30gpQQpW/J8Ms8D85leT/wcVNCfKUzIrfkCS5prHisDVaBZ0Gmx
F5Zvfm/hkaGC7t8Dj6Rf4eEGh1Kr5z/q7rVONW+SvsSZuadbuntUIH/x+R1u
GyLfzWmhX62CLA55/4PAF62i37UMrlLD1dbtac/WbcW7hqXj9UFqYI5xqoNt
/LC7KeMtN1MNRWVBwSPrvsKxN3RP/EkN71TyUPP927FsTdmmxodqWGBWX0uX
BaJY73rcd4QaCt7esMvbtQM9lfmWq6w1cLP/5fCoQQj6nb72RO6rgRLntKbY
jFDcuj1mfneC5n8+36LsnuN0QZEGunrEClblLoz5MDa6sUEDSfV2XxuEhWN2
m7RL1KsBvdoDztN2kXjWN3zLtjkNlD5efLJbG4X03jhaI5uEtfY/pFdORKN/
vbiqzZWEV7X3Zo+MxqBsZerwEX8SXvLEufXpsUim9HyjiCNhwu+y/EZ2HML4
liqLbBKKs1/Tqwr3ILszv5BVSkL8cAv9zsW92BfkcaVPQsLb9P1DfdXxqOld
VJzUTkIl+hTTWwQ4XVzBUAyQsCKgxDGgZx/aP5U07JggYfB8XfnNF0JcGBl0
ryZJiLMb0TjMJCD54bEryaQAVEehjdyPmaneocFWFChXDKRl0RNRkfcooMGF
gmUl3Iu7DQ9ih8hF6uhFgVnsVF28fhLuK10IvutHQcHJoJZL2iQMsNfUJ++k
YNZU0kkpvke5oD03jE/BIC2460xfMh6rpqUcOkDBK9cugUt4Ct5yEzr2H6LA
lh11YE1HCvbyrvpl5lAgkJxK2+aQimFWIceSC6mPfHJTscbENaPjHAX/AnRF
WDY=
          "]]}, 
        {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwtkXs01AkcxT23mRFRabBpkgpZcUaLzpTvl20jaUQPlBDJc+SRRx67ppW2
lFNEhTJ7ar3yiEqWBtuDkh5YVlkmqci734+Z+Y1iZ097z7nnnnvO/eOe8zHw
O+IWoKSgoOAi93/5VZooYK4UuS8i4QZHIU3GXoRqSWIRwSDBTjhe7eqlgYld
cVae35CQKvRovMZXR2bG3ckSRRLWxbQPZhQvRFXNJzoqXwgYXT7sUdWthiGP
GhvSpAScHP/OvURLDcN1Kid2ThNQz7Jgavsw0Dq69A5/ioBNY/z2zId0nIBH
K23GCWhJr25ocqBjzfDizVkjBOhYuzE3T9Cw9u9CZvUwAe/XflpSKKQhM+6C
8NYQARNZrPHL9TScs5jk3JX3sRpeb804DTOOtBb0yve5j0OZeZ50JPM3imGU
gBrF0lfvVBi423Cns/IkAeLc2n3sGQZ2hBlUbpH/031m1GlgsRAvDjaZGs4S
0P7yZKJrvTq2fLJ7IVQmYaA/6IxP/iI8o1hbaKlBguolM1bMmCYykq0ar+mR
kPCT5J0DZzGGPH+5xsyEhA3w2jJOuASf++QOTWwk4axY37gjRhv98gq1aDtI
GGxi9BsFMtFxlFZ10Y+EC3XDkQ4XdLH4j7867iWQ8JXPciyN0E/NySbh57Do
ipsVK5AYrZqzukVCTWhQQFLXStR9xjVP7iThXCh2/5KyCjlGYeYcMQl0xdg9
ad6rMVb9uM4P306D/ExGXsxaFGXSVALtp2GL7lOz3qfGmNUap3YsdBpC2bv6
vQJNsbTFwXF7zjSMqjOcbbjr0e7KVGfl/Wnwn3U9b//AAiO9R1rip6ZBP38k
zSydjW4ryjfHs2agXqPkn2H+BlSYuslNcZmBjvjAoJRSK8z+wFvqnzID0nm5
FmxEU22vYqJqBh4/cT4WfYWDogzSUPGdfD9rVPqBZ4vNh8sEvsvE0NP3/W12
A+J85Zz1oKMYEpjUwy8B9ihI9lPenyiGq0KnqNfmW7Dlrcvy3HIxMAaZRVz9
rZhO2OZHicRwJncH9425I9KaivJrNCUwKe5x0w52QndvJWsbOwnMM4oKolud
MftNc+qTCAmc+Hidxd/jgj2evIJNBRIo7hD1D6i6om0fT+DfJoFM46hq3zg3
7EvG3zSlkv/57MYu7oF67VVSaG5LG1EX7MHE3KRcrpMUeOWs7ap73dHkV3dL
YYQUFG+EGI+xPDE+dmghL1sKWc8XnHo8uw/nH6ypCK6VwnqDi9GCIS/0eKF2
teGVFN7eqJ04NuCNepJM/zhKCiJOWkp5tC+KLt8+UcCkYGjr5Z7riQcRloWk
22+g4Fzie6XCk37Y3lo2G+pCwaH+OqXbOf5oviz2gFEwBR+jg3vbiw4hubfR
OoVPgQDtzinVBWDlKF/r+CUK9LZlrt7WdhiVLe9G2lRQ0H2+LK+4LxBT0z1E
FfcpOMh6IzUcD8K2XT4DU10UgDgJGqhgDB95OEcfpmBGrzMqQSkU6RXHG1Qp
CjQz2Tn7vwlDyy/niyZpMljiO1p2SIWHqVZj2MmUwYlTO+ouzfIwq/a01r01
MphYXPKnbCQcPw8cFtxhy6Bbgdt8tv0I7tVKOPrUVgZvTZsD1rlHoM3vwqV0
Jxms0NgXYtIUgZs+r6Ml7JZBQMnpqB8NI1F2tL7LxFv2lU9KJNLDg1RWB8rg
X465Y2g=
          "]]}, 
        {RGBColor[1, 0, 1], PointSize[0.012833333333333334`], Thickness[
         Large], LineBox[CompressedData["
1:eJwt0Qs01FkcB3AsxcirB8vSZGsZJLMT2j1Tfj8lMkkoiUWUWSQrZq2ixWwe
W2RRWyKaU61nelhr7ViiHEm1NdOGymMiKc+1HaN7Zdt/p37n3HPP55x77v39
7td8d4yPUE1FRWUrs97t70sfOyevOHGtCVTxVTIoTw+LN/v3DlgRcG4cr/EO
1MXm5zrJJxmnNe68dl6sgxPL2l95M7aOlw3mlC/Ae/5iA1PGo6Yvdl7t1Ea9
KV7lLIdA5vhKvwoDbdzp2pk7w7iBzTVasouFgX+EFRgy59eOiWX5rVp4vaLr
+C7GN7NqmprdtNAhgbPjEeOP1/gYrZvQRKHYq+Yo09+QxdSi0kZNVFq6JyXa
EJg4zh4/3aCJhR3aaZdXEhiri35SN66JtD3vLHcVgcL2KKMify1s/eFviTqX
QJ1q5aNn6iy84Hc3gMcjoCysD+BNs9C5LF7SbE/A+K7lA3PuAhTI2lzq1hCQ
3c9M8m7QwUgHqYkJn8DTvojsXWf00HO1+/S/TgQ0CmzZ8WP6WGIdXea2gUBi
8swzN/5C1E5iq7M3EbCHx6sTGhfh2jT/vpQtBI4pzTjy+CWo+GWxVuw2AoPN
rD7LcCOUgMCP+BM4IX0R63bCGK2uvipihxJ4n48pWgSwKkciCKTsE126cmkp
6pnNTQbFMvNERQgPPVyGacP6gphEArlR2Hk49VOcslLhGqQR0FL9zjcjeAW2
bU83dswhwDSTUxRvgfu6A5LvFxBwMb5t++Q2B70/43fKzxOI4m3rCwy3wYEq
RYHdZSZPHZbHF56r8GiPhtMjKYE9s955629wsd5SuO56GwGzMyMZtlk8fDhX
r9srZ/LVreh5IbZHr3sNVqb9BOQHwiNSKx3x5wWceXGjBF6/ZWr+l6hnUf+J
bIZA+y2Pg6JiPtplWwzYqFOQz1pWPo92wuDLtrJv9Sl09zrU8poQWSo/hpSY
Ukg0Iq1zwvVYMjE5v4hDoaRREPfYzgUzR9kQZE+BNWhU5mnmiqvD5d93AYXs
wi2eCrtNqCNv4b8RUJhUdvssiRSg+Ez5P42+FN6yys6KOjzwP0fnxXohFNJf
XmCLfbfihIHr0oFICuXy/r6nGt7YUhybYSWikM+JqwlJ8EGFILm1K4l+yGc7
1h2x8Oo/TKHtTsaIjsQXS/1fmztmUYiuZm/W2OGHN6bvOSjyKKhW7eWMsf3R
iBOkOXSKwvG/5h9pnw3AaulWQ49iCqvMT4kkw4GYneDXY3qOwkBV/cTBp8H4
J2dFV3AphX5+Rmq1KATdCoSHjSspDLue7r6QFIr2ubeDtldTyE0aUivN3I05
jzUGDa9QCOuTqtWe3INBzq0/RdRQeCmKfCIrC8PKnDqFVy0FCTrnqkmFmJid
7dP1GwUT9/wV7ne+xh51ZehHv1PozLtYVN4bjg9azmX1MA5lK14vH4/AmGPr
PfbWUwDlIWgikVj9efqyWsbTJg/iEtWiUHLAJL2FsX4+7+RX8/ah58oa5WnG
i0JGL4apR2OT4ZspF8bpR7ZIC2ajkaiWv7rF3D+xsKKFjnyDWvXCA9x376t4
th2TxaBSbehNSh3zHzZtQmu//dhx8eHcNabfpboBe62a92NWyvDMDDOPsOJo
3MblsbhhY0e4Xe2HfFJjcfambUf0rxT+B+ALXxk=
          "]]}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.18255},
      DisplayFunction:>$DisplayFunction,
      FormatType->TraditionalForm,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"Average charge state\"", TraditionalForm], None}, {
         FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
      
      Method->{},
      PlotRange->{{0, 290}, {1.18, 1.69}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
     Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
      {GrayLevel[0], RectangleBox[{0.21, -0.3}, {0.77, 0.2}]}, 
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
       GraphicsGroupBox[{RectangleBox[{0.21, -0.3}, {0.77, 0.2}], InsetBox[
          GraphicsBox[{{{InsetBox[
               GraphicsBox[{
                 {RGBColor[1, 0, 1], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Constant\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"energy\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[0, 0, 1], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[0, 1, 0], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"tsDCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\",\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{
                 {RGBColor[1, 0, 0], Dashing[{0., Small}], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"All\\\",\\nFontFamily->\\\
\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"channels\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}, {
              InsetBox[
               GraphicsBox[{
                 {GrayLevel[0], Thickness[Large], 
                  LineBox[{{0, 0.5}, {1, 0.5}}]}, {}},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 4.72}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Experiment\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 5.22}, {-1, 0}, 
               Automatic, {1, 0}]}}, {}},
           AspectRatio->0.8928571428571428,
           FormatType->TraditionalForm,
           
           PlotRange->{{-0.1, 8.26}, {-0.1, 
            5.8999999999999995`}}], {0.21, -0.3}, {
          Left, Bottom}, {0.56, 0.5}]}]}}]}, {InsetBox[
     GraphicsBox[{{}, {
        {GrayLevel[0], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->8.96], {0., 0.}], {{{4., 1.2995816091602355`}}, {{7., 
          1.3350909661229609`}}, {{80., 1.5500725689404935`}}, {{280., 
          1.6716196589724832`}}}]}, 
        {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
         Dashing[{0, Small}], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->8.96], {0., 0.}], {{{4., 1.3000922670612745`}}, {{7., 
          1.33699046068788}}, {{80., 1.5533108818049415`}}, {{280., 
          1.668805875550332}}}]}, 
        {RGBColor[0, 1, 0], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->10.88], {0., 0.}], {{{4., 1.2560226105186791`}}, {{7., 
          1.2909363941361125`}}, {{80., 1.5343074058869655`}}, {{280., 
          1.660095658780032}}}]}, 
        {RGBColor[0, 0, 1], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->10.24], {0., 0.}], {{{4., 1.1912459102472681`}}, {{7., 
          1.22402049643919}}, {{80., 1.5083215063977398`}}, {{280., 
          1.6501808330712058`}}}]}, 
        {RGBColor[1, 0, 1], AbsolutePointSize[6], Thickness[Large], 
         GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->10.24], {0., 0.}], {{{4., 1.5727999161599562`}}, {{7., 
          1.5881144182400335`}}, {{80., 1.6571953898315834`}}, {{280., 
          1.668805875550332}}}]}, {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 1.18255},
      DisplayFunction:>$DisplayFunction,
      FormatType->TraditionalForm,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"Average charge state\"", TraditionalForm], None}, {
         FormBox["\"Pulse duration [fs]\"", TraditionalForm], None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      LabelStyle->{FontFamily -> "Arial", FontSize -> 11, FontSlant -> Plain},
      
      Method->{},
      PlotRange->{{0, 290}, {1.18, 1.69}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {-1, -0.6180339887498948}, {
     Left, Bottom}, {2, 1.2360679774997896`}], GraphicsGroupBox[{
      {GrayLevel[0], RectangleBox[{0.21, -0.3}, {0.77, 0.2}]}, 
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.001]}], 
       GraphicsGroupBox[{RectangleBox[{0.21, -0.3}, {0.77, 0.2}], InsetBox[
          GraphicsBox[{{{InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledDownTriangle]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   Thickness->Large,
                   FontSize->10.24,
                   FontColor->RGBColor[1, 0, 1]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 0.08}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Constant\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"energy\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 0.58}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledUpTriangle]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   Thickness->Large,
                   FontSize->10.24,
                   FontColor->RGBColor[0, 0, 1]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 1.24}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 1.74}, {-1, 0}, Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledDiamond]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 1, 0],
                   FrontFaceColor->RGBColor[0, 1, 0],
                   BackFaceColor->RGBColor[0, 1, 0],
                   GraphicsColor->RGBColor[0, 1, 0],
                   Thickness->Large,
                   FontSize->10.88,
                   FontColor->RGBColor[0, 1, 0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 2.4}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Only\\\",\\nFontFamily->\
\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \\\",\\nFontFamily->\\\"Arial\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"tsDCH\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\\
*\\nStyleBox[\\\",\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\
\" \\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"SCH\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 2.9}, {-1, 0}, 
               Automatic, {1, 0}]}, {InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledSquare]\"\>",
                   StripOnInput->False,
                   Dashing->{0., Small},
                   LineColor->RGBColor[1, 0, 0],
                   FrontFaceColor->RGBColor[1, 0, 0],
                   BackFaceColor->RGBColor[1, 0, 0],
                   GraphicsColor->RGBColor[1, 0, 0],
                   FontSize->8.96,
                   FontColor->RGBColor[1, 0, 0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 3.56}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"All\\\",\\nFontFamily->\\\
\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontFamily->\\\"Arial\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"channels\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", \
{1.2100000000000002`, 4.0600000000000005`}, {-1, 0}, Automatic, {1, 0}]}, {
              InsetBox[
               GraphicsBox[{{}, InsetBox[
                  StyleBox["\<\"\[FilledCircle]\"\>",
                   StripOnInput->False,
                   LineColor->GrayLevel[0],
                   FrontFaceColor->GrayLevel[0],
                   BackFaceColor->GrayLevel[0],
                   GraphicsColor->GrayLevel[0],
                   Thickness->Large,
                   FontSize->8.96,
                   FontColor->GrayLevel[0]], {0.5, 0.5}]},
                PlotRange->{{0, 1}, {0, 1}}], {0.08, 4.72}, {
               Left, Bottom}, {1, 1}], 
              InsetBox["\<\"\\!\\(\\*\\nStyleBox[\\\"Experiment\\\",\\\
nFontFamily->\\\"Arial\\\"]\\)\"\>", {1.2100000000000002`, 5.22}, {-1, 0}, 
               Automatic, {1, 0}]}}, {}},
           AspectRatio->0.8928571428571428,
           FormatType->TraditionalForm,
           
           PlotRange->{{-0.1, 8.26}, {-0.1, 
            5.8999999999999995`}}], {0.21, -0.3}, {
          Left, Bottom}, {0.56, 0.5}]}]}}]}},
  AspectRatio->Automatic,
  Background->None,
  ColorOutput->Automatic,
  ImageSize->Automatic,
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.620464401697814*^9, {3.620464582137689*^9, 3.6204645981894073`*^9}, {
   3.620464651964877*^9, 3.620464674120819*^9}, 3.62046505150718*^9, 
   3.6459359354526587`*^9, 3.645936180526019*^9, 3.645936238416704*^9, 
   3.64593628545693*^9, 3.645936334179531*^9, {3.645936462067336*^9, 
   3.6459364899489393`*^9}, 3.645936652497796*^9, 3.645936991976389*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1062, 16, 43, "Input",
 InitializationCell->True],
Cell[1644, 40, 464, 10, 59, "Message"]
}, Open  ]],
Cell[2123, 53, 806, 15, 69, "Input",
 InitializationCell->True],
Cell[2932, 70, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[5318, 111, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[6183, 130, 901, 12, 137, "Title"],
Cell[7087, 144, 2277, 31, 76, "Subtitle"],
Cell[9367, 177, 400, 7, 44, "Subsubtitle"],
Cell[9770, 186, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[10138, 196, 2305, 31, 76, "Subtitle"],
Cell[12446, 229, 343, 6, 44, "Subsubtitle"],
Cell[12792, 237, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13288, 250, 2434, 33, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[15747, 287, 107, 1, 95, "Section"],
Cell[15857, 290, 360, 10, 46, "Text"],
Cell[16220, 302, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[16958, 316, 304, 5, 46, "Text"],
Cell[CellGroupData[{
Cell[17287, 325, 153, 3, 43, "Input"],
Cell[17443, 330, 137, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17617, 337, 151, 3, 43, "Input"],
Cell[17771, 342, 137, 2, 43, "Output"]
}, Open  ]],
Cell[17923, 347, 629, 13, 119, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[18577, 364, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[20812, 402, 393, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21242, 415, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[21675, 427, 186, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21898, 434, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[22282, 447, 373, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22692, 459, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[24093, 484, 190, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24320, 491, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[24698, 504, 360, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25095, 516, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[25578, 529, 192, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25807, 536, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[26168, 549, 337, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26542, 561, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[26925, 572, 190, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27164, 580, 141, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[27330, 586, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[27723, 594, 4513, 65, 69, "Input"],
Cell[32239, 661, 523, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32799, 676, 4128, 58, 43, "Input"],
Cell[36930, 736, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37079, 742, 735, 17, 69, "Input"],
Cell[37817, 761, 339, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38193, 773, 763, 16, 43, "Input"],
Cell[38959, 791, 109, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39117, 798, 245, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[39387, 805, 4513, 65, 69, "Input"],
Cell[43903, 872, 523, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44463, 887, 4128, 58, 43, "Input"],
Cell[48594, 947, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48741, 953, 735, 17, 69, "Input"],
Cell[49479, 972, 339, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49855, 984, 713, 15, 43, "Input"],
Cell[50571, 1001, 108, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50728, 1008, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[50988, 1015, 4619, 66, 69, "Input"],
Cell[55610, 1083, 508, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56155, 1098, 4239, 60, 43, "Input"],
Cell[60397, 1160, 111, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60545, 1166, 735, 17, 69, "Input"],
Cell[61283, 1185, 338, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61658, 1197, 713, 15, 43, "Input"],
Cell[62374, 1214, 109, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62532, 1221, 327, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[62884, 1229, 4620, 66, 69, "Input"],
Cell[67507, 1297, 512, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68056, 1312, 4235, 60, 43, "Input"],
Cell[72294, 1374, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72441, 1380, 735, 17, 69, "Input"],
Cell[73179, 1399, 342, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73558, 1411, 709, 15, 43, "Input"],
Cell[74270, 1428, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74441, 1436, 186, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[74652, 1442, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[75045, 1450, 4555, 65, 69, "Input"],
Cell[79603, 1517, 536, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80176, 1533, 4128, 58, 43, "Input"],
Cell[84307, 1593, 136, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84480, 1600, 735, 17, 69, "Input"],
Cell[85218, 1619, 364, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85619, 1632, 762, 16, 43, "Input"],
Cell[86384, 1650, 136, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86569, 1658, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[86811, 1665, 4535, 65, 69, "Input"],
Cell[91349, 1732, 556, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91942, 1748, 4127, 58, 43, "Input"],
Cell[96072, 1808, 135, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96244, 1815, 733, 17, 69, "Input"],
Cell[96980, 1834, 368, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97385, 1847, 708, 15, 43, "Input"],
Cell[98096, 1864, 135, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98280, 1872, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[98540, 1879, 4692, 67, 69, "Input"],
Cell[103235, 1948, 551, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103823, 1964, 4285, 60, 43, "Input"],
Cell[108111, 2026, 135, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108283, 2033, 735, 17, 69, "Input"],
Cell[109021, 2052, 370, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109428, 2065, 711, 15, 43, "Input"],
Cell[110142, 2082, 139, 2, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110330, 2090, 284, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[110639, 2098, 4661, 67, 69, "Input"],
Cell[115303, 2167, 551, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115891, 2183, 4231, 60, 43, "Input"],
Cell[120125, 2245, 136, 2, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120298, 2252, 735, 17, 69, "Input"],
Cell[121036, 2271, 366, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121439, 2284, 707, 15, 43, "Input"],
Cell[122149, 2301, 137, 2, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122347, 2310, 190, 2, 95, "Section"],
Cell[CellGroupData[{
Cell[122562, 2316, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[122955, 2324, 4535, 65, 69, "Input"],
Cell[127493, 2391, 511, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128041, 2406, 4128, 58, 43, "Input"],
Cell[132172, 2466, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132319, 2472, 735, 17, 69, "Input"],
Cell[133057, 2491, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133436, 2503, 811, 17, 43, "Input"],
Cell[134250, 2522, 112, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134411, 2529, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[134653, 2536, 4556, 65, 69, "Input"],
Cell[139212, 2603, 516, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139765, 2618, 4154, 59, 43, "Input"],
Cell[143922, 2679, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144071, 2685, 733, 17, 69, "Input"],
Cell[144807, 2704, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145186, 2716, 707, 15, 43, "Input"],
Cell[145896, 2733, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146055, 2740, 259, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[146339, 2747, 4690, 67, 69, "Input"],
Cell[151032, 2816, 514, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151583, 2831, 4313, 61, 43, "Input"],
Cell[155899, 2894, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156046, 2900, 732, 17, 69, "Input"],
Cell[156781, 2919, 336, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157154, 2931, 706, 15, 43, "Input"],
Cell[157863, 2948, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158022, 2955, 284, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[158331, 2963, 4661, 67, 69, "Input"],
Cell[162995, 3032, 535, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163567, 3047, 4279, 60, 43, "Input"],
Cell[167849, 3109, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167998, 3115, 733, 17, 69, "Input"],
Cell[168734, 3134, 344, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169115, 3146, 707, 15, 43, "Input"],
Cell[169825, 3163, 108, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169994, 3171, 218, 3, 95, "Section"],
Cell[CellGroupData[{
Cell[170237, 3178, 368, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[170630, 3186, 4533, 65, 69, "Input"],
Cell[175166, 3253, 530, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175733, 3268, 4128, 58, 43, "Input"],
Cell[179864, 3328, 107, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180008, 3334, 735, 17, 69, "Input"],
Cell[180746, 3353, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181125, 3365, 785, 16, 43, "Input"],
Cell[181913, 3383, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182072, 3390, 217, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[182314, 3397, 4631, 66, 69, "Input"],
Cell[186948, 3465, 532, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187517, 3480, 4205, 59, 43, "Input"],
Cell[191725, 3541, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191872, 3547, 733, 17, 69, "Input"],
Cell[192608, 3566, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192987, 3578, 707, 15, 43, "Input"],
Cell[193697, 3595, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193856, 3602, 235, 3, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[194116, 3609, 4787, 68, 69, "Input"],
Cell[198906, 3679, 517, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199460, 3694, 4357, 61, 43, "Input"],
Cell[203820, 3757, 112, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203969, 3763, 733, 17, 69, "Input"],
Cell[204705, 3782, 347, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205089, 3794, 707, 15, 43, "Input"],
Cell[205799, 3811, 110, 1, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205958, 3818, 282, 4, 52, "Subsubsection"],
Cell[CellGroupData[{
Cell[206265, 3826, 4762, 68, 69, "Input"],
Cell[211030, 3896, 532, 10, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211599, 3911, 4331, 61, 43, "Input"],
Cell[215933, 3974, 110, 1, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216080, 3980, 733, 17, 69, "Input"],
Cell[216816, 3999, 348, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217201, 4011, 705, 15, 43, "Input"],
Cell[217909, 4028, 114, 1, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[218084, 4036, 86, 1, 95, "Section"],
Cell[218173, 4039, 3386, 77, 144, "Input"],
Cell[221562, 4118, 4875, 85, 144, "Input"],
Cell[226440, 4205, 4560, 81, 144, "Input"],
Cell[CellGroupData[{
Cell[231025, 4290, 443, 7, 43, "Input"],
Cell[231471, 4299, 11843, 216, 372, "Output"]
}, Open  ]],
Cell[243329, 4518, 6528, 136, 194, "Input"],
Cell[249860, 4656, 6371, 134, 194, "Input"],
Cell[CellGroupData[{
Cell[256256, 4794, 611, 9, 43, "Input"],
Cell[256870, 4805, 22140, 408, 393, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/nitrogen_time.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    878070,      19920]
NotebookOptionsPosition[    868546,      19575]
NotebookOutlinePosition[    869111,      19596]
CellTagsIndexPosition[    869068,      19593]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "PlotLegends`"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, 3.615179929916614*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.615180014084785*^9, 3.6151800146316233`*^9}, {
   3.615182008939292*^9, 3.615182009459709*^9}, {3.616305252981102*^9, 
   3.616305253539856*^9}, 3.616318212420355*^9, 3.616318710905106*^9, {
   3.61638189606614*^9, 3.6163818967288017`*^9}, {3.616486895295212*^9, 
   3.6164868959284*^9}, {3.620740031668376*^9, 3.6207400326085787`*^9}, {
   3.645867764525812*^9, 3.645867765507963*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.5099607470739737`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["\<\
Impact of fragmentation time on the ion yields from the microscopic molecular \
rate-equation model\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, 
   3.509951996079537*^9, 3.509955041204708*^9, {3.509961095064466*^9, 
   3.509961095764723*^9}, {3.510128952383466*^9, 3.510128976125544*^9}}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["26 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.615177349663127*^9, 3.6151773497977743`*^9}, {
   3.6163050863385677`*^9, 3.616305089189027*^9}, 3.6164244355451097`*^9, {
   3.6205332811787043`*^9, 3.620533285400896*^9}, 3.620702737195656*^9}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}, 3.620550154330009*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.620740031990543*^9, 3.6207400327192907`*^9}, {
   3.6458677648287697`*^9, 3.645867766704433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.620740032067543*^9, 3.6207400327372828`*^9}, {
   3.645867764903839*^9, 3.645867766768133*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.620740032087193*^9, 3.620740032781034*^9}, {
   3.6458677649565783`*^9, 3.645867766818101*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.620740032139551*^9, 3.6207400328290243`*^9}, {
   3.645867765006755*^9, 3.645867766869079*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.620740032188519*^9, 3.620740032863096*^9}, {
   3.645867765057279*^9, 3.6458677669388647`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6207400322356462`*^9, 3.620740032897778*^9}, {
   3.6458677651073923`*^9, 3.645867767004888*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.620740032288904*^9, 3.620740032945519*^9}, {
   3.645867765157477*^9, 3.6458677670708523`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.620740032342945*^9, 3.6207400329807043`*^9}, {
   3.645867765209628*^9, 3.645867767137952*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 280 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.620702761480295*^9, 3.6207027627094316`*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.510129535094387*^9, 3.616318752885433*^9, {3.616318803433339*^9, 
   3.616318808959322*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.5192496903999567`*^9, {3.519249778017024*^9, 
   3.51924982706249*^9}, 3.62053330620046*^9, 3.6205335469093237`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "37.74000389860174`", ",", "0.03723300385081587`", ",", 
   "0.7468641018225469`", ",", "0.014044507588285496`", ",", 
   "0.15954491568317086`", ",", "0.037226993874491125`", ",", 
   "0.004951924505006141`", ",", "0.0001345526756837695`"}], "}"}]], "Output",
 CellChangeTimes->{3.5192497853333797`*^9, 3.519249834287506*^9, 
  3.5192510241909723`*^9, 3.519252917541038*^9, 3.51925315269058*^9, 
  3.519753580113143*^9, 3.6151822900085983`*^9, 3.6163819117064857`*^9, 
  3.616486909543943*^9, 3.620740047137166*^9, 3.645867782063648*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620533650249802*^9, 3.6205336504934473`*^9}, {
   3.6205336823403473`*^9, 3.6205336890750837`*^9}, 3.6205502077824*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.03723300385081587}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           75.95889553028944, 82.14293236082634}}],
         StatusArea[#, 0.03723300385081587]& ,
         TagBoxNote->"0.03723300385081587"],
        StyleBox[
        "0.03723300385081587`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03723300385081587, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.7468641018225469}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-35.04256079167024, 82.14293236082634}}],
         StatusArea[#, 0.7468641018225469]& ,
         TagBoxNote->"0.7468641018225469"],
        StyleBox[
        "0.7468641018225469`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7468641018225469, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.014044507588285496`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           79.58607148468896, 82.14293236082634}}],
         StatusArea[#, 0.014044507588285496`]& ,
         TagBoxNote->"0.014044507588285496"],
        StyleBox[
        "0.014044507588285496`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.014044507588285496`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.15954491568317086`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           56.82670081993955, 82.14293236082634}}],
         StatusArea[#, 0.15954491568317086`]& ,
         TagBoxNote->"0.15954491568317086"],
        StyleBox[
        "0.15954491568317086`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.15954491568317086`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.037226993874491125`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           75.95983561891636, 82.14293236082634}}],
         StatusArea[#, 0.037226993874491125`]& ,
         TagBoxNote->"0.037226993874491125"],
        StyleBox[
        "0.037226993874491125`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.037226993874491125`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.004951924505006141}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           81.00834563087164, 82.14293236082634}}],
         StatusArea[#, 0.004951924505006141]& ,
         TagBoxNote->"0.004951924505006141"],
        StyleBox[
        "0.004951924505006141`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.004951924505006141, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.0001345526756837695}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           81.76188544927524, 82.14293236082634}}],
         StatusArea[#, 0.0001345526756837695]& ,
         TagBoxNote->"0.0001345526756837695"],
        StyleBox[
        "0.0001345526756837695`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0001345526756837695, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], 
          LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", 
        RowBox[{"-", "0.7564431191532452`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.509961186518901*^9, 3.509963974478095*^9, 3.5101292405174923`*^9, 
  3.51012976719769*^9, 3.519248635966984*^9, 3.519251024515534*^9, 
  3.519252917947207*^9, 3.519253153054669*^9, 3.519753580943675*^9, 
  3.6151822902541428`*^9, 3.616381911953293*^9, 3.616486909774284*^9, 
  3.620740047381147*^9, 3.6458677824169083`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.62053330941752*^9, 3.620533547830213*^9, {
   3.620533842336481*^9, 3.620533850868266*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040470096467068596`", ",", "0.8424164560472847`", ",", 
   "0.012470415981055038`", ",", "0.08343234635280639`", ",", 
   "0.01883282683960151`", ",", "0.0023010924967448343`", ",", 
   "0.00007676581543896632`"}], "}"}]], "Output",
 CellChangeTimes->{3.620740090375925*^9, 3.6458678210283546`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, {3.6163182752120733`*^9, 3.616318279611862*^9}, 
   3.6205333125779943`*^9, {3.620533910191165*^9, 3.6205339141248417`*^9}, {
   3.6205341267243347`*^9, 3.6205341312016163`*^9}, 3.6205502174266233`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.040470096467068596`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           68.59291092679891, 74.9603192228097}}],
         StatusArea[#, 0.040470096467068596`]& ,
         TagBoxNote->"0.040470096467068596"],
        StyleBox[
        "0.040470096467068596`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.040470096467068596`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8424164560472847}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-50.44854521151419, 74.96031922280969}}],
         StatusArea[#, 0.8424164560472847]& ,
         TagBoxNote->"0.8424164560472847"],
        StyleBox[
        "0.8424164560472847`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8424164560472847, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.012470415981055038`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           72.7492023004605, 74.9603192228097}}],
         StatusArea[#, 0.012470415981055038`]& ,
         TagBoxNote->"0.012470415981055038"],
        StyleBox[
        "0.012470415981055038`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.012470415981055038`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.08343234635280639}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           62.21556570379246, 74.9603192228097}}],
         StatusArea[#, 0.08343234635280639]& ,
         TagBoxNote->"0.08343234635280639"],
        StyleBox[
        "0.08343234635280639`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.08343234635280639, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.01883282683960151}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           71.804761760138, 74.9603192228097}}],
         StatusArea[#, 0.01883282683960151]& ,
         TagBoxNote->"0.01883282683960151"],
        StyleBox[
        "0.01883282683960151`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.01883282683960151, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0023010924967448343`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           74.25874350736554, 74.9603192228097}}],
         StatusArea[#, 0.0023010924967448343`]& ,
         TagBoxNote->"0.0023010924967448343"],
        StyleBox[
        "0.0023010924967448343`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0023010924967448343`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00007676581543896632}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           74.58892405361624, 74.9603192228097}}],
         StatusArea[#, 0.00007676581543896632]& ,
         TagBoxNote->"0.00007676581543896632"],
        StyleBox[
        "0.00007676581543896632`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00007676581543896632, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", "0.`", ",", 
        RowBox[{"-", "0.5333320328300946`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616381961518703*^9, 
   3.616486949375388*^9, 3.6207400905563583`*^9, 3.645867821295528*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.620533317178214*^9, 
   3.620533548606227*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9624899252277219`", ",", "0.02378265520071378`", ",", 
   "0.0061976680513272575`", ",", "0.004702208343394763`", ",", 
   "0.0013624814650224403`", ",", "0.001249161474798706`", ",", 
   "0.0001990306459984537`", ",", "0.000016879986985617474`", ",", 
   "0.9584983685328048`", ",", "0.0006385707725348165`", ",", 
   "2.0036123430697827`*^-131", ",", 
   RowBox[{"-", "2.304666204101343`*^-131"}]}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.616382009377302*^9, 
  3.616486987866346*^9, 3.620740132380199*^9, 3.645867858668682*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6205333180104027`*^9, 3.620533549236383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625233249512318`", ",", "0.02396867766221256`", ",", 
   "0.005771614556974696`", ",", "0.00493768923398155`", ",", 
   "0.0012706844203357003`", ",", "0.0012988833201132356`", ",", 
   "0.00021076336180031647`", ",", "0.000018369665758742314`", ",", 
   "0.9584983832445203`", ",", "0.0006385701460416377`", ",", 
   RowBox[{"-", "4.7705637013241005`*^-117"}], ",", 
   "6.320038625065567`*^-137"}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.616382060415949*^9, 3.616487030230019*^9, 3.620740178482196*^9, 
  3.6458679010241013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.6205333187650347`*^9, 3.62053354998775*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625267371883961`", ",", "0.023987541747410548`", ",", 
   "0.005728427611433496`", ",", "0.004961718966608269`", ",", 
   "0.0012610139929215497`", ",", "0.0013040354036809069`", ",", 
   "0.00021200643979879226`", ",", "0.000018530005256935126`", ",", 
   "0.9584984137318798`", ",", "0.0006385700532422385`", ",", "0.`", ",", 
   "2.539547858725031`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.616382290248993*^9, 
  3.6164872180373363`*^9, 3.6207403811803427`*^9, 3.645868082802149*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.6205333195522137`*^9, 3.6205335506196747`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625270783851384`", ",", "0.023989429381548043`", ",", 
   "0.0057241044939788585`", ",", "0.004964126542897633`", ",", 
   "0.0012600423943169982`", ",", "0.0013045525243065442`", ",", 
   "0.000212131493868499`", ",", "0.000018546163962609354`", ",", 
   "0.9584984162305374`", ",", "0.0006385700065244992`", ",", "0.`", ",", 
   "3.467969619641976`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.61638285435778*^9, 
  3.6164876828891783`*^9, 3.620740875595648*^9, 3.645868545610111*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.620533320880116*^9, 3.620533551294511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625271134161112`", ",", "0.02398961761584704`", ",", 
   "0.005723672011899965`", ",", "0.004964367189288777`", ",", 
   "0.0012599451523973265`", ",", "0.0013046042021657668`", ",", 
   "0.0002121439959904254`", ",", "0.000018547779943445217`", ",", 
   "0.9584984175386134`", ",", "0.0006385699882704208`", ",", "0.`", ",", 
   "8.070676527482802`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.616383699488941*^9, 
  3.616488396604455*^9, 3.620741664508354*^9, 3.645869262768673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6401858124086328`", ",", "0.15274164330481993`", ",", 
   "0.13247887036224368`", ",", "0.033622837341307964`", ",", 
   "0.03481460665231693`", ",", "0.005661264743587657`", ",", 
   "0.0004949651870910727`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.616383699615223*^9, 3.616488396792136*^9, 3.6207416645597773`*^9, 
   3.645869262814283*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, {3.616318288731584*^9, 3.616318292760796*^9}, 
   3.620533322972087*^9, 3.6205340165505857`*^9, {3.620534104144381*^9, 
   3.620534109865837*^9}, 3.620550226603203*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6401858124086328}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-47.07672211830234, 80.85727740644163}}],
         StatusArea[#, 0.6401858124086328]& ,
         TagBoxNote->"0.6401858124086328"],
        StyleBox[
        "0.6401858124086328`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6401858124086328, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.15274164330481993`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           50.05945458580745, 80.85727740644163}}],
         StatusArea[#, 0.15274164330481993`]& ,
         TagBoxNote->"0.15274164330481993"],
        StyleBox[
        "0.15274164330481993`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.15274164330481993`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.13247887036224368`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           54.097349421402775`, 80.85727740644163}}],
         StatusArea[#, 0.13247887036224368`]& ,
         TagBoxNote->"0.13247887036224368"],
        StyleBox[
        "0.13247887036224368`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.13247887036224368`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.033622837341307964`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           73.79703545815143, 80.85727740644163}}],
         StatusArea[#, 0.033622837341307964`]& ,
         TagBoxNote->"0.033622837341307964"],
        StyleBox[
        "0.033622837341307964`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.033622837341307964`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.03481460665231693}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           73.55954381967815, 80.85727740644163}}],
         StatusArea[#, 0.03481460665231693]& ,
         TagBoxNote->"0.03481460665231693"],
        StyleBox[
        "0.03481460665231693`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03481460665231693, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.005661264743587657}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           79.3691202812617, 80.85727740644163}}],
         StatusArea[#, 0.005661264743587657]& ,
         TagBoxNote->"0.005661264743587657"],
        StyleBox[
        "0.005661264743587657`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.005661264743587657, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.0004949651870910727}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.39864246746173, 80.85727740644163}}],
         StatusArea[#, 0.0004949651870910727]& ,
         TagBoxNote->"0.0004949651870910727"],
        StyleBox[
        "0.0004949651870910727`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0004949651870910727, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.01748277853050051`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616383699679739*^9, 3.6164883968618402`*^9, 3.6207416646215363`*^9, 
  3.645869262892189*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 80 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.6163177985717087`*^9, 3.616317800033825*^9}, {3.620702772861383*^9, 
   3.6207027740212584`*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.23", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, {3.616318894060088*^9, 
   3.6163189042132053`*^9}, {3.616424464201213*^9, 3.616424471423468*^9}, 
   3.620533330411106*^9, 3.620533552439814*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "50.73385931647566`", ",", "0.03992727576745762`", ",", 
   "0.8034016320225139`", ",", "0.011607358197652157`", ",", 
   "0.12433377017919027`", ",", "0.019090062063864807`", ",", 
   "0.0016172512120883862`", ",", "0.00002265055723285646`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.616383715336117*^9, 3.61642449072055*^9, 
  3.616488412545794*^9, 3.620741681392242*^9, 3.645869278792685*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.6205340537084293`*^9, 3.6205340699628687`*^9}, 
   3.620534209301717*^9, {3.620550233879971*^9, 3.620550235404529*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.03992727576745762}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           75.53745387232182, 82.14293236082634}}],
         StatusArea[#, 0.03992727576745762]& ,
         TagBoxNote->"0.03992727576745762"],
        StyleBox[
        "0.03992727576745762`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03992727576745762, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8034016320225139}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-43.88623774858556, 82.14293236082634}}],
         StatusArea[#, 0.8034016320225139]& ,
         TagBoxNote->"0.8034016320225139"],
        StyleBox[
        "0.8034016320225139`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8034016320225139, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.011607358197652157`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           79.96729368930724, 82.14293236082634}}],
         StatusArea[#, 0.011607358197652157`]& ,
         TagBoxNote->"0.011607358197652157"],
        StyleBox[
        "0.011607358197652157`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011607358197652157`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.12433377017919027`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           62.33447583272791, 82.14293236082634}}],
         StatusArea[#, 0.12433377017919027`]& ,
         TagBoxNote->"0.12433377017919027"],
        StyleBox[
        "0.12433377017919027`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.12433377017919027`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.019090062063864807`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           78.79683902807614, 82.14293236082634}}],
         StatusArea[#, 0.019090062063864807`]& ,
         TagBoxNote->"0.019090062063864807"],
        StyleBox[
        "0.019090062063864807`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.019090062063864807`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0016172512120883862`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           81.52995973844077, 82.14293236082634}}],
         StatusArea[#, 0.0016172512120883862`]& ,
         TagBoxNote->"0.0016172512120883862"],
        StyleBox[
        "0.0016172512120883862`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0016172512120883862`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00002265055723285646}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           81.77938933002267, 82.14293236082634}}],
         StatusArea[#, 0.00002265055723285646]& ,
         TagBoxNote->"0.00002265055723285646"],
        StyleBox[
        "0.00002265055723285646`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002265055723285646, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.`", ",", 
        RowBox[{"-", "0.7341274976741938`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.6163837155349293`*^9, 
  3.6164245432687597`*^9, 3.6164884127535973`*^9, 3.620741681539853*^9, 
  3.645869278930237*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.616318045696137*^9, 3.6205333355715523`*^9, 
   3.620533553240842*^9, {3.62053415935163*^9, 3.620534167196479*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04241822647812007`", ",", "0.8715673371354951`", ",", 
   "0.018528903947838765`", ",", "0.0557418649271482`", ",", 
   "0.010753532656648572`", ",", "0.0009633504621421192`", ",", 
   "0.00002678439260714343`"}], "}"}]], "Output",
 CellChangeTimes->{3.620741739222039*^9, 3.6458693309657583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, 3.616318112547102*^9, 3.620533337237818*^9, {
   3.620534187867185*^9, 3.6205342057114353`*^9}, 3.6205502473656063`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04241822647812007}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           68.30372919975208, 74.9603192228097}}],
         StatusArea[#, 0.04241822647812007]& ,
         TagBoxNote->"0.04241822647812007"],
        StyleBox[
        "0.04241822647812007`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04241822647812007, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8715673371354951}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-54.775721575618974`, 74.96031922280969}}],
         StatusArea[#, 0.8715673371354951]& ,
         TagBoxNote->"0.8715673371354951"],
        StyleBox[
        "0.8715673371354951`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8715673371354951, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.018528903947838765`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           71.84987627828127, 74.9603192228097}}],
         StatusArea[#, 0.018528903947838765`]& ,
         TagBoxNote->"0.018528903947838765"],
        StyleBox[
        "0.018528903947838765`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.018528903947838765`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0557418649271482}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           66.32595936130186, 74.9603192228097}}],
         StatusArea[#, 0.0557418649271482]& ,
         TagBoxNote->"0.0557418649271482"],
        StyleBox[
        "0.0557418649271482`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.0557418649271482, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.010753532656648572`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           73.00405761405518, 74.9603192228097}}],
         StatusArea[#, 0.010753532656648572`]& ,
         TagBoxNote->"0.010753532656648572"],
        StyleBox[
        "0.010753532656648572`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.010753532656648572`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0009633504621421192}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           74.45731883330117, 74.9603192228097}}],
         StatusArea[#, 0.0009633504621421192]& ,
         TagBoxNote->"0.0009633504621421192"],
        StyleBox[
        "0.0009633504621421192`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> False]
        ],
       Annotation[#, 
        Style[
        0.0009633504621421192, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00002678439260714343}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           74.59634332958487, 74.9603192228097}}],
         StatusArea[#, 0.00002678439260714343]& ,
         TagBoxNote->"0.00002678439260714343"],
        StyleBox[
        "0.00002678439260714343`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002678439260714343, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], 
          LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.`", ",", 
        RowBox[{"-", "0.5737697601650709`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616318269493217*^9, 
   3.616383775223785*^9, 3.616488466346135*^9, 3.6207417393681602`*^9, 
   3.645869331149438*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.6163180505771*^9, 
   3.6205333389576902`*^9, 3.620533553836972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9680320490576051`", ",", "0.020867871692979063`", ",", 
   "0.006533220531179801`", ",", "0.0028761169460089853`", ",", 
   "0.001050774201665242`", ",", "0.0005779479698618421`", ",", 
   "0.00005919829945023137`", ",", "2.831602719757316`*^-6", ",", 
   "0.9645299057220862`", ",", "0.0005916799263228062`", ",", 
   RowBox[{"-", "1.0953387882211848`*^-126"}], ",", 
   RowBox[{"-", "2.9280575142946373`*^-137"}]}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.61631831740024*^9, 
  3.616383826151597*^9, 3.6164885110880938`*^9, 3.620741785545339*^9, 
  3.645869372598507*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.616318051420659*^9, 3.6205333403865356`*^9, 
   3.6205335544686947`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681124733194196`", ",", "0.021314445095141125`", ",", 
   "0.005513138484925524`", ",", "0.0033781011535834707`", ",", 
   "0.0009389655774190639`", ",", "0.0006677027852303217`", ",", 
   "0.00007151041317795852`", ",", "3.677383752479627`*^-6", ",", 
   "0.9645300046985608`", ",", "0.0005916778355359178`", ",", 
   "2.452286928455226`*^-114", ",", 
   RowBox[{"-", "2.350671518329983`*^-135"}]}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.6163183803151903`*^9, 3.616383899276126*^9, 3.6164885731223383`*^9, 
  3.620741843789112*^9, 3.645869424820642*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.616318052196917*^9, 3.62053334192865*^9, 3.620533555052473*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681210620755786`", ",", "0.021363397924954407`", ",", 
   "0.005401964682808034`", ",", "0.0034337615549174818`", ",", 
   "0.0009245828381590632`", ",", "0.0006783749113775738`", ",", 
   "0.0000730721663166963`", ",", "3.789887455209158`*^-6", ",", 
   "0.9645297976679752`", ",", "0.000591682263022031`", ",", 
   RowBox[{"-", "1.2371224543428943`*^-304"}], ",", 
   "3.9060589698044685`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.6163184143373203`*^9, 
  3.616384168578856*^9, 3.61648879650263*^9, 3.620742088497301*^9, 
  3.6458696383916273`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.616318052905653*^9, 3.620533343031267*^9, 3.620533555694006*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681220362050474`", ",", "0.021368225373464722`", ",", 
   "0.005390773065593892`", ",", "0.003439369335437415`", ",", 
   "0.000923112080828988`", ",", "0.0006794584693563363`", ",", 
   "0.00007323190224519326`", ",", "3.801465098424572`*^-6", ",", 
   "0.9645299002806819`", ",", "0.0005916795661849466`", ",", "0.`", ",", 
   "6.656650595038705`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.6163847927201023`*^9, 
  3.616489316061083*^9, 3.620742642560897*^9, 3.645870138526163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.616318053696292*^9, 3.620533343919483*^9, 3.620533556357658*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.968122151427205`", ",", "0.02136870593877766`", ",", 
   "0.005389650797594632`", ",", "0.003439924020328809`", ",", 
   "0.000922962823189004`", ",", "0.0006795653239135313`", ",", 
   "0.00007324768296051242`", ",", "3.802601095514099`*^-6", ",", 
   "0.9645299281768562`", ",", "0.0005916794039842319`", ",", "0.`", ",", 
   "1.7403767171176697`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.6163856196416616`*^9, 
  3.6164900998945913`*^9, 3.620743428149878*^9, 3.645870893992958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}, 3.616318056201729*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6703306458833879`", ",", "0.1690719180931454`", ",", 
   "0.10790950546763399`", ",", "0.028953099320436933`", ",", 
   "0.02131778423101688`", ",", "0.002297760415116207`", ",", 
   "0.00011928658926262772`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.61631842142836*^9, 3.616385619818102*^9, 3.6164901000675383`*^9, 
   3.620743428188313*^9, 3.6458708940405827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, 3.616318120782413*^9, 3.616318432695108*^9, 
   3.62053334521357*^9, {3.620534285112151*^9, 3.620534300594355*^9}, 
   3.620550255014127*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6703306458833879}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-53.0838795667201, 80.85727740644163}}],
         StatusArea[#, 0.6703306458833879]& ,
         TagBoxNote->"0.6703306458833879"],
        StyleBox[
        "0.6703306458833879`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6703306458833879, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.1690719180931454}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           46.80521428915591, 80.85727740644163}}],
         StatusArea[#, 0.1690719180931454]& ,
         TagBoxNote->"0.1690719180931454"],
        StyleBox[
        "0.1690719180931454`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.1690719180931454, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.10790950546763399`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           58.9934469053431, 80.85727740644163}}],
         StatusArea[#, 0.10790950546763399`]& ,
         TagBoxNote->"0.10790950546763399"],
        StyleBox[
        "0.10790950546763399`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.10790950546763399`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.028953099320436933`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           74.7276045905942, 80.85727740644163}}],
         StatusArea[#, 0.028953099320436933`]& ,
         TagBoxNote->"0.028953099320436933"],
        StyleBox[
        "0.028953099320436933`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.028953099320436933`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02131778423101688}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           76.2491435949094, 80.85727740644163}}],
         StatusArea[#, 0.02131778423101688]& ,
         TagBoxNote->"0.02131778423101688"],
        StyleBox[
        "0.02131778423101688`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02131778423101688, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.002297760415116207}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.03938771188072, 80.85727740644163}}],
         StatusArea[#, 0.002297760415116207]& ,
         TagBoxNote->"0.002297760415116207"],
        StyleBox[
        "0.002297760415116207`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.002297760415116207, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00011928658926262772`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.47350639029767, 80.85727740644163}}],
         StatusArea[#, 0.00011928658926262772`]& ,
         TagBoxNote->"0.00011928658926262772"],
        StyleBox[
        "0.00011928658926262772`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00011928658926262772`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.01915331658445485`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616318429609199*^9, 3.616385619888942*^9, 3.616490100130898*^9, 
  3.620743428267088*^9, 3.64587089413102*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 7 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.6163177985717087`*^9, 3.616317800033825*^9}, 3.616318503498805*^9, {
   3.6207027866458883`*^9, 3.620702789524865*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.23", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, {3.616318894060088*^9, 
   3.6163189042132053`*^9}, 3.6205333507046623`*^9, 3.620533558335844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "88.49905982488256`", ",", "0.04326304747059949`", ",", 
   "0.882444515974871`", ",", "0.00889122070140039`", ",", 
   "0.06191602667747757`", ",", "0.003408602876239736`", ",", 
   "0.00007631581925524321`", ",", "2.70480156632857`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.616385637584736*^9, 3.616490117555973*^9, 
  3.620743445719597*^9, 3.645870911534012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620549812093149*^9, 3.6205498353606157`*^9}, {
   3.620550262215371*^9, 3.620550264173291*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04326304747059949}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           75.01566794993954, 82.14293236082634}}],
         StatusArea[#, 0.04326304747059949]& ,
         TagBoxNote->"0.04326304747059949"],
        StyleBox[
        "0.04326304747059949`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04326304747059949, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.882444515974871}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-56.250232584320344`, 82.14293236082634}}],
         StatusArea[#, 0.882444515974871]& ,
         TagBoxNote->"0.882444515974871"],
        StyleBox[
        "0.882444515974871`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.882444515974871, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.00889122070140039}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           80.39215559081687, 82.14293236082634}}],
         StatusArea[#, 0.00889122070140039]& ,
         TagBoxNote->"0.00889122070140039"],
        StyleBox[
        "0.00889122070140039`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00889122070140039, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.06191602667747757}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           72.09794370895767, 82.14293236082634}}],
         StatusArea[#, 0.06191602667747757]& ,
         TagBoxNote->"0.06191602667747757"],
        StyleBox[
        "0.06191602667747757`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.06191602667747757, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.003408602876239736}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           81.24975408782328, 82.14293236082634}}],
         StatusArea[#, 0.003408602876239736]& ,
         TagBoxNote->"0.003408602876239736"],
        StyleBox[
        "0.003408602876239736`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.003408602876239736, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00007631581925524321}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           81.77099493713965, 82.14293236082634}}],
         StatusArea[#, 0.00007631581925524321]& ,
         TagBoxNote->"0.00007631581925524321"],
        StyleBox[
        "0.00007631581925524321`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00007631581925524321, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            2.70480156632857*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           81.78289005195434, 82.14293236082634}}],
         StatusArea[#, 2.70480156632857*^-7]& ,
         TagBoxNote->"2.70480156632857*^-7"],
        StyleBox[
        "2.70480156632857`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        2.70480156632857*^-7, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], 
          LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", 
        RowBox[{"-", "0.7649016847693182`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.616385637833433*^9, 
  3.616490117800117*^9, 3.620743445879389*^9, 3.645870911721043*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.616318045696137*^9, 3.6163186680099363`*^9, 
   3.62053335157086*^9, 3.62053355900263*^9, {3.620549877629636*^9, 
   3.6205498814163513`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04681231850431352`", ",", "0.9206545073622981`", ",", 
   "0.02177631375829144`", ",", "0.009322313836094012`", ",", 
   "0.0014051130743688745`", ",", "0.00002930460108113939`", ",", 
   "1.2886355290855634`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.6207435187975807`*^9, 3.6458709824546003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, 3.616318112547102*^9, 3.620533352459463*^9, {
   3.620549796733577*^9, 3.620549803607773*^9}, 3.620549895184823*^9, 
   3.620550277503521*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04681231850431352}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           67.6514672286676, 74.9603192228097}}],
         StatusArea[#, 0.04681231850431352]& ,
         TagBoxNote->"0.04681231850431352"],
        StyleBox[
        "0.04681231850431352`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04681231850431352, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.9206545073622981}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-62.06225408705359, 74.96031922280969}}],
         StatusArea[#, 0.9206545073622981]& ,
         TagBoxNote->"0.9206545073622981"],
        StyleBox[
        "0.9206545073622981`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.9206545073622981, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.02177631375829144}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           71.36782858532025, 74.9603192228097}}],
         StatusArea[#, 0.02177631375829144]& ,
         TagBoxNote->"0.02177631375829144"],
        StyleBox[
        "0.02177631375829144`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02177631375829144, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.009322313836094012}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           73.21650869686894, 74.9603192228097}}],
         StatusArea[#, 0.009322313836094012]& ,
         TagBoxNote->"0.009322313836094012"],
        StyleBox[
        "0.009322313836094012`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.009322313836094012, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0014051130743688745`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           74.39174329449024, 74.9603192228097}}],
         StatusArea[#, 0.0014051130743688745`]& ,
         TagBoxNote->"0.0014051130743688745"],
        StyleBox[
        "0.0014051130743688745`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0014051130743688745`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00002930460108113939}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           74.59596922814661, 74.9603192228097}}],
         StatusArea[#, 0.00002930460108113939]& ,
         TagBoxNote->"0.00002930460108113939"],
        StyleBox[
        "0.00002930460108113939`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002930460108113939, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.2886355290855634`*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           74.60030009421737, 74.9603192228097}}],
         StatusArea[#, 1.2886355290855634`*^-7]& ,
         TagBoxNote->"1.2886355290855634*^-7"],
        StyleBox[
        "1.2886355290855634`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.2886355290855634`*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "0.`", ",", 
        RowBox[{"-", "0.6628508587484008`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616318269493217*^9, 
   3.616318786514154*^9, 3.616385714023161*^9, 3.616490192287146*^9, 
   3.620743518957673*^9, 3.645870982629497*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.6163180505771*^9, 
   3.616318671958971*^9, 3.6205333533699617`*^9, 3.620533559574716*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802206095517171`", ",", "0.013822023076109536`", ",", 
   "0.005411364424460877`", ",", "0.00038574736012378976`", ",", 
   "0.00013611421101122963`", ",", "0.000023544964361510325`", ",", 
   "5.035084646651395`*^-7", ",", "2.3092121544163094`*^-9", ",", 
   "0.9779002208315839`", ",", "0.00043371283262131206`", ",", 
   RowBox[{"-", "3.5045597273282046`*^-181"}], ",", 
   "2.0760716470969504`*^-218"}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.61631831740024*^9, 
  3.616318853481514*^9, 3.616385782447735*^9, 3.616490258404683*^9, 
  3.620743584743067*^9, 3.645871046020955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.616318051420659*^9, 3.616318677841282*^9, 
   3.62053335415766*^9, 3.620533560183773*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802661839690643`", ",", "0.01407440749871667`", ",", 
   "0.004831589343305824`", ",", "0.0006241754288865759`", ",", 
   "0.0001643666253364897`", ",", "0.00003829206679932405`", ",", 
   "8.870893684947343`*^-7", ",", "4.44928250955077`*^-9", ",", 
   "0.9779002144449387`", ",", "0.0004337128994776495`", ",", 
   RowBox[{"-", "6.106006665790874`*^-142"}], ",", 
   "2.8459832133809195`*^-222"}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.6163183803151903`*^9, 3.6163189194906263`*^9, 3.616385848780489*^9, 
  3.616490323615485*^9, 3.620743648308214*^9, 3.645871108829074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.616318052196917*^9, 3.616318678866037*^9, 3.620533354922015*^9, 
   3.620533560769359*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.980283675000811`", ",", "0.014170948374456387`", ",", 
   "0.00461144289951989`", ",", "0.0007139931549226179`", ",", 
   "0.00017321379404954058`", ",", "0.00004551935586290788`", ",", 
   "1.1066862120259282`*^-6", ",", "5.804993268245665`*^-9", ",", 
   "0.9779002760096241`", ",", "0.00043371153811147425`", ",", "0.`", ",", 
   "2.7621124133201873`*^-269"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.6163184143373203`*^9, 
  3.616319254401389*^9, 3.616386182491963*^9, 3.616490646848482*^9, 
  3.620743972930529*^9, 3.6458714202970963`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.616318052905653*^9, 3.6163186795971193`*^9, 3.620533355631342*^9, 
   3.620533561366259*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802856859433835`", ",", "0.014182550979690097`", ",", 
   "0.0045852114137655`", ",", "0.0007246762275869071`", ",", 
   "0.00017416641683310846`", ",", "0.00004646530824838646`", ",", 
   "1.1374594394561275`*^-6", ",", "6.004491632638181`*^-9", ",", 
   "0.9779001940198584`", ",", "0.00043371305044064966`", ",", "0.`", ",", 
   "1.5673081509771075`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.616319825486554*^9, 
  3.616386770803419*^9, 3.6164912118081303`*^9, 3.6207445357903967`*^9, 
  3.645871965859125*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.616318053696292*^9, 3.616318680418491*^9, 3.620533356317112*^9, 
   3.6205335619730787`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.980285898783404`", ",", "0.014183730315980076`", ",", 
   "0.004582546858486778`", ",", "0.000725760461044618`", ",", 
   "0.00017426164309419266`", ",", "0.000046562336003838514`", ",", 
   "1.1406391464786395`*^-6", ",", "6.02520853106646`*^-9", ",", 
   "0.9779001960923268`", ",", "0.0004337132254271106`", ",", "0.`", ",", 
   "1.1208502262099737`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.61632035118816*^9, 
  3.616387595003007*^9, 3.616492026006551*^9, 3.6207453480835733`*^9, 
  3.64587275243375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616309766294414*^9, 3.6163185953800383`*^9, {
   3.616486817671245*^9, 3.616486823964479*^9}, 3.6205333570374613`*^9, 
   3.6205335625592213`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802859044919363`", ",", "0.01418385670289527`", ",", 
   "0.004582281751042621`", ",", "0.0007258693094846352`", ",", 
   "0.0001742712278425351`", ",", "0.000046572073230981616`", ",", 
   "1.140957579595509`*^-6", ",", "6.027265430077123`*^-9", ",", 
   "0.9779001806438402`", ",", "0.00043371350439281713`", ",", "0.`", ",", 
   "1.1352941622850172`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616390524035719*^9, 
  3.6164928520080347`*^9, 3.620746171363209*^9, 3.645873557744224*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}, 3.616318056201729*^9, 3.6163186813638563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7194814906339793`", ",", "0.23243797323982093`", ",", 
   "0.03681999499380579`", ",", "0.008839973880811054`", ",", 
   "0.0023623860119301506`", ",", "0.000057875504336556686`", ",", 
   "3.0573531634688285`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.61631842142836*^9, 3.616387595193302*^9, 3.616492852151321*^9, 
   3.620746171401184*^9, 3.6458735578336983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, 3.616318120782413*^9, 3.616318432695108*^9, 
   3.6205333581962423`*^9, {3.6205499215085077`*^9, 3.620549930549171*^9}, 
   3.62055028620735*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7194814906339793}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-62.87848876191782, 80.85727740644163}}],
         StatusArea[#, 0.7194814906339793]& ,
         TagBoxNote->"0.7194814906339793"],
        StyleBox[
        "0.7194814906339793`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7194814906339793, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.23243797323982093`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           34.177847464589476`, 80.85727740644163}}],
         StatusArea[#, 0.23243797323982093`]& ,
         TagBoxNote->"0.23243797323982093"],
        StyleBox[
        "0.23243797323982093`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.23243797323982093`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.03681999499380579}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           73.15991701388958, 80.85727740644163}}],
         StatusArea[#, 0.03681999499380579]& ,
         TagBoxNote->"0.03681999499380579"],
        StyleBox[
        "0.03681999499380579`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03681999499380579, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.008839973880811054}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           78.73567819288472, 80.85727740644163}}],
         StatusArea[#, 0.008839973880811054]& ,
         TagBoxNote->"0.008839973880811054"],
        StyleBox[
        "0.008839973880811054`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008839973880811054, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0023623860119301506`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           80.02650934797852, 80.85727740644163}}],
         StatusArea[#, 0.0023623860119301506`]& ,
         TagBoxNote->"0.0023623860119301506"],
        StyleBox[
        "0.0023623860119301506`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0023623860119301506`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000057875504336556686`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           80.48574417746401, 80.85727740644163}}],
         StatusArea[#, 0.000057875504336556686`]& ,
         TagBoxNote->"0.000057875504336556686"],
        StyleBox[
        "0.000057875504336556686`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000057875504336556686`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            3.0573531634688285`*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           80.49721648057238, 80.85727740644163}}],
         StatusArea[#, 3.0573531634688285`*^-7]& ,
         TagBoxNote->"3.0573531634688285*^-7"],
        StyleBox[
        "3.0573531634688285`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.0573531634688285`*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.007247674728206199`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616318429609199*^9, 3.616387595262998*^9, 3.616492852222526*^9, 
  3.620746171489901*^9, 3.645873557908888*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 4 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, 3.509952583107113*^9, {
   3.5099534282184505`*^9, 3.5099534310026093`*^9}, 3.5099538807983365`*^9, {
   3.5101294626765213`*^9, 3.510129465747982*^9}, {3.620702799214465*^9, 
   3.620702801692729*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, 3.620533363439793*^9, 
   3.6205335642870283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "93.89793630668026`", ",", "0.043519681831948015`", ",", 
   "0.8897749176174204`", ",", "0.008787239382251096`", ",", 
   "0.05547177377381811`", ",", "0.0024087950989129187`", ",", 
   "0.00003750090341539717`", ",", "9.139223380757269`*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.6163876120436983`*^9, 3.616492868982173*^9, 
  3.620746188954262*^9, 3.645873576657825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620549967875412*^9, 3.620549981701219*^9}, {
   3.6205502934989862`*^9, 3.6205502954599657`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.043519681831948015`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           74.97552485596668, 82.14293236082634}}],
         StatusArea[#, 0.043519681831948015`]& ,
         TagBoxNote->"0.043519681831948015"],
        StyleBox[
        "0.043519681831948015`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.043519681831948015`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8897749176174204}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-57.396863925694134`, 82.14293236082634}}],
         StatusArea[#, 0.8897749176174204]& ,
         TagBoxNote->"0.8897749176174204"],
        StyleBox[
        "0.8897749176174204`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8897749176174204, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.008787239382251096}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           80.40842048942241, 82.14293236082634}}],
         StatusArea[#, 0.008787239382251096]& ,
         TagBoxNote->"0.008787239382251096"],
        StyleBox[
        "0.008787239382251096`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008787239382251096, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05547177377381811}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           73.1059624658269, 82.14293236082634}}],
         StatusArea[#, 0.05547177377381811]& ,
         TagBoxNote->"0.05547177377381811"],
        StyleBox[
        "0.05547177377381811`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05547177377381811, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0024087950989129187`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           81.40614537287618, 82.14293236082634}}],
         StatusArea[#, 0.0024087950989129187`]& ,
         TagBoxNote->"0.0024087950989129187"],
        StyleBox[
        "0.0024087950989129187`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0024087950989129187`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00003750090341539717}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           81.77706641878349, 82.14293236082634}}],
         StatusArea[#, 0.00003750090341539717]& ,
         TagBoxNote->"0.00003750090341539717"],
        StyleBox[
        "0.00003750090341539717`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003750090341539717, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            9.139223380757269*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           81.7829180651295, 82.14293236082634}}],
         StatusArea[#, 9.139223380757269*^-8]& ,
         TagBoxNote->"9.139223380757269*^-8"],
        StyleBox[
        "9.139223380757269`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        9.139223380757269*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 0.}]}
           ], 
          LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", 
        RowBox[{"-", "0.7840063418092726`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.616387612315991*^9, 
  3.6164928693188963`*^9, 3.6207461891243153`*^9, 3.64587357679423*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.51012947525952*^9, 3.510129478931904*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, 3.5099540351781664`*^9, {
   3.510129483675067*^9, 3.5101294966446133`*^9}, 3.616318588304791*^9, 
   3.620533364384137*^9, 3.6205335648526278`*^9, {3.6205499994670897`*^9, 
   3.620550003942439*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04753800217147749`", ",", "0.9295031011664638`", ",", 
   "0.01698883768982754`", ",", "0.00532554188123354`", ",", 
   "0.0006371692827048098`", ",", "7.332003702574719`*^-6", ",", 
   "1.5804590124456986`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.62074626923243*^9, 3.6458736606895657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, {3.509954045791774*^9, 3.5099540458787785`*^9}, 
   3.509954076839549*^9, {3.616318372288217*^9, 3.616318396696957*^9}, 
   3.6205333679619837`*^9, {3.620549958447815*^9, 3.620549961304317*^9}, 
   3.620550032394619*^9, 3.620550305648485*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04753800217147749}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 46.91679539611339}, {
           69.29669317322258, 76.05987975258014}}],
         StatusArea[#, 0.04753800217147749]& ,
         TagBoxNote->"0.04753800217147749"],
        StyleBox[
        "0.04753800217147749`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04753800217147749, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.9295031011664638}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 
           80.6896555443677}, {-49.50062323429904, 76.05987975258014}}],
         StatusArea[#, 0.9295031011664638]& ,
         TagBoxNote->"0.9295031011664638"],
        StyleBox[
        "0.9295031011664638`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.9295031011664638, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.01698883768982754}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           73.41154846970481, 76.05987975258014}}],
         StatusArea[#, 0.01698883768982754]& ,
         TagBoxNote->"0.01698883768982754"],
        StyleBox[
        "0.01698883768982754`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.01698883768982754, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.00532554188123354}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           74.98254968518027, 76.05987975258014}}],
         StatusArea[#, 0.00532554188123354]& ,
         TagBoxNote->"0.00532554188123354"],
        StyleBox[
        "0.00532554188123354`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00532554188123354, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0006371692827048098}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           75.61405549380972, 76.05987975258014}}],
         StatusArea[#, 0.0006371692827048098]& ,
         TagBoxNote->"0.0006371692827048098"],
        StyleBox[
        "0.0006371692827048098`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0006371692827048098, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            7.332003702574719*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           75.6988921598004, 76.05987975258014}}],
         StatusArea[#, 7.332003702574719*^-6]& ,
         TagBoxNote->"7.332003702574719*^-6"],
        StyleBox[
        "7.332003702574719`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.332003702574719*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.5804590124456986`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           75.69987762376246, 76.05987975258014}}],
         StatusArea[#, 1.5804590124456986`*^-8]& ,
         TagBoxNote->"1.5804590124456986*^-8"],
        StyleBox[
        "1.5804590124456986`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.5804590124456986`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "0.`", ",", 
        RowBox[{"-", "0.6824612250064568`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 1}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, {3.509954064941869*^9, 3.509954077653596*^9}, 
   3.5099611580605793`*^9, 3.510129210217461*^9, 3.510129737072177*^9, 
   3.519248607783883*^9, 3.5192509962562103`*^9, 3.519253124266491*^9, 
   3.5197535507661457`*^9, 3.6151802819726257`*^9, 3.615182190195861*^9, 
   3.616307073183569*^9, 3.6163075565558777`*^9, 3.616387696531023*^9, 
   3.616492953235273*^9, 3.620746269401915*^9, 3.6458736608256207`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129505373185*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, 3.616307425678768*^9, 
   3.61631859055399*^9, 3.620533370030826*^9, 3.620533565424696*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831045283919433`", ",", "0.012187969523532762`", ",", 
   "0.004418247132592844`", ",", "0.00021758309156350372`", ",", 
   "0.00006335246777154246`", ",", "8.219712924820457`*^-6", ",", 
   "9.686097154003533`*^-8", ",", "2.1527859305330547`*^-10", ",", 
   "0.9810552138830846`", ",", "0.0003850008613486031`", ",", 
   RowBox[{"-", "4.4761937067160796`*^-200"}], ",", 
   RowBox[{"-", "4.982638242867362`*^-237"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6163076418169193`*^9, 3.616387777751999*^9, 
  3.616493035537771*^9, 3.620746346541725*^9, 3.645873741928293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, 3.616318591409009*^9, 
   3.620533370930491*^9, 3.6205335660095997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831250300994594`", ",", "0.012301401503589627`", ",", 
   "0.004156337915239486`", ",", "0.00032518225314226266`", ",", 
   "0.00007870792494180466`", ",", "0.000013168080389841302`", ",", 
   "1.6911710691345958`*^-7", ",", "4.102749513006072`*^-10", ",", 
   "0.9810552207079268`", ",", "0.000385000766493591`", ",", 
   RowBox[{"-", "5.108910202664294`*^-162"}], ",", 
   "7.915176173396956`*^-239"}], "}"}]], "Output",
 CellChangeTimes->{3.616307729208125*^9, 3.6163878637767572`*^9, 
  3.616493122716501*^9, 3.6207464217185163`*^9, 3.645873832499545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.61630742789392*^9, 
   3.616307450852757*^9}, 3.6163185923428373`*^9, 3.620533371695743*^9, 
   3.620533566596466*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831380276014432`", ",", "0.012372965191648436`", ",", 
   "0.003992082595714443`", ",", "0.00039200797532876354`", ",", 
   "0.00008751826159048845`", ",", "0.000017161847383025105`", ",", 
   "2.3714816094795388`*^-7", ",", "6.125899810100039`*^-10", ",", 
   "0.9810553526271196`", ",", "0.00038499915417344`", ",", "0.`", ",", 
   "1.2382651216789086`*^-270"}], "}"}]], "Output",
 CellChangeTimes->{3.6163081226018963`*^9, 3.616388216076311*^9, 
  3.61649348113769*^9, 3.620746751139913*^9, 3.6458741966462927`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.616307430301722*^9, 
   3.616307454604628*^9}, 3.6163185933226433`*^9, 3.620533372888275*^9, 
   3.62053356717092*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831397319006839`", ",", "0.012383062164655009`", ",", 
   "0.003969237204661642`", ",", "0.0004012586556646195`", ",", 
   "0.00008866763563857043`", ",", "0.00001779747855449808`", ",", 
   "2.490674922908746`*^-7", ",", "6.504149519968129`*^-10", ",", 
   "0.9810551701356811`", ",", "0.0003850019322148499`", ",", "0.`", ",", 
   "8.161812030982486`*^-269"}], "}"}]], "Output",
 CellChangeTimes->{3.616308778427421*^9, 3.616388822219563*^9, 
  3.616494099635219*^9, 3.6207473246920767`*^9, 3.645874809565545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616318594424028*^9, 3.6205333741592493`*^9, 
   3.620533567744319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.983139940130385`", ",", "0.012384070093582321`", ",", 
   "0.003966876074578491`", ",", "0.0004022113445768409`", ",", 
   "0.00008878493713625383`", ",", "0.000017864234332341827`", ",", 
   "2.503401768294848`*^-7", ",", "6.545064386549197`*^-10", ",", 
   "0.9810552083203202`", ",", "0.0003850011433658501`", ",", "0.`", ",", 
   "7.057020886576068`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616389688440785*^9, 
  3.6164949929297037`*^9, 3.620748146598576*^9, 3.645875701653082*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616309766294414*^9, 3.6163185953800383`*^9, 
   3.620533375093816*^9, 3.620533568362982*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831399486969911`", ",", "0.012384182147684438`", ",", 
   "0.003966641934949803`", ",", "0.00040230676905193667`", ",", 
   "0.00008879661886624666`", ",", "0.000017870877480658772`", ",", 
   "2.50465564780458`*^-7", ",", "6.549047635953826`*^-10", ",", 
   "0.9810551886886408`", ",", "0.0003850014102905631`", ",", "0.`", ",", 
   "6.879185414711802`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616390524035719*^9, 
  3.6164958715264063`*^9, 3.620748973809455*^9, 3.6458766458137197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129528967198*^9, {3.519250738376009*^9, 3.519250739261585*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7345282213329295`", ",", "0.2352687008635502`", ",", 
   "0.023861541438743257`", ",", "0.005266687919992968`", ",", 
   "0.001059954035962026`", ",", "0.000014855565237122779`", ",", 
   "3.884358493839852`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.51012975938791*^9, 3.519248628838738*^9, 
  3.519250769103962*^9, 3.519251017213709*^9, 3.519253145596568*^9, 
  3.51975357282675*^9, 3.61518077481069*^9, 3.6151822755186443`*^9, 
  3.6163096793459682`*^9, 3.6163915559708843`*^9, 3.6164958717432547`*^9, 
  3.620748973848113*^9, 3.6458766458532248`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, {3.509954103368067*^9, 3.5099541076953144`*^9}, {
   3.616318384155787*^9, 3.6163183860800447`*^9}, 3.620533376332328*^9, {
   3.620550054951352*^9, 3.6205500727144003`*^9}, 3.620550315563177*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7345282213329295}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{15.657563787463506`, 
           46.91679539611339}, {-47.52122334301498, 81.5775539772716}}],
         StatusArea[#, 0.7345282213329295]& ,
         TagBoxNote->"0.7345282213329295"],
        StyleBox[
        "0.7345282213329295`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7345282213329295, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2352687008635502}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{49.43042393571781, 80.6896555443677}, {
           39.98264426074297, 81.5775539772716}}],
         StatusArea[#, 0.2352687008635502]& ,
         TagBoxNote->"0.2352687008635502"],
        StyleBox[
        "0.2352687008635502`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2352687008635502, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.023861541438743257`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{83.20328408397214, 114.462515692622}, {
           77.0354060616658, 81.5775539772716}}],
         StatusArea[#, 0.023861541438743257`]& ,
         TagBoxNote->"0.023861541438743257"],
        StyleBox[
        "0.023861541438743257`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.023861541438743257`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.005266687919992968}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{116.97614423222643`, 148.23537584087632`}, {
           80.29447581137484, 81.5775539772716}}],
         StatusArea[#, 0.005266687919992968]& ,
         TagBoxNote->"0.005266687919992968"],
        StyleBox[
        "0.005266687919992968`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.005266687919992968, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.001059954035962026}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{150.74900438048076`, 182.00823598913058`}, {
           81.0317786964283, 81.5775539772716}}],
         StatusArea[#, 0.001059954035962026]& ,
         TagBoxNote->"0.001059954035962026"],
        StyleBox[
        "0.001059954035962026`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.001059954035962026, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000014855565237122779`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{184.52186452873505`, 215.7810961373849}, {
           81.21495028247884, 81.5775539772716}}],
         StatusArea[#, 0.000014855565237122779`]& ,
         TagBoxNote->"0.000014855565237122779"],
        StyleBox[
        "0.000014855565237122779`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000014855565237122779`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            3.884358493839852*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{218.29472467698938`, 249.55395628563923`}, {
           81.2175471692614, 81.5775539772716}}],
         StatusArea[#, 3.884358493839852*^-8]& ,
         TagBoxNote->"3.884358493839852*^-8"],
        StyleBox[
        "3.884358493839852`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.884358493839852*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[{
     {AbsoluteThickness[0.6], Arrowheads[Automatic], 
      LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
      StyleBox[
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        StyleBox[
         InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
           Automatic, {1, 0}],
         FontFamily->"Arial"]}, "GraphicsLabel",
       StripOnInput->False]}, 
     StyleBox[{
       {AbsoluteThickness[0.6], Arrowheads[Automatic], 
        LineBox[{{0.5425434583714547, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}], 
        LineBox[{{7.457456541628544, 0.}, 
          Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
           0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
          LineBox[{{1.4574565416285452`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
             0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
             0.}]}], LineBox[{{2.457456541628545, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 0.}]}],
           LineBox[{{2.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
             0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
             0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
             0.}]}], LineBox[{{4.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 0.}]}],
           LineBox[{{4.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 0.}]}],
           LineBox[{{5.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 0.}]}],
           LineBox[{{5.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 0.}]}],
           LineBox[{{6.457456541628544, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 0.}]}],
           LineBox[{{6.542543458371454, 0.}, 
            Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
             0.}]}]}, {}}}, 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[{
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\\"+\
\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}], 
           InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
            Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
             Automatic, {1, 0}]},
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, "GraphicsTicks",
      StripOnInput->False]}, "GraphicsAxes",
    StripOnInput->False,
    Antialiasing->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.003524565372323485`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099541225561643`*^9, 
  3.5099611791527777`*^9, 3.510129232994483*^9, 3.5101297595132504`*^9, 
  3.519248628918734*^9, 3.5192510173806*^9, 3.5192531457512407`*^9, 
  3.519753572910019*^9, 3.615182275644909*^9, 3.6163096794430647`*^9, 
  3.616391556052071*^9, 3.616495871817425*^9, 3.620748973938126*^9, 
  3.645876645937532*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{
  3.5099496571147556`*^9, {3.509953336210188*^9, 3.5099533394023705`*^9}, {
   3.5099534444663796`*^9, 3.5099534502827125`*^9}, {3.509954136141941*^9, 
   3.5099541557080603`*^9}, {3.5101295642616463`*^9, 3.510129567005103*^9}, {
   3.615714748632422*^9, 3.6157147919007072`*^9}, 3.620533451543993*^9}],

Cell[CellGroupData[{

Cell["280 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.616318995728882*^9}, {
   3.620702807974196*^9, 3.6207028091404867`*^9}}],

Cell[BoxData[
 RowBox[{"charge280", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.61642509594001*^9, 3.616425120823221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge280", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, {3.6164251579769163`*^9, 3.616425164070283*^9}, 
   3.645934591308319*^9, {3.645934663833501*^9, 3.645934685896771*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.5663401627530544}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5663401627530544]& , TagBoxNote -> 
              "0.5663401627530544"], 
             StyleBox[
             "0.5663401627530544`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5663401627530544, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6401858124086328}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6401858124086328]& , TagBoxNote -> 
              "0.6401858124086328"], 
             StyleBox[
             "0.6401858124086328`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6401858124086328, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.040470096467068596`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.040470096467068596`]& , TagBoxNote -> 
              "0.040470096467068596"], 
             StyleBox[
             "0.040470096467068596`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.040470096467068596`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.29180525067074664`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.29180525067074664`]& , TagBoxNote -> 
              "0.29180525067074664"], 
             StyleBox[
             "0.29180525067074664`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.29180525067074664`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.15274164330481993`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.15274164330481993`]& , TagBoxNote -> 
              "0.15274164330481993"], 
             StyleBox[
             "0.15274164330481993`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.15274164330481993`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.8424164560472847}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8424164560472847]& , TagBoxNote -> 
              "0.8424164560472847"], 
             StyleBox[
             "0.8424164560472847`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8424164560472847, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.0763902747289297}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0763902747289297]& , TagBoxNote -> 
              "0.0763902747289297"], 
             StyleBox[
             "0.0763902747289297`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0763902747289297, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.13247887036224368`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.13247887036224368`]& , TagBoxNote -> 
              "0.13247887036224368"], 
             StyleBox[
             "0.13247887036224368`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.13247887036224368`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.012470415981055038`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.012470415981055038`]& , TagBoxNote -> 
              "0.012470415981055038"], 
             StyleBox[
             "0.012470415981055038`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.012470415981055038`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.03645036475309874}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03645036475309874]& , TagBoxNote -> 
              "0.03645036475309874"], 
             StyleBox[
             "0.03645036475309874`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03645036475309874, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.033622837341307964`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.033622837341307964`]& , TagBoxNote -> 
              "0.033622837341307964"], 
             StyleBox[
             "0.033622837341307964`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.033622837341307964`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.08343234635280639}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.08343234635280639]& , TagBoxNote -> 
              "0.08343234635280639"], 
             StyleBox[
             "0.08343234635280639`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.08343234635280639, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.027386970886272427`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.027386970886272427`]& , TagBoxNote -> 
              "0.027386970886272427"], 
             StyleBox[
             "0.027386970886272427`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.027386970886272427`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.03481460665231693}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03481460665231693]& , TagBoxNote -> 
              "0.03481460665231693"], 
             StyleBox[
             "0.03481460665231693`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03481460665231693, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.01883282683960151}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.01883282683960151]& , TagBoxNote -> 
              "0.01883282683960151"], 
             StyleBox[
             "0.01883282683960151`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.01883282683960151, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.0016269762078981796`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0016269762078981796`]& , TagBoxNote -> 
              "0.0016269762078981796"], 
             StyleBox[
             "0.0016269762078981796`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0016269762078981796`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.005661264743587657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.005661264743587657]& , TagBoxNote -> 
              "0.005661264743587657"], 
             StyleBox[
             "0.005661264743587657`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.005661264743587657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0023010924967448343`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0023010924967448343`]& , TagBoxNote -> 
              "0.0023010924967448343"], 
             StyleBox[
             "0.0023010924967448343`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0023010924967448343`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.0004949651870910727}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0004949651870910727]& , TagBoxNote -> 
              "0.0004949651870910727"], 
             StyleBox[
             "0.0004949651870910727`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0004949651870910727, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00007676581543896632}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00007676581543896632]& , TagBoxNote -> 
              "0.00007676581543896632"], 
             StyleBox[
             "0.00007676581543896632`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00007676581543896632, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.5663401627530544}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6401858124086328}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.040470096467068596`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.29180525067074664`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.15274164330481993`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.8424164560472847}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.0763902747289297}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.13247887036224368`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.012470415981055038`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.03645036475309874}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.033622837341307964`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.08343234635280639}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.027386970886272427`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.03481460665231693}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.01883282683960151}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.0016269762078981796`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.005661264743587657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0023010924967448343`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.0004949651870910727}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00007676581543896632}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.509283065652375*^9, 3.5094339372010508`*^9, 3.509434047862998*^9, 
   3.509434392304494*^9, 3.509961194967855*^9, 3.510129248849262*^9, 
   3.510129775664033*^9, 3.519248643740314*^9, 3.5192499421897087`*^9, 
   3.5192500229770813`*^9, 3.5192500593686934`*^9, 3.5192510328121157`*^9, 
   3.51925292644039*^9, 3.519253160980197*^9, 3.519753589185493*^9, 
   3.6151823090193*^9, 3.6163915566237288`*^9, 3.6164958721391973`*^9, 
   3.620748974251696*^9, 3.6458766462730722`*^9, 3.645934593144799*^9, {
   3.6459346648977213`*^9, 3.645934686899953*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["80 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.6163190142731028`*^9}, 
   3.620702815503091*^9}],

Cell[BoxData[
 RowBox[{"charge80", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.6163190495099382`*^9, 3.616319057437236*^9}, {
   3.61642523663103*^9, 3.616425257650182*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge80", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, 3.616319058339357*^9, 3.616425203576721*^9, 
   3.6459346001789513`*^9, 3.6459346562579327`*^9, 3.645934692750247*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6040062486843417}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040062486843417]& , TagBoxNote -> 
              "0.6040062486843417"], 
             StyleBox[
             "0.6040062486843417`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040062486843417, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6703306458833879}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6703306458833879]& , TagBoxNote -> 
              "0.6703306458833879"], 
             StyleBox[
             "0.6703306458833879`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6703306458833879, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04241822647812007}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04241822647812007]& , TagBoxNote -> 
              "0.04241822647812007"], 
             StyleBox[
             "0.04241822647812007`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04241822647812007, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.28743394010569584`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28743394010569584`]& , TagBoxNote -> 
              "0.28743394010569584"], 
             StyleBox[
             "0.28743394010569584`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.28743394010569584`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.1690719180931454}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.1690719180931454]& , TagBoxNote -> 
              "0.1690719180931454"], 
             StyleBox[
             "0.1690719180931454`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.1690719180931454, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.8715673371354951}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8715673371354951]& , TagBoxNote -> 
              "0.8715673371354951"], 
             StyleBox[
             "0.8715673371354951`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8715673371354951, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.07222271463233583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.07222271463233583]& , TagBoxNote -> 
              "0.07222271463233583"], 
             StyleBox[
             "0.07222271463233583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.07222271463233583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.10790950546763399`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.10790950546763399`]& , TagBoxNote -> 
              "0.10790950546763399"], 
             StyleBox[
             "0.10790950546763399`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.10790950546763399`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.018528903947838765`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.018528903947838765`]& , TagBoxNote -> 
              "0.018528903947838765"], 
             StyleBox[
             "0.018528903947838765`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.018528903947838765`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.02715518674038046}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02715518674038046]& , TagBoxNote -> 
              "0.02715518674038046"], 
             StyleBox[
             "0.02715518674038046`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02715518674038046, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.028953099320436933`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.028953099320436933`]& , TagBoxNote -> 
              "0.028953099320436933"], 
             StyleBox[
             "0.028953099320436933`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.028953099320436933`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.0557418649271482}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0557418649271482]& , TagBoxNote -> 
              "0.0557418649271482"], 
             StyleBox[
             "0.0557418649271482`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0557418649271482, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.009181909837246146}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009181909837246146]& , TagBoxNote -> 
              "0.009181909837246146"], 
             StyleBox[
             "0.009181909837246146`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009181909837246146, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.02131778423101688}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02131778423101688]& , TagBoxNote -> 
              "0.02131778423101688"], 
             StyleBox[
             "0.02131778423101688`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02131778423101688, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.010753532656648572`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010753532656648572`]& , TagBoxNote -> 
              "0.010753532656648572"], 
             StyleBox[
             "0.010753532656648572`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010753532656648572`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.002297760415116207}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.002297760415116207]& , TagBoxNote -> 
              "0.002297760415116207"], 
             StyleBox[
             "0.002297760415116207`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.002297760415116207, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0009633504621421192}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009633504621421192]& , TagBoxNote -> 
              "0.0009633504621421192"], 
             StyleBox[
             "0.0009633504621421192`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009633504621421192, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00011928658926262772`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00011928658926262772`]& , TagBoxNote -> 
              "0.00011928658926262772"], 
             StyleBox[
             "0.00011928658926262772`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00011928658926262772`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00002678439260714343}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00002678439260714343]& , TagBoxNote -> 
              "0.00002678439260714343"], 
             StyleBox[
             "0.00002678439260714343`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00002678439260714343, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6040062486843417}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6703306458833879}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04241822647812007}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.28743394010569584`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.1690719180931454}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.8715673371354951}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.07222271463233583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.10790950546763399`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.018528903947838765`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.02715518674038046}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.028953099320436933`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.0557418649271482}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.009181909837246146}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.02131778423101688}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.010753532656648572`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.002297760415116207}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0009633504621421192}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00011928658926262772`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00002678439260714343}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.509283065652375*^9, 3.5094339372010508`*^9, 
  3.509434047862998*^9, 3.509434392304494*^9, 3.509961194967855*^9, 
  3.510129248849262*^9, 3.510129775664033*^9, 3.519248643740314*^9, 
  3.5192499421897087`*^9, 3.5192500229770813`*^9, 3.5192500593686934`*^9, 
  3.5192510328121157`*^9, 3.51925292644039*^9, 3.519253160980197*^9, 
  3.519753589185493*^9, 3.6151823090193*^9, 3.6163915575690928`*^9, 
  3.6164958724087553`*^9, 3.620748974572536*^9, 3.645876646532804*^9, 
  3.645934601100944*^9, 3.645934657508456*^9, 3.645934693659074*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.616318995728882*^9}, 
   3.616319093382188*^9, 3.620702819623253*^9}],

Cell[BoxData[
 RowBox[{"charge7", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.616319106793195*^9, 3.616319113439692*^9}, {
   3.6164252953087273`*^9, 3.616425313616213*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge7", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, 3.616319114251112*^9, 3.6164252101509447`*^9, 
   3.645934607889851*^9, 3.645934648857497*^9, 3.6459347006755*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6947459222082809}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6947459222082809]& , TagBoxNote -> 
              "0.6947459222082809"], 
             StyleBox[
             "0.6947459222082809`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6947459222082809, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.7194814906339793}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7194814906339793]& , TagBoxNote -> 
              "0.7194814906339793"], 
             StyleBox[
             "0.7194814906339793`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7194814906339793, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04681231850431352}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04681231850431352]& , TagBoxNote -> 
              "0.04681231850431352"], 
             StyleBox[
             "0.04681231850431352`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04681231850431352, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2756838143036386}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2756838143036386]& , TagBoxNote -> 
              "0.2756838143036386"], 
             StyleBox[
             "0.2756838143036386`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2756838143036386, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.23243797323982093`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.23243797323982093`]& , TagBoxNote -> 
              "0.23243797323982093"], 
             StyleBox[
             "0.23243797323982093`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.23243797323982093`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.9206545073622981}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.9206545073622981]& , TagBoxNote -> 
              "0.9206545073622981"], 
             StyleBox[
             "0.9206545073622981`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.9206545073622981, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.029303638644918438`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.029303638644918438`]& , TagBoxNote -> 
              "0.029303638644918438"], 
             StyleBox[
             "0.029303638644918438`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.029303638644918438`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.03681999499380579}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03681999499380579]& , TagBoxNote -> 
              "0.03681999499380579"], 
             StyleBox[
             "0.03681999499380579`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03681999499380579, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.02177631375829144}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02177631375829144]& , TagBoxNote -> 
              "0.02177631375829144"], 
             StyleBox[
             "0.02177631375829144`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02177631375829144, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.00026662484316185693`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00026662484316185693`]& , TagBoxNote -> 
              "0.00026662484316185693"], 
             StyleBox[
             "0.00026662484316185693`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00026662484316185693`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.008839973880811054}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008839973880811054]& , TagBoxNote -> 
              "0.008839973880811054"], 
             StyleBox[
             "0.008839973880811054`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008839973880811054, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.009322313836094012}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009322313836094012]& , TagBoxNote -> 
              "0.009322313836094012"], 
             StyleBox[
             "0.009322313836094012`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009322313836094012, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.0023623860119301506`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0023623860119301506`]& , TagBoxNote -> 
              "0.0023623860119301506"], 
             StyleBox[
             "0.0023623860119301506`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0023623860119301506`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.0014051130743688745`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0014051130743688745`]& , TagBoxNote -> 
              "0.0014051130743688745"], 
             StyleBox[
             "0.0014051130743688745`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0014051130743688745`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000057875504336556686`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000057875504336556686`]& , TagBoxNote -> 
              "0.000057875504336556686"], 
             StyleBox[
             "0.000057875504336556686`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000057875504336556686`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.00002930460108113939}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00002930460108113939]& , TagBoxNote -> 
              "0.00002930460108113939"], 
             StyleBox[
             "0.00002930460108113939`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00002930460108113939, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 3.0573531634688285`*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.0573531634688285`*^-7]& , TagBoxNote -> 
              "3.0573531634688285*^-7"], 
             StyleBox[
             "3.0573531634688285`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.0573531634688285`*^-7, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 1.2886355290855634`*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.2886355290855634`*^-7]& , TagBoxNote -> 
              "1.2886355290855634*^-7"], 
             StyleBox[
             "1.2886355290855634`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.2886355290855634`*^-7, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6947459222082809}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.7194814906339793}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04681231850431352}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2756838143036386}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.23243797323982093`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.9206545073622981}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.029303638644918438`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.03681999499380579}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.02177631375829144}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.00026662484316185693`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.008839973880811054}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.009322313836094012}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.0023623860119301506`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.0014051130743688745`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000057875504336556686`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.00002930460108113939}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 3.0573531634688285`*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 1.2886355290855634`*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.509283065652375*^9, 3.5094339372010508`*^9, 
  3.509434047862998*^9, 3.509434392304494*^9, 3.509961194967855*^9, 
  3.510129248849262*^9, 3.510129775664033*^9, 3.519248643740314*^9, 
  3.5192499421897087`*^9, 3.5192500229770813`*^9, 3.5192500593686934`*^9, 
  3.5192510328121157`*^9, 3.51925292644039*^9, 3.519253160980197*^9, 
  3.519753589185493*^9, 3.6151823090193*^9, 3.6163915580715218`*^9, 
  3.6164958726889753`*^9, 3.62074897488478*^9, 3.645876646796125*^9, 
  3.645934609541926*^9, 3.645934649786099*^9, 3.645934701339984*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.5092833674896393`*^9, 3.509283367745654*^9}, {3.509954297978198*^9, 
   3.5099542991462646`*^9}, {3.510129625390225*^9, 3.510129626797761*^9}, {
   3.616318988322915*^9, 3.616318989609071*^9}, 3.6207028223350477`*^9}],

Cell[BoxData[
 RowBox[{"charge4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.5048529623340473`*^9, 3.504852986508175*^9}, {
   3.504856334967214*^9, 3.504856340956724*^9}, {3.509281330390124*^9, 
   3.5092813378285494`*^9}, {3.509283174116579*^9, 3.5092831800379176`*^9}, 
   3.510129656774756*^9, 3.6157148439720783`*^9, {3.6164253514658737`*^9, 
   3.6164253679976254`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge4", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504853747116961*^9, 
   3.504853747591138*^9}, 3.504853887259885*^9, {3.504856296166958*^9, 
   3.504856300221348*^9}, {3.504863363420868*^9, 3.504863369278117*^9}, {
   3.5052094156736517`*^9, 3.5052094242573147`*^9}, {3.5052099981061773`*^9, 
   3.505210001915163*^9}, {3.50521050571817*^9, 3.505210515645631*^9}, {
   3.505210776606374*^9, 3.505210796839622*^9}, {3.5092813818740683`*^9, 
   3.509281402624255*^9}, {3.5092831870763197`*^9, 3.50928319564181*^9}, 
   3.5101296621081533`*^9, 3.615714840614044*^9, 3.616318160415538*^9, 
   3.61642521719095*^9, {3.6459346161128883`*^9, 3.645934639839177*^9}, 
   3.645934706189921*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.7112261834647657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7112261834647657]& , TagBoxNote -> 
              "0.7112261834647657"], 
             StyleBox[
             "0.7112261834647657`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7112261834647657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.7345282213329295}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7345282213329295]& , TagBoxNote -> 
              "0.7345282213329295"], 
             StyleBox[
             "0.7345282213329295`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7345282213329295, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04753800217147749}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04753800217147749]& , TagBoxNote -> 
              "0.04753800217147749"], 
             StyleBox[
             "0.04753800217147749`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04753800217147749, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2779660239102334}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2779660239102334]& , TagBoxNote -> 
              "0.2779660239102334"], 
             StyleBox[
             "0.2779660239102334`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2779660239102334, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.2352687008635502}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2352687008635502]& , TagBoxNote -> 
              "0.2352687008635502"], 
             StyleBox[
             "0.2352687008635502`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2352687008635502, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.9295031011664638}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.9295031011664638]& , TagBoxNote -> 
              "0.9295031011664638"], 
             StyleBox[
             "0.9295031011664638`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.9295031011664638, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.010807792625000957`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010807792625000957`]& , TagBoxNote -> 
              "0.010807792625000957"], 
             StyleBox[
             "0.010807792625000957`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010807792625000957`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.023861541438743257`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.023861541438743257`]& , TagBoxNote -> 
              "0.023861541438743257"], 
             StyleBox[
             "0.023861541438743257`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.023861541438743257`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.01698883768982754}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.01698883768982754]& , TagBoxNote -> 
              "0.01698883768982754"], 
             StyleBox[
             "0.01698883768982754`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.01698883768982754, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.005266687919992968}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.005266687919992968]& , TagBoxNote -> 
              "0.005266687919992968"], 
             StyleBox[
             "0.005266687919992968`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.005266687919992968, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.00532554188123354}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00532554188123354]& , TagBoxNote -> 
              "0.00532554188123354"], 
             StyleBox[
             "0.00532554188123354`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.00532554188123354, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.001059954035962026}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.001059954035962026]& , TagBoxNote -> 
              "0.001059954035962026"], 
             StyleBox[
             "0.001059954035962026`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.001059954035962026, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.0006371692827048098}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0006371692827048098]& , TagBoxNote -> 
              "0.0006371692827048098"], 
             StyleBox[
             "0.0006371692827048098`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0006371692827048098, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000014855565237122779`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000014855565237122779`]& , TagBoxNote -> 
              "0.000014855565237122779"], 
             StyleBox[
             "0.000014855565237122779`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000014855565237122779`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 7.332003702574719*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.332003702574719*^-6]& , TagBoxNote -> 
              "7.332003702574719*^-6"], 
             StyleBox[
             "7.332003702574719`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             7.332003702574719*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 3.884358493839852*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.884358493839852*^-8]& , TagBoxNote -> 
              "3.884358493839852*^-8"], 
             StyleBox[
             "3.884358493839852`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.884358493839852*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 1.5804590124456986`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.5804590124456986`*^-8]& , TagBoxNote -> 
              "1.5804590124456986*^-8"], 
             StyleBox[
             "1.5804590124456986`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.5804590124456986`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.7112261834647657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.7345282213329295}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04753800217147749}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2779660239102334}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.2352687008635502}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.9295031011664638}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.010807792625000957`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.023861541438743257`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.01698883768982754}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.005266687919992968}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.00532554188123354}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.001059954035962026}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.0006371692827048098}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000014855565237122779`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 7.332003702574719*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 3.884358493839852*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 1.5804590124456986`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[1]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "GrayLevel[0]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[1, 0, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 1, 0]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], "RGBColor[0, 0, 1]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.509283197428912*^9, 3.50943441240441*^9, 3.509961196294325*^9, 
   3.5101292498485737`*^9, 3.510129776331706*^9, 3.519248644246421*^9, 
   3.519249942755684*^9, 3.519250059972012*^9, 3.519251033340377*^9, 
   3.5192529270687847`*^9, 3.519253161510993*^9, 3.5197535899030523`*^9, 
   3.615182309649652*^9, 3.616391558745372*^9, 3.6164958732832003`*^9, 
   3.620748975365232*^9, 3.645876647203318*^9, {3.645934617131164*^9, 
   3.645934641434629*^9}, 3.645934706931929*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1440, 779},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 938, 14, 43, "Input",
 InitializationCell->True],
Cell[2427, 51, 758, 14, 59, "Message"]
}, Open  ]],
Cell[3200, 68, 1714, 27, 69, "Input",
 InitializationCell->True],
Cell[4917, 97, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[7303, 138, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[8168, 157, 926, 14, 303, "Title"],
Cell[9097, 173, 2277, 31, 76, "Subtitle"],
Cell[11377, 206, 400, 7, 44, "Subsubtitle"],
Cell[11780, 215, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[12148, 225, 2305, 31, 76, "Subtitle"],
Cell[14456, 258, 343, 6, 44, "Subsubtitle"],
Cell[14802, 266, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15298, 279, 2532, 34, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[17855, 317, 107, 1, 95, "Section"],
Cell[17965, 320, 360, 10, 46, "Text"],
Cell[18328, 332, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[19066, 346, 476, 9, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[19567, 359, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[21802, 397, 447, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22286, 411, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[22719, 423, 236, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22992, 431, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[23376, 444, 425, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23838, 457, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[25239, 482, 238, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25514, 490, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[25892, 503, 410, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26339, 516, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[26822, 529, 242, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27101, 537, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[27462, 550, 387, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27886, 563, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[28269, 574, 238, 3, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28556, 583, 341, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[28922, 592, 203, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[29150, 599, 1403, 30, 119, "Input"],
Cell[30556, 631, 580, 10, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31173, 646, 2855, 81, 166, "Input"],
Cell[34031, 729, 18319, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52399, 1173, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[52815, 1185, 4986, 79, 119, "Input"],
Cell[57804, 1266, 343, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58184, 1278, 4351, 102, 166, "Input"],
Cell[62538, 1382, 18384, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80971, 1826, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[81421, 1839, 4770, 69, 69, "Input"],
Cell[86194, 1910, 597, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86828, 1926, 4745, 68, 69, "Input"],
Cell[91576, 1996, 836, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92449, 2016, 4795, 69, 69, "Input"],
Cell[97247, 2087, 562, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97846, 2102, 4798, 69, 69, "Input"],
Cell[102647, 2173, 558, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103242, 2188, 4798, 69, 69, "Input"],
Cell[108043, 2259, 556, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108636, 2274, 860, 19, 69, "Input"],
Cell[109499, 2295, 681, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110217, 2313, 4328, 102, 166, "Input"],
Cell[114548, 2417, 18387, 438, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132996, 2862, 392, 6, 95, "Section"],
Cell[CellGroupData[{
Cell[133413, 2872, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[133687, 2879, 1529, 32, 119, "Input"],
Cell[135219, 2913, 719, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135975, 2931, 2925, 83, 166, "Input"],
Cell[138903, 3016, 18386, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157338, 3460, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[157754, 3472, 5007, 79, 119, "Input"],
Cell[162764, 3553, 342, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163143, 3565, 4267, 101, 166, "Input"],
Cell[167413, 3668, 18406, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185868, 4113, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[186318, 4126, 4790, 69, 69, "Input"],
Cell[191111, 4197, 639, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191787, 4214, 4771, 69, 69, "Input"],
Cell[196561, 4285, 860, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197458, 4305, 4813, 69, 69, "Input"],
Cell[202274, 4376, 625, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202936, 4393, 4814, 69, 69, "Input"],
Cell[207753, 4464, 557, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208347, 4479, 4818, 69, 69, "Input"],
Cell[213168, 4550, 558, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213763, 4565, 881, 19, 69, "Input"],
Cell[214647, 4586, 704, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215388, 4604, 4299, 102, 166, "Input"],
Cell[219690, 4708, 18388, 437, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238139, 5152, 413, 6, 95, "Section"],
Cell[CellGroupData[{
Cell[238577, 5162, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[238851, 5169, 1478, 31, 119, "Input"],
Cell[240332, 5202, 692, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241061, 5219, 2854, 82, 166, "Input"],
Cell[243918, 5303, 18318, 437, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262285, 5746, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[262701, 5758, 5031, 80, 119, "Input"],
Cell[267735, 5840, 347, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268119, 5852, 4287, 102, 166, "Input"],
Cell[272409, 5956, 18438, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290896, 6401, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[291346, 6414, 4810, 69, 69, "Input"],
Cell[296159, 6485, 650, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296846, 6502, 4786, 69, 69, "Input"],
Cell[301635, 6573, 881, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302553, 6593, 4838, 70, 69, "Input"],
Cell[307394, 6665, 610, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308041, 6681, 4840, 70, 69, "Input"],
Cell[312884, 6753, 588, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313509, 6769, 4844, 70, 69, "Input"],
Cell[318356, 6841, 583, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318976, 6857, 4851, 70, 69, "Input"],
Cell[323830, 6929, 775, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324642, 6947, 904, 19, 69, "Input"],
Cell[325549, 6968, 708, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326294, 6986, 4301, 102, 166, "Input"],
Cell[330598, 7090, 18453, 439, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349112, 7536, 316, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[349453, 7545, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[349727, 7552, 1430, 31, 119, "Input"],
Cell[351160, 7585, 702, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351899, 7603, 2856, 82, 166, "Input"],
Cell[354758, 7687, 18360, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[373167, 8131, 386, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[373578, 8143, 5037, 80, 119, "Input"],
Cell[378618, 8225, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378997, 8237, 4385, 103, 166, "Input"],
Cell[383385, 8342, 18458, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401892, 8787, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[402342, 8800, 4737, 68, 69, "Input"],
Cell[407082, 8870, 618, 11, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407737, 8886, 4719, 68, 69, "Input"],
Cell[412459, 8956, 605, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413101, 8972, 4769, 69, 69, "Input"],
Cell[417873, 9043, 564, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418474, 9058, 4770, 69, 69, "Input"],
Cell[423247, 9129, 561, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423845, 9144, 4774, 69, 69, "Input"],
Cell[428622, 9215, 775, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429434, 9233, 4797, 69, 69, "Input"],
Cell[434234, 9304, 778, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435049, 9322, 828, 18, 69, "Input"],
Cell[435880, 9342, 603, 11, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436520, 9358, 4352, 102, 166, "Input"],
Cell[440875, 9462, 18309, 436, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[459245, 9905, 365, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[459635, 9914, 526, 7, 65, "Subsection"],
Cell[460164, 9923, 3243, 79, 219, "Input"],
Cell[CellGroupData[{
Cell[463432, 10006, 3310, 78, 251, "Input"],
Cell[466745, 10086, 95305, 2240, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[562099, 12332, 501, 7, 65, "Subsection"],
Cell[562603, 12341, 3266, 80, 219, "Input"],
Cell[CellGroupData[{
Cell[565894, 12425, 3307, 78, 251, "Input"],
Cell[569204, 12505, 95108, 2235, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[664361, 14746, 520, 7, 65, "Subsection"],
Cell[664884, 14755, 3238, 80, 194, "Input"],
Cell[CellGroupData[{
Cell[668147, 14839, 3302, 78, 251, "Input"],
Cell[671452, 14919, 95105, 2237, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[766606, 17162, 476, 6, 65, "Subsection"],
Cell[767085, 17170, 3218, 80, 194, "Input"],
Cell[CellGroupData[{
Cell[770328, 17254, 3329, 79, 251, "Input"],
Cell[773660, 17335, 94822, 2233, 474, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature 4xp#E9xX9HGGQBgd7Tfy@5Dv *)


==> anc/nitrogen_time.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    927423,      20698]
NotebookOptionsPosition[    916726,      20331]
NotebookOutlinePosition[    917299,      20352]
CellTagsIndexPosition[    917256,      20349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "PlotLegends`"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, 3.615179929916614*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "obspkg"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"PlotLegends`\\\"\\)\[NoBreak] is now \
obsolete. The legacy version being loaded may conflict with current \
functionality. See the Compatibility Guide for updating information.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{{3.615180014084785*^9, 3.6151800146316233`*^9}, {
   3.615182008939292*^9, 3.615182009459709*^9}, {3.616305252981102*^9, 
   3.616305253539856*^9}, 3.616318212420355*^9, 3.616318710905106*^9, {
   3.61638189606614*^9, 3.6163818967288017`*^9}, {3.616486895295212*^9, 
   3.6164868959284*^9}, {3.620740031668376*^9, 3.6207400326085787`*^9}, {
   3.645867764525812*^9, 3.645867765507963*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenRateEquations.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"\"\<NitrogenMoleculeRateEqs.m\>\"", ",", 
   RowBox[{"Path", "->", 
    RowBox[{"NotebookDirectory", "[", "]"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.471896146170639*^9, 3.471896146444112*^9}, 
   3.471899712486369*^9, {3.4746538139649057`*^9, 3.474653816452064*^9}, {
   3.475703627697872*^9, 3.475703638200912*^9}, {3.4757046960332327`*^9, 
   3.47570469991705*^9}, {3.485151552842203*^9, 3.485151557021408*^9}, {
   3.485151610401534*^9, 3.485151612104032*^9}, {3.503384757215949*^9, 
   3.503384757919989*^9}, {3.504345965393509*^9, 3.5043459668645926`*^9}, {
   3.5044227965717297`*^9, 3.504422798157115*^9}, {3.504440289025028*^9, 
   3.5044402891713667`*^9}, 3.504442006960803*^9, 3.5099607470739737`*^9}],

Cell[BoxData[{
 RowBox[{"HartreeToeV", ":=", "27.2113845"}], "\n", 
 RowBox[{"eVToHartree", ":=", 
  RowBox[{"1", "/", "HartreeToeV"}]}], "\[IndentingNewLine]", 
 RowBox[{"JouleToHartree", ":=", "2.29371269*^17"}], "\[IndentingNewLine]", 
 RowBox[{"MilliJouleToHartree", ":=", 
  RowBox[{"1*^-3", "*", "JouleToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToAngstroem", ":=", "0.5291772083"}], "\[IndentingNewLine]", 
 RowBox[{"AngstroemToBohr", ":=", 
  RowBox[{"1", "/", "BohrToAngstroem"}]}], "\[IndentingNewLine]", 
 RowBox[{"MicrometerToBohr", ":=", 
  RowBox[{"1*^4", "*", "AngstroemToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"BohrToMicrometer", ":=", 
  RowBox[{"1", "/", "MicrometerToBohr"}]}], "\[IndentingNewLine]", 
 RowBox[{"t0ToSecond", ":=", "24.18884326505*^-18"}], "\[IndentingNewLine]", 
 RowBox[{"t0ToFemtoSecond", ":=", 
  "24.18884326505*^-3"}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtoBarn", ":=", 
  RowBox[{"1*^8", "*", 
   RowBox[{"BohrToAngstroem", "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectionAUtocm2", ":=", 
  RowBox[{"crossSectionAUtoBarn", "*", "1*^-24"}]}], "\[IndentingNewLine]", 
 RowBox[{"crossSectioncm2toAU", ":=", 
  RowBox[{"1", "/", "crossSectionAUtocm2"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.425826920153507*^9, 3.425826927375884*^9}, 
   3.432046179922462*^9, {3.432985349916232*^9, 3.432985381512891*^9}, {
   3.432985430602124*^9, 3.432985445701182*^9}, {3.4329855877418423`*^9, 
   3.432985602164329*^9}, {3.4335301123559027`*^9, 3.4335301152786083`*^9}, {
   3.4335301520951233`*^9, 3.433530166078475*^9}, {3.433590226297337*^9, 
   3.433590251057563*^9}, {3.436539512934494*^9, 3.436539525196471*^9}, {
   3.43654004064043*^9, 3.4365400468123407`*^9}, {3.4415540689782333`*^9, 
   3.44155409016434*^9}, {3.441904049384758*^9, 3.44190406608153*^9}, {
   3.441904097513898*^9, 3.441904097824356*^9}, {3.4424164276199512`*^9, 
   3.442416428329431*^9}, {3.4524449700638638`*^9, 3.452444970825088*^9}, 
   3.452538430299539*^9, {3.4640108723406277`*^9, 3.4640108931263647`*^9}, {
   3.4668031236172457`*^9, 3.466803123847589*^9}, {3.4670640022234497`*^9, 
   3.467064002971446*^9}, {3.468939107730844*^9, 3.4689391491825523`*^9}, {
   3.468941192729025*^9, 3.468941210370927*^9}, {3.468952762652672*^9, 
   3.468952841414896*^9}, {3.4689822959490757`*^9, 3.468982297068535*^9}}],

Cell[BoxData[{
 RowBox[{"neginfinity", ":=", 
  RowBox[{
   RowBox[{"-", "1000"}], "/", "t0ToFemtoSecond"}]}], "\[IndentingNewLine]", 
 RowBox[{"posinfinity", ":=", 
  RowBox[{"10000", "/", "t0ToFemtoSecond"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.451659601110139*^9, {3.4524467692229033`*^9, 3.4524467693704367`*^9}, 
   3.4524468177737827`*^9, {3.452524024464074*^9, 3.452524046073859*^9}, {
   3.452527620559833*^9, 3.4525276338850203`*^9}, 3.452536486709964*^9, 
   3.46383750982673*^9, 3.463837592391748*^9, {3.463838017605502*^9, 
   3.463838017715024*^9}, {3.4673015657816477`*^9, 3.4673015662675123`*^9}, {
   3.467301649582906*^9, 3.4673016499304028`*^9}, {3.4673017788082733`*^9, 
   3.467301808646865*^9}, {3.467308478086936*^9, 3.467308497532392*^9}, 
   3.4674886323516273`*^9, 3.469307293306304*^9}],

Cell[CellGroupData[{

Cell["\<\
Impact of fragmentation time on the ion yields from the microscopic molecular \
rate-equation model\
\>", "Title",
 CellChangeTimes->{{3.441568660140831*^9, 3.441568672892127*^9}, {
   3.4418208991591463`*^9, 3.441820920151948*^9}, {3.442422993266732*^9, 
   3.442422999763595*^9}, {3.442451066565802*^9, 3.442451068355088*^9}, {
   3.442451136412777*^9, 3.442451142816945*^9}, {3.452442425560129*^9, 
   3.452442432481497*^9}, {3.452442601564333*^9, 3.452442610984146*^9}, {
   3.4638352503179493`*^9, 3.4638352750362587`*^9}, {3.468938887154583*^9, 
   3.468938895462311*^9}, {3.473541449681212*^9, 3.4735414565009747`*^9}, {
   3.475111436158412*^9, 3.475111441336843*^9}, {3.475725148351083*^9, 
   3.475725169230134*^9}, {3.486203774527954*^9, 3.486203775860915*^9}, 
   3.509951996079537*^9, 3.509955041204708*^9, {3.509961095064466*^9, 
   3.509961095764723*^9}, {3.510128952383466*^9, 3.510128976125544*^9}}],

Cell["Ji-Cai Liu", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505199326353*^9}],

Cell["\<\
Department of Mathematics and Physics, North China Electric Power University, \
102206 Beijing, China\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505677531392*^9, 3.614505684128092*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell[CellGroupData[{

Cell["Christian Buth", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, {3.614505203397956*^9, 3.614505205662055*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117 \
Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120 Heidelberg, Germany\
\>", "Subsubtitle",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["26 September 2014", "Subtitle",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.4692872393435698`*^9, 3.469287239543483*^9}, {3.46963905907591*^9, 
   3.4696390592099543`*^9}, {3.469723803156631*^9, 3.4697238032943153`*^9}, {
   3.471795758310409*^9, 3.471795773145462*^9}, {3.4718960301812677`*^9, 
   3.471896030617074*^9}, 3.47197286173447*^9, 3.472842845025778*^9, {
   3.473022932783127*^9, 3.4730229328996677`*^9}, {3.473084576050457*^9, 
   3.473084576143504*^9}, 3.473194442871314*^9, 3.473278903537341*^9, 
   3.4733678708333263`*^9, {3.474135985511518*^9, 3.4741359902072678`*^9}, {
   3.4742198574355583`*^9, 3.474219857558588*^9}, 3.474651895447527*^9, {
   3.474852255152576*^9, 3.4748522558612833`*^9}, 3.475078194303418*^9, 
   3.475166236869948*^9, 3.475370538463319*^9, {3.4754344973601522`*^9, 
   3.475434497748487*^9}, 3.475509830513291*^9, {3.4757017540062*^9, 
   3.4757017541884193`*^9}, {3.475934822676343*^9, 3.475934822836316*^9}, 
   3.4760220808844643`*^9, 3.476106232707245*^9, {3.476624764385482*^9, 
   3.476624768822062*^9}, 3.476798619544681*^9, {3.48510038488463*^9, 
   3.48510038838377*^9}, {3.48516626379529*^9, 3.485166263951341*^9}, {
   3.486180282727352*^9, 3.486180282849522*^9}, {3.492166535446046*^9, 
   3.49216653887398*^9}, {3.492228517569523*^9, 3.492228517662385*^9}, {
   3.4979492217107773`*^9, 3.497949227322748*^9}, {3.498886747648711*^9, 
   3.498886747933968*^9}, 3.4991523327250338`*^9, {3.504351885478118*^9, 
   3.5043519284445753`*^9}, {3.5099518766997085`*^9, 3.509951880481925*^9}, 
   3.509963503185342*^9, {3.614504526850559*^9, 3.6145045387621613`*^9}, 
   3.614505141477776*^9, 3.614505192879197*^9, {3.615112543585384*^9, 
   3.615112544474863*^9}, {3.615177349663127*^9, 3.6151773497977743`*^9}, {
   3.6163050863385677`*^9, 3.616305089189027*^9}, 3.6164244355451097`*^9, {
   3.6205332811787043`*^9, 3.620533285400896*^9}, 3.620702737195656*^9}],

Cell[CellGroupData[{

Cell["Experimental parameters", "Section",
 CellChangeTimes->{{3.54323233378703*^9, 3.543232338984438*^9}}],

Cell[TextData[{
 "Pulse energy fractions from the ",
 "nitrogen_dissociation_first.nb",
 " ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " Notebook:"
}], "Text",
 CellChangeTimes->{{3.5432323414093027`*^9, 3.543232345839807*^9}, 
   3.5440250199713297`*^9, {3.620273607527648*^9, 3.620273620544433*^9}, {
   3.620461891099495*^9, 3.620461902224266*^9}}],

Cell[BoxData[{
 RowBox[{"optdamp280", ":=", "0.38"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp80", ":=", "0.30"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp7", ":=", "0.16"}], "\[IndentingNewLine]", 
 RowBox[{"optdamp4", ":=", "0.23"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.543664352698634*^9, 3.543664352700245*^9}, {
  3.54366534384159*^9, 3.543665344216051*^9}, {3.5436660766441927`*^9, 
  3.5436660772372627`*^9}, {3.5437544019125843`*^9, 3.543754407200007*^9}, {
  3.543754785392026*^9, 3.543754785900346*^9}, {3.5437548940196457`*^9, 
  3.543754894545516*^9}, {3.620273211987105*^9, 3.6202732213471527`*^9}, {
  3.620273309003394*^9, 3.620273309049541*^9}, {3.62027338722174*^9, 
  3.620273387715982*^9}}],

Cell[BoxData[{
 RowBox[{"photonenergy", ":=", 
  RowBox[{"1100", "*", "eVToHartree"}]}], "\[IndentingNewLine]", 
 RowBox[{"optfNppN", ":=", "0.26"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.5429784032850857`*^9, {3.6202727174147882`*^9, 3.620272718084406*^9}, 
   3.620273450903631*^9, {3.62046194671391*^9, 3.62046194786469*^9}, {
   3.6204646997584057`*^9, 3.620464703727054*^9}, {3.620464811509449*^9, 
   3.620464818066063*^9}, 3.620550154330009*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias280", ":=", 
  RowBox[{"{", 
   RowBox[{
   "204.331", ",", "105.281", ",", "27.561", ",", "13.151", ",", "9.881", ",",
     "0.587", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg280", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias280", "]"}]}], "*", 
   "newMatthias280"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.475723225754072*^9, 3.475723238131033*^9}, {
   3.47595199478083*^9, 3.475951995303925*^9}, {3.476106330393993*^9, 
   3.476106367201075*^9}, {3.476123800152306*^9, 3.476123806584203*^9}, {
   3.4766319973245983`*^9, 3.4766319989933567`*^9}, {3.4766481984990797`*^9, 
   3.476648200858214*^9}, {3.476725422266377*^9, 3.476725426146414*^9}, {
   3.47672556933672*^9, 3.4767255738319263`*^9}, {3.476725930222731*^9, 
   3.476725934196102*^9}, {3.4767403085246572`*^9, 3.476740309672291*^9}, 
   3.476740494252246*^9, {3.476753477968927*^9, 3.476753481505321*^9}, {
   3.476805052075*^9, 3.476805052633946*^9}, 3.476944013201708*^9, {
   3.48549979804104*^9, 3.485499798164332*^9}, 3.486201339020213*^9, {
   3.4922322688075857`*^9, 3.492232269333744*^9}, {3.498886775195169*^9, 
   3.498886775886406*^9}, {3.498889726334497*^9, 3.498889726918644*^9}, {
   3.498899505958317*^9, 3.498899507557597*^9}, {3.5033133733060226`*^9, 
   3.5033133759621744`*^9}, 3.5033146780986524`*^9, {3.5033154832667055`*^9, 
   3.503315516299595*^9}, {3.5033156138021717`*^9, 3.503315637276514*^9}, {
   3.5033157620246496`*^9, 3.5033158683907332`*^9}, {3.503316278683201*^9, 
   3.5033162788372097`*^9}, {3.503316346075055*^9, 3.503316346374072*^9}, {
   3.5033164364532247`*^9, 3.503316566690674*^9}, 3.5033804849255877`*^9, {
   3.5033806810048027`*^9, 3.503380681220815*^9}, {3.503380712173586*^9, 
   3.503380763093498*^9}, {3.5033820307570043`*^9, 3.5033820309570155`*^9}, 
   3.5033825005748763`*^9, {3.5033834465339823`*^9, 3.50338345506847*^9}, {
   3.504346586392028*^9, 3.5043465885741525`*^9}, {3.616228870749566*^9, 
   3.616228871380587*^9}, {3.620127728709753*^9, 3.620127729162472*^9}, 
   3.620127847754051*^9, {3.620127887021274*^9, 3.620127887682736*^9}, {
   3.62027269121661*^9, 3.620272691607998*^9}, 3.620272832918795*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5663401627530544`", ",", "0.29180525067074664`", ",", 
   "0.0763902747289297`", ",", "0.03645036475309874`", ",", 
   "0.027386970886272427`", ",", "0.0016269762078981796`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463558937662*^9, 3.62046355990893*^9}, 
   3.6204648250664263`*^9, {3.620740031990543*^9, 3.6207400327192907`*^9}, {
   3.6458677648287697`*^9, 3.645867766704433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt280", "=", 
  RowBox[{"normOleg280", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.509948884717577*^9, 3.509948919949592*^9}, 
   3.510123516326016*^9, {3.519323268332789*^9, 3.5193232690124607`*^9}, {
   3.519323844742161*^9, 3.519323848746745*^9}}],

Cell[BoxData["1.6716196589724832`"], "Output",
 CellChangeTimes->{{3.620463559002256*^9, 3.620463559937749*^9}, 
   3.620464825112947*^9, {3.620740032067543*^9, 3.6207400327372828`*^9}, {
   3.645867764903839*^9, 3.645867766768133*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias80", ":=", 
  RowBox[{"{", 
   RowBox[{
   "218.068", ",", "103.774", ",", "26.075", ",", "9.804", ",", "3.315", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg80", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias80", "]"}]}], "*", 
   "newMatthias80"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6040062486843417`", ",", "0.28743394010569584`", ",", 
   "0.07222271463233583`", ",", "0.02715518674038046`", ",", 
   "0.009181909837246146`", ",", "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559053261*^9, 3.6204635600030613`*^9}, 
   3.620464825163937*^9, {3.620740032087193*^9, 3.620740032781034*^9}, {
   3.6458677649565783`*^9, 3.645867766818101*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt80", "=", 
  RowBox[{"normOleg80", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.4988990383870277`*^9, 3.498899038607843*^9}, {
   3.4988993543419647`*^9, 3.498899354475713*^9}, {3.500703312911916*^9, 
   3.500703313227388*^9}, {3.500703357726368*^9, 3.5007033582360983`*^9}, {
   3.50070345414404*^9, 3.5007034545496387`*^9}, {3.50070351120263*^9, 
   3.500703511397547*^9}, {3.503304984740224*^9, 3.5033049859852953`*^9}, {
   3.503313498051158*^9, 3.503313498163164*^9}, {3.5033147332978096`*^9, 
   3.5033147349929066`*^9}, 3.503314958610697*^9, {3.503381026484563*^9, 
   3.5033810536771183`*^9}, 3.5033818390220375`*^9, 3.503381901573615*^9, {
   3.5033826345615396`*^9, 3.503382641174918*^9}, {3.5033826785270543`*^9, 
   3.503382679197093*^9}, {3.5033827367333837`*^9, 3.503382743557774*^9}, {
   3.504346964529656*^9, 3.504346965238696*^9}, {3.504607088880015*^9, 
   3.504607089608614*^9}, {3.504607441846431*^9, 3.504607476758377*^9}, {
   3.504607787700327*^9, 3.504607788843335*^9}, {3.50994938742233*^9, 
   3.5099493884773903`*^9}, {3.5099494206852326`*^9, 3.509949428006651*^9}, {
   3.5099501814037433`*^9, 3.509950186750049*^9}, 3.510123551927437*^9, {
   3.519323858994874*^9, 3.51932386099467*^9}}],

Cell[BoxData["1.5500725689404935`"], "Output",
 CellChangeTimes->{{3.620463559099115*^9, 3.620463560048603*^9}, 
   3.6204648252138968`*^9, {3.620740032139551*^9, 3.6207400328290243`*^9}, {
   3.645867765006755*^9, 3.645867766869079*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias7", ":=", 
  RowBox[{"{", 
   RowBox[{
   "221.485", ",", "87.888", ",", "9.342", ",", "0.085", ",", "0.000", ",", 
    "0.000", ",", "0.000"}], "}"}]}], "\n", 
 RowBox[{"normOleg7", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias7", "]"}]}], "*", 
   "newMatthias7"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6947459222082809`", ",", "0.2756838143036386`", ",", 
   "0.029303638644918438`", ",", "0.00026662484316185693`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.620463559150776*^9, 3.620463560102192*^9}, 
   3.6204648252644997`*^9, {3.620740032188519*^9, 3.620740032863096*^9}, {
   3.645867765057279*^9, 3.6458677669388647`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt7", "=", 
  RowBox[{"normOleg7", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.474214553357658*^9, 3.474214591408246*^9}, {
   3.4755202765882473`*^9, 3.4755203121408*^9}, {3.5099501526851006`*^9, 
   3.509950152838109*^9}, 3.5101237666442137`*^9, {3.519323868811696*^9, 
   3.5193238708346777`*^9}}],

Cell[BoxData["1.3350909661229609`"], "Output",
 CellChangeTimes->{{3.620463559203497*^9, 3.6204635601523933`*^9}, 
   3.6204648253136377`*^9, {3.6207400322356462`*^9, 3.620740032897778*^9}, {
   3.6458677651073923`*^9, 3.645867767004888*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"newMatthias4", ":=", 
  RowBox[{"{", 
   RowBox[{
   "92.985", ",", "36.341", ",", "1.413", ",", "0", ",", "0", ",", "0", ",", 
    "0"}], "}"}]}], "\n", 
 RowBox[{"normOleg4", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", "newMatthias4", "]"}]}], "*", 
   "newMatthias4"}]}]}], "Input",
 InitializationCell->True],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7112261834647657`", ",", "0.2779660239102334`", ",", 
   "0.010807792625000957`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.620463559266562*^9, 3.620463560218997*^9}, 
   3.620464825360042*^9, {3.620740032288904*^9, 3.620740032945519*^9}, {
   3.645867765157477*^9, 3.6458677670708523`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"chrgExpt4", "=", 
  RowBox[{"normOleg4", ".", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5099498535569916`*^9, 3.5099498536939993`*^9}, 
   3.509949934363613*^9, {3.519323878000651*^9, 3.5193238808347273`*^9}}],

Cell[BoxData["1.2995816091602355`"], "Output",
 CellChangeTimes->{{3.6204635593186827`*^9, 3.620463560264325*^9}, 
   3.620464825413965*^9, {3.620740032342945*^9, 3.6207400329807043`*^9}, {
   3.645867765209628*^9, 3.645867767137952*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 280 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.620702761480295*^9, 3.6207027627094316`*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.510129535094387*^9, 3.616318752885433*^9, {3.616318803433339*^9, 
   3.616318808959322*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.5192496903999567`*^9, {3.519249778017024*^9, 
   3.51924982706249*^9}, 3.62053330620046*^9, 3.6205335469093237`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "37.74000389860174`", ",", "0.03723300385081587`", ",", 
   "0.7468641018225469`", ",", "0.014044507588285496`", ",", 
   "0.15954491568317086`", ",", "0.037226993874491125`", ",", 
   "0.004951924505006141`", ",", "0.0001345526756837695`"}], "}"}]], "Output",
 CellChangeTimes->{3.5192497853333797`*^9, 3.519249834287506*^9, 
  3.5192510241909723`*^9, 3.519252917541038*^9, 3.51925315269058*^9, 
  3.519753580113143*^9, 3.6151822900085983`*^9, 3.6163819117064857`*^9, 
  3.616486909543943*^9, 3.620740047137166*^9, 3.645867782063648*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620533650249802*^9, 3.6205336504934473`*^9}, {
   3.6205336823403473`*^9, 3.6205336890750837`*^9}, 3.6205502077824*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.03723300385081587}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304238, 99.51504830174835}, {
           154.21290569894504`, 167.02033730807898`}}],
         StatusArea[#, 0.03723300385081587]& ,
         TagBoxNote->"0.03723300385081587"],
        StyleBox[
        "0.03723300385081587`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03723300385081587, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.7468641018225469}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.714286020278, 
           169.43458406898395`}, {-75.59204009033459, 167.02033730807898`}}],
         StatusArea[#, 0.7468641018225469]& ,
         TagBoxNote->"0.7468641018225469"],
        StyleBox[
        "0.7468641018225469`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7468641018225469, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.014044507588285496`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751363`, 239.35411983621955`}, {
           161.72220333510637`, 167.02033730807898`}}],
         StatusArea[#, 0.014044507588285496`]& ,
         TagBoxNote->"0.014044507588285496"],
        StyleBox[
        "0.014044507588285496`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.014044507588285496`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.15954491568317086`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474923`, 309.27365560345515`}, {
           114.60375899109148`, 167.02033730807898`}}],
         StatusArea[#, 0.15954491568317086`]& ,
         TagBoxNote->"0.15954491568317086"],
        StyleBox[
        "0.15954491568317086`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.15954491568317086`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.037226993874491125`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219848, 379.1931913706908}, {
           154.21485195283307`, 167.02033730807898`}}],
         StatusArea[#, 0.037226993874491125`]& ,
         TagBoxNote->"0.037226993874491125"],
        StyleBox[
        "0.037226993874491125`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.037226993874491125`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.004951924505006141}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.39242908922046`, 449.1127271379264}, {
           164.6667199557982, 167.02033730807898`}}],
         StatusArea[#, 0.004951924505006141]& ,
         TagBoxNote->"0.004951924505006141"],
        StyleBox[
        "0.004951924505006141`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.004951924505006141, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.0001345526756837695}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.3119648564561, 519.032262905162}, {
           166.22676414671432`, 167.02033730807898`}}],
         StatusArea[#, 0.0001345526756837695]& ,
         TagBoxNote->"0.0001345526756837695"],
        StyleBox[
        "0.0001345526756837695`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0001345526756837695, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", 
        RowBox[{"-", "0.7564431191532452`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.509961186518901*^9, 3.509963974478095*^9, 3.5101292405174923`*^9, 
  3.51012976719769*^9, 3.519248635966984*^9, 3.519251024515534*^9, 
  3.519252917947207*^9, 3.519253153054669*^9, 3.519753580943675*^9, 
  3.6151822902541428`*^9, 3.616381911953293*^9, 3.616486909774284*^9, 
  3.620740047381147*^9, 
  3.6458677824169083`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.62053330941752*^9, 3.620533547830213*^9, {
   3.620533842336481*^9, 3.620533850868266*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040470096467068596`", ",", "0.8424164560472847`", ",", 
   "0.012470415981055038`", ",", "0.08343234635280639`", ",", 
   "0.01883282683960151`", ",", "0.0023010924967448343`", ",", 
   "0.00007676581543896632`"}], "}"}]], "Output",
 CellChangeTimes->{3.620740090375925*^9, 3.6458678210283546`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, {3.6163182752120733`*^9, 3.616318279611862*^9}, 
   3.6205333125779943`*^9, {3.620533910191165*^9, 3.6205339141248417`*^9}, {
   3.6205341267243347`*^9, 3.6205341312016163`*^9}, 3.6205502174266233`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.040470096467068596`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 99.51504830174838}, {
           138.96319863582312`, 152.15026192798928`}}],
         StatusArea[#, 0.040470096467068596`]& ,
         TagBoxNote->"0.040470096467068596"],
        StyleBox[
        "0.040470096467068596`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.040470096467068596`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8424164560472847}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 
           169.43458406898398`}, {-107.48685959760184`, 152.15026192798928`}}],
         StatusArea[#, 0.8424164560472847]& ,
         TagBoxNote->"0.8424164560472847"],
        StyleBox[
        "0.8424164560472847`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8424164560472847, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.012470415981055038`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           147.56791739769574`, 152.15026192798928`}}],
         StatusArea[#, 0.012470415981055038`]& ,
         TagBoxNote->"0.012470415981055038"],
        StyleBox[
        "0.012470415981055038`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.012470415981055038`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.08343234635280639}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           125.76025948697355`, 152.15026192798928`}}],
         StatusArea[#, 0.08343234635280639]& ,
         TagBoxNote->"0.08343234635280639"],
        StyleBox[
        "0.08343234635280639`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.08343234635280639, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.01883282683960151}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           145.61265379700487`, 152.15026192798928`}}],
         StatusArea[#, 0.01883282683960151]& ,
         TagBoxNote->"0.01883282683960151"],
        StyleBox[
        "0.01883282683960151`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.01883282683960151, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0023010924967448343`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           150.69310193773742`, 152.15026192798928`}}],
         StatusArea[#, 0.0023010924967448343`]& ,
         TagBoxNote->"0.0023010924967448343"],
        StyleBox[
        "0.0023010924967448343`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0023010924967448343`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00007676581543896632}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           151.37667064977066`, 152.15026192798928`}}],
         StatusArea[#, 0.00007676581543896632]& ,
         TagBoxNote->"0.00007676581543896632"],
        StyleBox[
        "0.00007676581543896632`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00007676581543896632, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", "0.`", ",", 
        RowBox[{"-", "0.5333320328300946`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616381961518703*^9, 
   3.616486949375388*^9, 3.6207400905563583`*^9, 3.645867821295528*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.620533317178214*^9, 
   3.620533548606227*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9624899252277219`", ",", "0.02378265520071378`", ",", 
   "0.0061976680513272575`", ",", "0.004702208343394763`", ",", 
   "0.0013624814650224403`", ",", "0.001249161474798706`", ",", 
   "0.0001990306459984537`", ",", "0.000016879986985617474`", ",", 
   "0.9584983685328048`", ",", "0.0006385707725348165`", ",", 
   "2.0036123430697827`*^-131", ",", 
   RowBox[{"-", "2.304666204101343`*^-131"}]}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.616382009377302*^9, 
  3.616486987866346*^9, 3.620740132380199*^9, 3.645867858668682*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6205333180104027`*^9, 3.620533549236383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625233249512318`", ",", "0.02396867766221256`", ",", 
   "0.005771614556974696`", ",", "0.00493768923398155`", ",", 
   "0.0012706844203357003`", ",", "0.0012988833201132356`", ",", 
   "0.00021076336180031647`", ",", "0.000018369665758742314`", ",", 
   "0.9584983832445203`", ",", "0.0006385701460416377`", ",", 
   RowBox[{"-", "4.7705637013241005`*^-117"}], ",", 
   "6.320038625065567`*^-137"}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.616382060415949*^9, 3.616487030230019*^9, 3.620740178482196*^9, 
  3.6458679010241013`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.6205333187650347`*^9, 3.62053354998775*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625267371883961`", ",", "0.023987541747410548`", ",", 
   "0.005728427611433496`", ",", "0.004961718966608269`", ",", 
   "0.0012610139929215497`", ",", "0.0013040354036809069`", ",", 
   "0.00021200643979879226`", ",", "0.000018530005256935126`", ",", 
   "0.9584984137318798`", ",", "0.0006385700532422385`", ",", "0.`", ",", 
   "2.539547858725031`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.616382290248993*^9, 
  3.6164872180373363`*^9, 3.6207403811803427`*^9, 3.645868082802149*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.6205333195522137`*^9, 3.6205335506196747`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625270783851384`", ",", "0.023989429381548043`", ",", 
   "0.0057241044939788585`", ",", "0.004964126542897633`", ",", 
   "0.0012600423943169982`", ",", "0.0013045525243065442`", ",", 
   "0.000212131493868499`", ",", "0.000018546163962609354`", ",", 
   "0.9584984162305374`", ",", "0.0006385700065244992`", ",", "0.`", ",", 
   "3.467969619641976`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.61638285435778*^9, 
  3.6164876828891783`*^9, 3.620740875595648*^9, 3.645868545610111*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp280", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"280", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
    ",", "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.620533320880116*^9, 3.620533551294511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9625271134161112`", ",", "0.02398961761584704`", ",", 
   "0.005723672011899965`", ",", "0.004964367189288777`", ",", 
   "0.0012599451523973265`", ",", "0.0013046042021657668`", ",", 
   "0.0002121439959904254`", ",", "0.000018547779943445217`", ",", 
   "0.9584984175386134`", ",", "0.0006385699882704208`", ",", "0.`", ",", 
   "8.070676527482802`*^-263"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.616383699488941*^9, 
  3.616488396604455*^9, 3.620741664508354*^9, 3.645869262768673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge280DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6401858124086328`", ",", "0.15274164330481993`", ",", 
   "0.13247887036224368`", ",", "0.033622837341307964`", ",", 
   "0.03481460665231693`", ",", "0.005661264743587657`", ",", 
   "0.0004949651870910727`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.616383699615223*^9, 3.616488396792136*^9, 3.6207416645597773`*^9, 
   3.645869262814283*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp280", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt280", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, {3.616318288731584*^9, 3.616318292760796*^9}, 
   3.620533322972087*^9, 3.6205340165505857`*^9, {3.620534104144381*^9, 
   3.620534109865837*^9}, 3.620550226603203*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6401858124086328}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-100.50621584010827`, 164.35866171493052`}}],
         StatusArea[#, 0.6401858124086328]& ,
         TagBoxNote->"0.6401858124086328"],
        StyleBox[
        "0.6401858124086328`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6401858124086328, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.15274164330481993`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           100.59361258844675`, 164.35866171493052`}}],
         StatusArea[#, 0.15274164330481993`]& ,
         TagBoxNote->"0.15274164330481993"],
        StyleBox[
        "0.15274164330481993`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.15274164330481993`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.13247887036224368`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           108.95321645801528`, 164.35866171493052`}}],
         StatusArea[#, 0.13247887036224368`]& ,
         TagBoxNote->"0.13247887036224368"],
        StyleBox[
        "0.13247887036224368`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.13247887036224368`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.033622837341307964`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           149.7372334587476, 164.35866171493052`}}],
         StatusArea[#, 0.033622837341307964`]& ,
         TagBoxNote->"0.033622837341307964"],
        StyleBox[
        "0.033622837341307964`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.033622837341307964`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.03481460665231693}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           149.24555744914232`, 164.35866171493052`}}],
         StatusArea[#, 0.03481460665231693]& ,
         TagBoxNote->"0.03481460665231693"],
        StyleBox[
        "0.03481460665231693`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03481460665231693, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.005661264743587657}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           161.27305193480484`, 164.35866171493052`}}],
         StatusArea[#, 0.005661264743587657]& ,
         TagBoxNote->"0.005661264743587657"],
        StyleBox[
        "0.005661264743587657`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.005661264743587657, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.0004949651870910727}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.40445901745005`, 164.35866171493052`}}],
         StatusArea[#, 0.0004949651870910727]& ,
         TagBoxNote->"0.0004949651870910727"],
        StyleBox[
        "0.0004949651870910727`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0004949651870910727, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.38`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.01748277853050051`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616383699679739*^9, 3.6164883968618402`*^9, 3.6207416646215363`*^9, 
  3.645869262892189*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 80 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.6163177985717087`*^9, 3.616317800033825*^9}, {3.620702772861383*^9, 
   3.6207027740212584`*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.23", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, {3.616318894060088*^9, 
   3.6163189042132053`*^9}, {3.616424464201213*^9, 3.616424471423468*^9}, 
   3.620533330411106*^9, 3.620533552439814*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "50.73385931647566`", ",", "0.03992727576745762`", ",", 
   "0.8034016320225139`", ",", "0.011607358197652157`", ",", 
   "0.12433377017919027`", ",", "0.019090062063864807`", ",", 
   "0.0016172512120883862`", ",", "0.00002265055723285646`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.616383715336117*^9, 3.61642449072055*^9, 
  3.616488412545794*^9, 3.620741681392242*^9, 3.645869278792685*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.6205340537084293`*^9, 3.6205340699628687`*^9}, 
   3.620534209301717*^9, {3.620550233879971*^9, 3.620550235404529*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.03992727576745762}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304238, 99.51504830174835}, {
           153.34040023305562`, 167.02033730807898`}}],
         StatusArea[#, 0.03992727576745762]& ,
         TagBoxNote->"0.03992727576745762"],
        StyleBox[
        "0.03992727576745762`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03992727576745762, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8034016320225139}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.714286020278, 
           169.43458406898395`}, {-93.90099540500256, 167.02033730807898`}}],
         StatusArea[#, 0.8034016320225139]& ,
         TagBoxNote->"0.8034016320225139"],
        StyleBox[
        "0.8034016320225139`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8034016320225139, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.011607358197652157`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751363`, 239.35411983621955`}, {
           162.51144296284488`, 167.02033730807898`}}],
         StatusArea[#, 0.011607358197652157`]& ,
         TagBoxNote->"0.011607358197652157"],
        StyleBox[
        "0.011607358197652157`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.011607358197652157`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.12433377017919027`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474923`, 309.27365560345515`}, {
           126.0064376601188, 167.02033730807898`}}],
         StatusArea[#, 0.12433377017919027`]& ,
         TagBoxNote->"0.12433377017919027"],
        StyleBox[
        "0.12433377017919027`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.12433377017919027`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.019090062063864807`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219848, 379.1931913706908}, {
           160.0882651155844, 167.02033730807898`}}],
         StatusArea[#, 0.019090062063864807`]& ,
         TagBoxNote->"0.019090062063864807"],
        StyleBox[
        "0.019090062063864807`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.019090062063864807`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0016172512120883862`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.39242908922046`, 449.1127271379264}, {
           165.74661120844232`, 167.02033730807898`}}],
         StatusArea[#, 0.0016172512120883862`]& ,
         TagBoxNote->"0.0016172512120883862"],
        StyleBox[
        "0.0016172512120883862`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0016172512120883862`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00002265055723285646}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.3119648564561, 519.032262905162}, {
           166.26300221511045`, 167.02033730807898`}}],
         StatusArea[#, 0.00002265055723285646]& ,
         TagBoxNote->"0.00002265055723285646"],
        StyleBox[
        "0.00002265055723285646`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002265055723285646, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.`", ",", 
        RowBox[{"-", "0.7341274976741938`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.6163837155349293`*^9, 
  3.6164245432687597`*^9, 3.6164884127535973`*^9, 3.620741681539853*^9, 
  3.645869278930237*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", 
     ",", "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.616318045696137*^9, 3.6205333355715523`*^9, 
   3.620533553240842*^9, {3.62053415935163*^9, 3.620534167196479*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04241822647812007`", ",", "0.8715673371354951`", ",", 
   "0.018528903947838765`", ",", "0.0557418649271482`", ",", 
   "0.010753532656648572`", ",", "0.0009633504621421192`", ",", 
   "0.00002678439260714343`"}], "}"}]], "Output",
 CellChangeTimes->{3.620741739222039*^9, 3.6458693309657583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, 3.616318112547102*^9, 3.620533337237818*^9, {
   3.620534187867185*^9, 3.6205342057114353`*^9}, 3.6205502473656063`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04241822647812007}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 99.51504830174838}, {
           138.36450927345575`, 152.15026192798928`}}],
         StatusArea[#, 0.04241822647812007]& ,
         TagBoxNote->"0.04241822647812007"],
        StyleBox[
        "0.04241822647812007`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04241822647812007, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8715673371354951}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 
           169.43458406898398`}, {-116.44535944727477`, 152.15026192798928`}}],
         StatusArea[#, 0.8715673371354951]& ,
         TagBoxNote->"0.8715673371354951"],
        StyleBox[
        "0.8715673371354951`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8715673371354951, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.018528903947838765`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           145.70605382741664`, 152.15026192798928`}}],
         StatusArea[#, 0.018528903947838765`]& ,
         TagBoxNote->"0.018528903947838765"],
        StyleBox[
        "0.018528903947838765`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.018528903947838765`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.0557418649271482}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           134.26995677325746`, 152.15026192798928`}}],
         StatusArea[#, 0.0557418649271482]& ,
         TagBoxNote->"0.0557418649271482"],
        StyleBox[
        "0.0557418649271482`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.0557418649271482, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.010753532656648572`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           148.0955412097191, 152.15026192798928`}}],
         StatusArea[#, 0.010753532656648572`]& ,
         TagBoxNote->"0.010753532656648572"],
        StyleBox[
        "0.010753532656648572`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.010753532656648572`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.0009633504621421192}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           151.10420998553965`, 152.15026192798928`}}],
         StatusArea[#, 0.0009633504621421192]& ,
         TagBoxNote->"0.0009633504621421192"],
        StyleBox[
        "0.0009633504621421192`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0009633504621421192, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00002678439260714343}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           151.39203068528965`, 152.15026192798928`}}],
         StatusArea[#, 0.00002678439260714343]& ,
         TagBoxNote->"0.00002678439260714343"],
        StyleBox[
        "0.00002678439260714343`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002678439260714343, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.`", ",", 
        RowBox[{"-", "0.5737697601650709`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616318269493217*^9, 
   3.616383775223785*^9, 3.616488466346135*^9, 3.6207417393681602`*^9, 
   3.645869331149438*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.6163180505771*^9, 
   3.6205333389576902`*^9, 3.620533553836972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9680320490576051`", ",", "0.020867871692979063`", ",", 
   "0.006533220531179801`", ",", "0.0028761169460089853`", ",", 
   "0.001050774201665242`", ",", "0.0005779479698618421`", ",", 
   "0.00005919829945023137`", ",", "2.831602719757316`*^-6", ",", 
   "0.9645299057220862`", ",", "0.0005916799263228062`", ",", 
   RowBox[{"-", "1.0953387882211848`*^-126"}], ",", 
   RowBox[{"-", "2.9280575142946373`*^-137"}]}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.61631831740024*^9, 
  3.616383826151597*^9, 3.6164885110880938`*^9, 3.620741785545339*^9, 
  3.645869372598507*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.616318051420659*^9, 3.6205333403865356`*^9, 
   3.6205335544686947`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681124733194196`", ",", "0.021314445095141125`", ",", 
   "0.005513138484925524`", ",", "0.0033781011535834707`", ",", 
   "0.0009389655774190639`", ",", "0.0006677027852303217`", ",", 
   "0.00007151041317795852`", ",", "3.677383752479627`*^-6", ",", 
   "0.9645300046985608`", ",", "0.0005916778355359178`", ",", 
   "2.452286928455226`*^-114", ",", 
   RowBox[{"-", "2.350671518329983`*^-135"}]}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.6163183803151903`*^9, 3.616383899276126*^9, 3.6164885731223383`*^9, 
  3.620741843789112*^9, 3.645869424820642*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.616318052196917*^9, 3.62053334192865*^9, 3.620533555052473*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681210620755786`", ",", "0.021363397924954407`", ",", 
   "0.005401964682808034`", ",", "0.0034337615549174818`", ",", 
   "0.0009245828381590632`", ",", "0.0006783749113775738`", ",", 
   "0.0000730721663166963`", ",", "3.789887455209158`*^-6", ",", 
   "0.9645297976679752`", ",", "0.000591682263022031`", ",", 
   RowBox[{"-", "1.2371224543428943`*^-304"}], ",", 
   "3.9060589698044685`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.6163184143373203`*^9, 
  3.616384168578856*^9, 3.61648879650263*^9, 3.620742088497301*^9, 
  3.6458696383916273`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.616318052905653*^9, 3.620533343031267*^9, 3.620533555694006*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9681220362050474`", ",", "0.021368225373464722`", ",", 
   "0.005390773065593892`", ",", "0.003439369335437415`", ",", 
   "0.000923112080828988`", ",", "0.0006794584693563363`", ",", 
   "0.00007323190224519326`", ",", "3.801465098424572`*^-6", ",", 
   "0.9645299002806819`", ",", "0.0005916795661849466`", ",", "0.`", ",", 
   "6.656650595038705`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.6163847927201023`*^9, 
  3.616489316061083*^9, 3.620742642560897*^9, 3.645870138526163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp80", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"80", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
     "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.616318053696292*^9, 3.620533343919483*^9, 3.620533556357658*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.968122151427205`", ",", "0.02136870593877766`", ",", 
   "0.005389650797594632`", ",", "0.003439924020328809`", ",", 
   "0.000922962823189004`", ",", "0.0006795653239135313`", ",", 
   "0.00007324768296051242`", ",", "3.802601095514099`*^-6", ",", 
   "0.9645299281768562`", ",", "0.0005916794039842319`", ",", "0.`", ",", 
   "1.7403767171176697`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.6163856196416616`*^9, 
  3.6164900998945913`*^9, 3.620743428149878*^9, 3.645870893992958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge80DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}, 3.616318056201729*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6703306458833879`", ",", "0.1690719180931454`", ",", 
   "0.10790950546763399`", ",", "0.028953099320436933`", ",", 
   "0.02131778423101688`", ",", "0.002297760415116207`", ",", 
   "0.00011928658926262772`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.61631842142836*^9, 3.616385619818102*^9, 3.6164901000675383`*^9, 
   3.620743428188313*^9, 3.6458708940405827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp80", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt80", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, 3.616318120782413*^9, 3.616318432695108*^9, 
   3.62053334521357*^9, {3.620534285112151*^9, 3.620534300594355*^9}, 
   3.620550255014127*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.6703306458833879}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-112.94275980559678`, 164.35866171493052`}}],
         StatusArea[#, 0.6703306458833879]& ,
         TagBoxNote->"0.6703306458833879"],
        StyleBox[
        "0.6703306458833879`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.6703306458833879, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.1690719180931454}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           93.85639904425518, 164.35866171493052`}}],
         StatusArea[#, 0.1690719180931454]& ,
         TagBoxNote->"0.1690719180931454"],
        StyleBox[
        "0.1690719180931454`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.1690719180931454, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.10790950546763399`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           119.08954668428225`, 164.35866171493052`}}],
         StatusArea[#, 0.10790950546763399`]& ,
         TagBoxNote->"0.10790950546763399"],
        StyleBox[
        "0.10790950546763399`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.10790950546763399`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.028953099320436933`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           151.66377925481282`, 164.35866171493052`}}],
         StatusArea[#, 0.028953099320436933`]& ,
         TagBoxNote->"0.028953099320436933"],
        StyleBox[
        "0.028953099320436933`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.028953099320436933`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.02131778423101688}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           154.8138026868365, 164.35866171493052`}}],
         StatusArea[#, 0.02131778423101688]& ,
         TagBoxNote->"0.02131778423101688"],
        StyleBox[
        "0.02131778423101688`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02131778423101688, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.002297760415116207}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           162.66069832847882`, 164.35866171493052`}}],
         StatusArea[#, 0.002297760415116207]& ,
         TagBoxNote->"0.002297760415116207"],
        StyleBox[
        "0.002297760415116207`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.002297760415116207, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            0.00011928658926262772`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.55944887342983`, 164.35866171493052`}}],
         StatusArea[#, 0.00011928658926262772`]& ,
         TagBoxNote->"0.00011928658926262772"],
        StyleBox[
        "0.00011928658926262772`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00011928658926262772`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.3`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.01915331658445485`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616318429609199*^9, 3.616385619888942*^9, 3.616490100130898*^9, 
  3.620743428267088*^9, 3.64587089413102*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 7 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, {3.5099533581464424`*^9, 
   3.5099534111224723`*^9}, 3.5099535489403553`*^9, {3.50995366668209*^9, 
   3.509953684270096*^9}, {3.510129395052853*^9, 3.510129397506577*^9}, {
   3.6163177985717087`*^9, 3.616317800033825*^9}, 3.616318503498805*^9, {
   3.6207027866458883`*^9, 3.620702789524865*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.23", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, {3.616318894060088*^9, 
   3.6163189042132053`*^9}, 3.6205333507046623`*^9, 3.620533558335844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "88.49905982488256`", ",", "0.04326304747059949`", ",", 
   "0.882444515974871`", ",", "0.00889122070140039`", ",", 
   "0.06191602667747757`", ",", "0.003408602876239736`", ",", 
   "0.00007631581925524321`", ",", "2.70480156632857`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.616385637584736*^9, 3.616490117555973*^9, 
  3.620743445719597*^9, 3.645870911534012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620549812093149*^9, 3.6205498353606157`*^9}, {
   3.620550262215371*^9, 3.620550264173291*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04326304747059949}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304238, 99.51504830174835}, {
           152.2601532743232, 167.02033730807898`}}],
         StatusArea[#, 0.04326304747059949]& ,
         TagBoxNote->"0.04326304747059949"],
        StyleBox[
        "0.04326304747059949`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04326304747059949, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.882444515974871}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.714286020278, 
           169.43458406898395`}, {-119.49802140008279`, 167.02033730807898`}}],
         StatusArea[#, 0.882444515974871]& ,
         TagBoxNote->"0.882444515974871"],
        StyleBox[
        "0.882444515974871`", {FontFamily -> "Arial", FontFamily -> "Arial"}, 
         StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.882444515974871, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.00889122070140039}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751363`, 239.35411983621955`}, {
           163.3910293167496, 167.02033730807898`}}],
         StatusArea[#, 0.00889122070140039]& ,
         TagBoxNote->"0.00889122070140039"],
        StyleBox[
        "0.00889122070140039`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00889122070140039, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.06191602667747757}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474923`, 309.27365560345515`}, {
           146.21962476916465`, 167.02033730807898`}}],
         StatusArea[#, 0.06191602667747757]& ,
         TagBoxNote->"0.06191602667747757"],
        StyleBox[
        "0.06191602667747757`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.06191602667747757, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.003408602876239736}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219848, 379.1931913706908}, {
           165.16650490638418`, 167.02033730807898`}}],
         StatusArea[#, 0.003408602876239736]& ,
         TagBoxNote->"0.003408602876239736"],
        StyleBox[
        "0.003408602876239736`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.003408602876239736, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00007631581925524321}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.39242908922046`, 449.1127271379264}, {
           166.2456234070719, 167.02033730807898`}}],
         StatusArea[#, 0.00007631581925524321]& ,
         TagBoxNote->"0.00007631581925524321"],
        StyleBox[
        "0.00007631581925524321`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00007631581925524321, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            2.70480156632857*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.3119648564561, 519.032262905162}, {
           166.27024971654316`, 167.02033730807898`}}],
         StatusArea[#, 2.70480156632857*^-7]& ,
         TagBoxNote->"2.70480156632857*^-7"],
        StyleBox[
        "2.70480156632857`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        2.70480156632857*^-7, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", 
        RowBox[{"-", "0.7649016847693182`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.616385637833433*^9, 
  3.616490117800117*^9, 3.620743445879389*^9, 3.645870911721043*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.5101294087146997`*^9, 3.5101294115151463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, {3.510129415818671*^9, 
   3.510129422458652*^9}, 3.616318045696137*^9, 3.6163186680099363`*^9, 
   3.62053335157086*^9, 3.62053355900263*^9, {3.620549877629636*^9, 
   3.6205498814163513`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04681231850431352`", ",", "0.9206545073622981`", ",", 
   "0.02177631375829144`", ",", "0.009322313836094012`", ",", 
   "0.0014051130743688745`", ",", "0.00002930460108113939`", ",", 
   "1.2886355290855634`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{3.6207435187975807`*^9, 3.6458709824546003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, 3.616318112547102*^9, 3.620533352459463*^9, {
   3.620549796733577*^9, 3.620549803607773*^9}, 3.620549895184823*^9, 
   3.620550277503521*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04681231850431352}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 99.51504830174838}, {
           137.01413936055377`, 152.15026192798928`}}],
         StatusArea[#, 0.04681231850431352]& ,
         TagBoxNote->"0.04681231850431352"],
        StyleBox[
        "0.04681231850431352`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04681231850431352, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.9206545073622981}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 
           169.43458406898398`}, {-131.53057782427715`, 152.15026192798928`}}],
         StatusArea[#, 0.9206545073622981]& ,
         TagBoxNote->"0.9206545073622981"],
        StyleBox[
        "0.9206545073622981`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.9206545073622981, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.02177631375829144}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           144.70807643487285`, 152.15026192798928`}}],
         StatusArea[#, 0.02177631375829144]& ,
         TagBoxNote->"0.02177631375829144"],
        StyleBox[
        "0.02177631375829144`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.02177631375829144, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.009322313836094012}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           148.5353760658248, 152.15026192798928`}}],
         StatusArea[#, 0.009322313836094012]& ,
         TagBoxNote->"0.009322313836094012"],
        StyleBox[
        "0.009322313836094012`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.009322313836094012, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0014051130743688745`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           150.96844975643205`, 152.15026192798928`}}],
         StatusArea[#, 0.0014051130743688745`]& ,
         TagBoxNote->"0.0014051130743688745"],
        StyleBox[
        "0.0014051130743688745`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0014051130743688745`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00002930460108113939}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           151.3912561876967, 152.15026192798928`}}],
         StatusArea[#, 0.00002930460108113939]& ,
         TagBoxNote->"0.00002930460108113939"],
        StyleBox[
        "0.00002930460108113939`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00002930460108113939, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.2886355290855634`*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           151.40022232630054`, 152.15026192798928`}}],
         StatusArea[#, 1.2886355290855634`*^-7]& ,
         TagBoxNote->"1.2886355290855634*^-7"],
        StyleBox[
        "1.2886355290855634`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.2886355290855634`*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "0.`", ",", 
        RowBox[{"-", "0.6628508587484008`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, 3.50996111937932*^9, 3.510129169573298*^9, 
   3.5101296970278397`*^9, 3.519248566766745*^9, 3.5192509586495523`*^9, 
   3.519253084533531*^9, 3.5197535115644617`*^9, 3.615180061746478*^9, 
   3.6151820543239613`*^9, 3.616305298235055*^9, 3.616318269493217*^9, 
   3.616318786514154*^9, 3.616385714023161*^9, 3.616490192287146*^9, 
   3.620743518957673*^9, 3.645870982629497*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129436194625*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.6163052208247013`*^9, 3.6163180505771*^9, 
   3.616318671958971*^9, 3.6205333533699617`*^9, 3.620533559574716*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802206095517171`", ",", "0.013822023076109536`", ",", 
   "0.005411364424460877`", ",", "0.00038574736012378976`", ",", 
   "0.00013611421101122963`", ",", "0.000023544964361510325`", ",", 
   "5.035084646651395`*^-7", ",", "2.3092121544163094`*^-9", ",", 
   "0.9779002208315839`", ",", "0.00043371283262131206`", ",", 
   RowBox[{"-", "3.5045597273282046`*^-181"}], ",", 
   "2.0760716470969504`*^-218"}], "}"}]], "Output",
 CellChangeTimes->{3.616305385605913*^9, 3.61631831740024*^9, 
  3.616318853481514*^9, 3.616385782447735*^9, 3.616490258404683*^9, 
  3.620743584743067*^9, 3.645871046020955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, 3.616318051420659*^9, 3.616318677841282*^9, 
   3.62053335415766*^9, 3.620533560183773*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802661839690643`", ",", "0.01407440749871667`", ",", 
   "0.004831589343305824`", ",", "0.0006241754288865759`", ",", 
   "0.0001643666253364897`", ",", "0.00003829206679932405`", ",", 
   "8.870893684947343`*^-7", ",", "4.44928250955077`*^-9", ",", 
   "0.9779002144449387`", ",", "0.0004337128994776495`", ",", 
   RowBox[{"-", "6.106006665790874`*^-142"}], ",", 
   "2.8459832133809195`*^-222"}], "}"}]], "Output",
 CellChangeTimes->{3.510129716015772*^9, 3.519248586856804*^9, 
  3.51925097644888*^9, 3.5192528392519693`*^9, 3.519252909836134*^9, 
  3.519253103486845*^9, 3.519753530255559*^9, 3.6151801975440807`*^9, 
  3.615181515437625*^9, 3.615182103117141*^9, 3.6163053442800283`*^9, 
  3.6163183803151903`*^9, 3.6163189194906263`*^9, 3.616385848780489*^9, 
  3.616490323615485*^9, 3.620743648308214*^9, 3.645871108829074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305225080988*^9, 3.616305227320939*^9}, 
   3.616318052196917*^9, 3.616318678866037*^9, 3.620533354922015*^9, 
   3.620533560769359*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.980283675000811`", ",", "0.014170948374456387`", ",", 
   "0.00461144289951989`", ",", "0.0007139931549226179`", ",", 
   "0.00017321379404954058`", ",", "0.00004551935586290788`", ",", 
   "1.1066862120259282`*^-6", ",", "5.804993268245665`*^-9", ",", 
   "0.9779002760096241`", ",", "0.00043371153811147425`", ",", "0.`", ",", 
   "2.7621124133201873`*^-269"}], "}"}]], "Output",
 CellChangeTimes->{3.616305591951399*^9, 3.6163184143373203`*^9, 
  3.616319254401389*^9, 3.616386182491963*^9, 3.616490646848482*^9, 
  3.620743972930529*^9, 3.6458714202970963`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.616305234832849*^9, 3.61630523801668*^9}, 
   3.616318052905653*^9, 3.6163186795971193`*^9, 3.620533355631342*^9, 
   3.620533561366259*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802856859433835`", ",", "0.014182550979690097`", ",", 
   "0.0045852114137655`", ",", "0.0007246762275869071`", ",", 
   "0.00017416641683310846`", ",", "0.00004646530824838646`", ",", 
   "1.1374594394561275`*^-6", ",", "6.004491632638181`*^-9", ",", 
   "0.9779001940198584`", ",", "0.00043371305044064966`", ",", "0.`", ",", 
   "1.5673081509771075`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.616306133281583*^9, 3.616319825486554*^9, 
  3.616386770803419*^9, 3.6164912118081303`*^9, 3.6207445357903967`*^9, 
  3.645871965859125*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, {3.510129441187406*^9, 3.510129443691682*^9}, {
   3.615181374576413*^9, 3.615181375648168*^9}, {3.615181787534462*^9, 
   3.615181787921536*^9}, {3.6163052404726677`*^9, 3.616305244760427*^9}, 
   3.616318053696292*^9, 3.616318680418491*^9, 3.620533356317112*^9, 
   3.6205335619730787`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.980285898783404`", ",", "0.014183730315980076`", ",", 
   "0.004582546858486778`", ",", "0.000725760461044618`", ",", 
   "0.00017426164309419266`", ",", "0.000046562336003838514`", ",", 
   "1.1406391464786395`*^-6", ",", "6.02520853106646`*^-9", ",", 
   "0.9779001960923268`", ",", "0.0004337132254271106`", ",", "0.`", ",", 
   "1.1208502262099737`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.616306981511938*^9, 3.61632035118816*^9, 
  3.616387595003007*^9, 3.616492026006551*^9, 3.6207453480835733`*^9, 
  3.64587275243375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp7", "*", "0.26", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"7", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616309766294414*^9, 3.6163185953800383`*^9, {
   3.616486817671245*^9, 3.616486823964479*^9}, 3.6205333570374613`*^9, 
   3.6205335625592213`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9802859044919363`", ",", "0.01418385670289527`", ",", 
   "0.004582281751042621`", ",", "0.0007258693094846352`", ",", 
   "0.0001742712278425351`", ",", "0.000046572073230981616`", ",", 
   "1.140957579595509`*^-6", ",", "6.027265430077123`*^-9", ",", 
   "0.9779001806438402`", ",", "0.00043371350439281713`", ",", "0.`", ",", 
   "1.1352941622850172`*^-267"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616390524035719*^9, 
  3.6164928520080347`*^9, 3.620746171363209*^9, 3.645873557744224*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge7DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129446938919*^9, 3.519249207343399*^9, {3.5192528523043623`*^9, 
   3.5192528775418673`*^9}, 3.616318056201729*^9, 3.6163186813638563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7194814906339793`", ",", "0.23243797323982093`", ",", 
   "0.03681999499380579`", ",", "0.008839973880811054`", ",", 
   "0.0023623860119301506`", ",", "0.000057875504336556686`", ",", 
   "3.0573531634688285`*^-7"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5101297162380037`*^9, 3.519248586928527*^9, 3.5192509766326237`*^9, {
   3.519252813496111*^9, 3.519252878869132*^9}, 3.519252910088498*^9, 
   3.519253103628509*^9, 3.5197535303218307`*^9, 3.6151801976378593`*^9, 
   3.615181754999333*^9, 3.615182103261237*^9, 3.616306981658999*^9, 
   3.61631842142836*^9, 3.616387595193302*^9, 3.616492852151321*^9, 
   3.620746171401184*^9, 3.6458735578336983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.7"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp7", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt7", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, 3.616318120782413*^9, 3.616318432695108*^9, 
   3.6205333581962423`*^9, {3.6205499215085077`*^9, 3.620549930549171*^9}, 
   3.62055028620735*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7194814906339793}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 
           99.51504830174838}, {-133.22041840316513`, 164.35866171493052`}}],
         StatusArea[#, 0.7194814906339793]& ,
         TagBoxNote->"0.7194814906339793"],
        StyleBox[
        "0.7194814906339793`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7194814906339793, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.23243797323982093`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 169.43458406898398`}, {
           67.71411726946407, 164.35866171493052`}}],
         StatusArea[#, 0.23243797323982093`]& ,
         TagBoxNote->"0.23243797323982093"],
        StyleBox[
        "0.23243797323982093`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.23243797323982093`, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.03681999499380579}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           148.41821500262688`, 164.35866171493052`}}],
         StatusArea[#, 0.03681999499380579]& ,
         TagBoxNote->"0.03681999499380579"],
        StyleBox[
        "0.03681999499380579`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.03681999499380579, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.008839973880811054}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           159.96164459292368`, 164.35866171493052`}}],
         StatusArea[#, 0.008839973880811054]& ,
         TagBoxNote->"0.008839973880811054"],
        StyleBox[
        "0.008839973880811054`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008839973880811054, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0023623860119301506`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           162.6340364105503, 164.35866171493052`}}],
         StatusArea[#, 0.0023623860119301506`]& ,
         TagBoxNote->"0.0023623860119301506"],
        StyleBox[
        "0.0023623860119301506`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0023623860119301506`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000057875504336556686`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           163.58478461324378`, 164.35866171493052`}}],
         StatusArea[#, 0.000057875504336556686`]& ,
         TagBoxNote->"0.000057875504336556686"],
        StyleBox[
        "0.000057875504336556686`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000057875504336556686`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            3.0573531634688285`*^-7}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           163.60853558085495`, 164.35866171493052`}}],
         StatusArea[#, 3.0573531634688285`*^-7]& ,
         TagBoxNote->"3.0573531634688285*^-7"],
        StyleBox[
        "3.0573531634688285`*^-7", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.0573531634688285`*^-7, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.16`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.007247674728206199`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.7}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099611381105137`*^9, 
  3.5101291892176733`*^9, 3.510129716365844*^9, 3.5192485870099163`*^9, 
  3.5192509768181877`*^9, 3.51925283975875*^9, 3.519252910255855*^9, 
  3.519253103731984*^9, 3.519753530398641*^9, 3.6151801977230864`*^9, 
  3.615181758205061*^9, 3.6151821033801003`*^9, 3.616306981765053*^9, 
  3.616318429609199*^9, 3.616387595262998*^9, 3.616492852222526*^9, 
  3.620746171489901*^9, 3.645873557908888*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ion yields for 4 fs pulses", "Section",
 CellChangeTimes->{
  3.509949603610695*^9, 3.5099520197318897`*^9, 3.509952583107113*^9, {
   3.5099534282184505`*^9, 3.5099534310026093`*^9}, 3.5099538807983365`*^9, {
   3.5101294626765213`*^9, 3.510129465747982*^9}, {3.620702799214465*^9, 
   3.620702801692729*^9}}],

Cell[CellGroupData[{

Cell["Atomic ion yields", "Subsection",
 CellChangeTimes->{{3.504852198574963*^9, 3.504852199374102*^9}, 
   3.504853029803739*^9, 3.510129553262493*^9, {3.616318757506309*^9, 
   3.616318759273979*^9}, {3.616318837207445*^9, 3.616318843166185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ionyi", "=", 
   RowBox[{"ionyieldcrateranalysis", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"ionyinorm", "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"ionyi", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "*", 
   "ionyi"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4atom", ":=", 
  RowBox[{"ionyinorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, 3.504853040356719*^9, {3.519250892687714*^9, 
   3.5192509001369743`*^9}, 3.616318602714888*^9, 3.620533363439793*^9, 
   3.6205335642870283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "93.89793630668026`", ",", "0.043519681831948015`", ",", 
   "0.8897749176174204`", ",", "0.008787239382251096`", ",", 
   "0.05547177377381811`", ",", "0.0024087950989129187`", ",", 
   "0.00003750090341539717`", ",", "9.139223380757269`*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.504852233570353*^9, 3.504853053599016*^9, 
  3.509961193577973*^9, 3.509964075468561*^9, 3.510129248071493*^9, 
  3.510129774665092*^9, 3.5192486429637136`*^9, 3.519251031445423*^9, 
  3.5192529254901876`*^9, 3.519253160222921*^9, 3.519753588557075*^9, 
  3.615182308201248*^9, 3.6163876120436983`*^9, 3.616492868982173*^9, 
  3.620746188954262*^9, 3.645873576657825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"ionyinorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.9"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"ionyinorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475509808942442*^9, {3.475510060100065*^9, 3.4755100663561153`*^9}, 
   3.504852312229512*^9, {3.620549967875412*^9, 3.620549981701219*^9}, {
   3.6205502934989862`*^9, 3.6205502954599657`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.043519681831948015`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304238, 99.51504830174835}, {
           152.17704552204748`, 167.02033730807898`}}],
         StatusArea[#, 0.043519681831948015`]& ,
         TagBoxNote->"0.043519681831948015"],
        StyleBox[
        "0.043519681831948015`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.043519681831948015`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.8897749176174204}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.714286020278, 
           169.43458406898395`}, {-121.87187812210999`, 167.02033730807898`}}],
         StatusArea[#, 0.8897749176174204]& ,
         TagBoxNote->"0.8897749176174204"],
        StyleBox[
        "0.8897749176174204`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.8897749176174204, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.008787239382251096}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751363`, 239.35411983621955`}, {
           163.42470233570057`, 167.02033730807898`}}],
         StatusArea[#, 0.008787239382251096]& ,
         TagBoxNote->"0.008787239382251096"],
        StyleBox[
        "0.008787239382251096`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.008787239382251096, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.05547177377381811}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474923`, 309.27365560345515`}, {
           148.30651356731715`, 167.02033730807898`}}],
         StatusArea[#, 0.05547177377381811]& ,
         TagBoxNote->"0.05547177377381811"],
        StyleBox[
        "0.05547177377381811`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.05547177377381811, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0024087950989129187`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219848, 379.1931913706908}, {
           165.49027985469885`, 167.02033730807898`}}],
         StatusArea[#, 0.0024087950989129187`]& ,
         TagBoxNote->"0.0024087950989129187"],
        StyleBox[
        "0.0024087950989129187`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0024087950989129187`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.00003750090341539717}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.39242908922046`, 449.1127271379264}, {
           166.25819312062572`, 167.02033730807898`}}],
         StatusArea[#, 0.00003750090341539717]& ,
         TagBoxNote->"0.00003750090341539717"],
        StyleBox[
        "0.00003750090341539717`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00003750090341539717, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            9.139223380757269*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.3119648564561, 519.032262905162}, {
           166.27030771187415`, 167.02033730807898`}}],
         StatusArea[#, 9.139223380757269*^-8]& ,
         TagBoxNote->"9.139223380757269*^-8"],
        StyleBox[
        "9.139223380757269`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        9.139223380757269*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", 
        RowBox[{"-", "0.7840063418092726`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.9}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.5048522337541447`*^9, 3.504852306527297*^9, 
  3.504853066085692*^9, 3.50996119380951*^9, 3.5099640757200327`*^9, 
  3.51012924819661*^9, 3.51012977501089*^9, 3.519248643112172*^9, 
  3.5192510318148813`*^9, 3.519252925819878*^9, 3.519253160563949*^9, 
  3.5197535887489367`*^9, 3.6151823084529943`*^9, 3.616387612315991*^9, 
  3.6164928693188963`*^9, 3.6207461891243153`*^9, 3.64587357679423*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 " = 0 meV; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
  3.509948739011243*^9, 3.509948749201826*^9}, {3.5099537042262373`*^9, 
  3.5099537371781216`*^9}, {3.51012947525952*^9, 3.510129478931904*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optolegiy", "=", 
   RowBox[{"dsionyieldcrateranalysisparam", "[", 
    RowBox[{
     RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
     "photonenergy", ",", 
     RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",",
      "True", ",", 
     RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
     RowBox[{"1", "-", "optfNppN"}], ",", 
     RowBox[{"0", "*", "gammaFrag"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSSnogamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, 3.5099535622641172`*^9, 3.5099540351781664`*^9, {
   3.510129483675067*^9, 3.5101294966446133`*^9}, 3.616318588304791*^9, 
   3.620533364384137*^9, 3.6205335648526278`*^9, {3.6205499994670897`*^9, 
   3.620550003942439*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04753800217147749`", ",", "0.9295031011664638`", ",", 
   "0.01698883768982754`", ",", "0.00532554188123354`", ",", 
   "0.0006371692827048098`", ",", "7.332003702574719`*^-6", ",", 
   "1.5804590124456986`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.62074626923243*^9, 3.6458736606895657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"0", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.509952387991953*^9, {3.5099536194773893`*^9, 
   3.5099536343472404`*^9}, {3.509954045791774*^9, 3.5099540458787785`*^9}, 
   3.509954076839549*^9, {3.616318372288217*^9, 3.616318396696957*^9}, 
   3.6205333679619837`*^9, {3.620549958447815*^9, 3.620549961304317*^9}, 
   3.620550032394619*^9, 3.620550305648485*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.04753800217147749}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.79475025304239, 99.51504830174838}, {
           140.42023033924275`, 154.42666852938567`}}],
         StatusArea[#, 0.04753800217147749]& ,
         TagBoxNote->"0.04753800217147749"],
        StyleBox[
        "0.04753800217147749`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.04753800217147749, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.9295031011664638}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027802`, 
           169.43458406898398`}, {-105.5243884210567, 154.42666852938567`}}],
         StatusArea[#, 0.9295031011664638]& ,
         TagBoxNote->"0.9295031011664638"],
        StyleBox[
        "0.9295031011664638`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.9295031011664638, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.01698883768982754}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751365`, 239.3541198362196}, {
           148.93916450165656`, 154.42666852938567`}}],
         StatusArea[#, 0.01698883768982754]& ,
         TagBoxNote->"0.01698883768982754"],
        StyleBox[
        "0.01698883768982754`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.01698883768982754, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.00532554188123354}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474928`, 309.27365560345527`}, {
           152.19158893931512`, 154.42666852938567`}}],
         StatusArea[#, 0.00532554188123354]& ,
         TagBoxNote->"0.00532554188123354"],
        StyleBox[
        "0.00532554188123354`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.00532554188123354, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.0006371692827048098}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.4728933219849, 379.1931913706909}, {
           153.49898762511953`, 154.42666852938567`}}],
         StatusArea[#, 0.0006371692827048098]& ,
         TagBoxNote->"0.0006371692827048098"],
        StyleBox[
        "0.0006371692827048098`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.0006371692827048098, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            7.332003702574719*^-6}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892205, 449.1127271379265}, {
           153.674623928236, 154.42666852938567`}}],
         StatusArea[#, 7.332003702574719*^-6]& ,
         TagBoxNote->"7.332003702574719*^-6"],
        StyleBox[
        "7.332003702574719`*^-6", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        7.332003702574719*^-6, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            1.5804590124456986`*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645614`, 519.0322629051622}, {
           153.67666412212068`, 154.42666852938567`}}],
         StatusArea[#, 1.5804590124456986`*^-8]& ,
         TagBoxNote->"1.5804590124456986*^-8"],
        StyleBox[
        "1.5804590124456986`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        1.5804590124456986`*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "0.`", ",", 
        RowBox[{"-", "0.6824612250064568`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.08, 1}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{
  3.5099523875659285`*^9, 3.5099524386018476`*^9, {3.509953625060709*^9, 
   3.5099536348132668`*^9}, {3.509954064941869*^9, 3.509954077653596*^9}, 
   3.5099611580605793`*^9, 3.510129210217461*^9, 3.510129737072177*^9, 
   3.519248607783883*^9, 3.5192509962562103`*^9, 3.519253124266491*^9, 
   3.5197535507661457`*^9, 3.6151802819726257`*^9, 3.615182190195861*^9, 
   3.616307073183569*^9, 3.6163075565558777`*^9, 3.616387696531023*^9, 
   3.616492953235273*^9, 3.620746269401915*^9, 3.6458736608256207`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubledGamma]", "frag"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]; with SCH, DCHTS, and DCHSS"
}], "Subsection",
 CellChangeTimes->{{3.509948650794197*^9, 3.5099486603777456`*^9}, {
   3.509948739011243*^9, 3.509948749201826*^9}, {3.509949033299075*^9, 
   3.5099490370102873`*^9}, {3.5099537179540224`*^9, 3.509953761322503*^9}, 
   3.510129505373185*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, 3.616307425678768*^9, 
   3.61631859055399*^9, 3.620533370030826*^9, 3.620533565424696*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831045283919433`", ",", "0.012187969523532762`", ",", 
   "0.004418247132592844`", ",", "0.00021758309156350372`", ",", 
   "0.00006335246777154246`", ",", "8.219712924820457`*^-6", ",", 
   "9.686097154003533`*^-8", ",", "2.1527859305330547`*^-10", ",", 
   "0.9810552138830846`", ",", "0.0003850008613486031`", ",", 
   RowBox[{"-", "4.4761937067160796`*^-200"}], ",", 
   RowBox[{"-", "4.982638242867362`*^-237"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6163076418169193`*^9, 3.616387777751999*^9, 
  3.616493035537771*^9, 3.620746346541725*^9, 3.645873741928293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "1000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, 3.616318591409009*^9, 
   3.620533370930491*^9, 3.6205335660095997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831250300994594`", ",", "0.012301401503589627`", ",", 
   "0.004156337915239486`", ",", "0.00032518225314226266`", ",", 
   "0.00007870792494180466`", ",", "0.000013168080389841302`", ",", 
   "1.6911710691345958`*^-7", ",", "4.102749513006072`*^-10", ",", 
   "0.9810552207079268`", ",", "0.000385000766493591`", ",", 
   RowBox[{"-", "5.108910202664294`*^-162"}], ",", 
   "7.915176173396956`*^-239"}], "}"}]], "Output",
 CellChangeTimes->{3.616307729208125*^9, 3.6163878637767572`*^9, 
  3.616493122716501*^9, 3.6207464217185163`*^9, 3.645873832499545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "2000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.61630742789392*^9, 
   3.616307450852757*^9}, 3.6163185923428373`*^9, 3.620533371695743*^9, 
   3.620533566596466*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831380276014432`", ",", "0.012372965191648436`", ",", 
   "0.003992082595714443`", ",", "0.00039200797532876354`", ",", 
   "0.00008751826159048845`", ",", "0.000017161847383025105`", ",", 
   "2.3714816094795388`*^-7", ",", "6.125899810100039`*^-10", ",", 
   "0.9810553526271196`", ",", "0.00038499915417344`", ",", "0.`", ",", 
   "1.2382651216789086`*^-270"}], "}"}]], "Output",
 CellChangeTimes->{3.6163081226018963`*^9, 3.616388216076311*^9, 
  3.61649348113769*^9, 3.620746751139913*^9, 3.6458741966462927`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "3000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"100000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.616307430301722*^9, 
   3.616307454604628*^9}, 3.6163185933226433`*^9, 3.620533372888275*^9, 
   3.62053356717092*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831397319006839`", ",", "0.012383062164655009`", ",", 
   "0.003969237204661642`", ",", "0.0004012586556646195`", ",", 
   "0.00008866763563857043`", ",", "0.00001779747855449808`", ",", 
   "2.490674922908746`*^-7", ",", "6.504149519968129`*^-10", ",", 
   "0.9810551701356811`", ",", "0.0003850019322148499`", ",", "0.`", ",", 
   "8.161812030982486`*^-269"}], "}"}]], "Output",
 CellChangeTimes->{3.616308778427421*^9, 3.616388822219563*^9, 
  3.616494099635219*^9, 3.6207473246920767`*^9, 3.645874809565545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"1000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616318594424028*^9, 3.6205333741592493`*^9, 
   3.620533567744319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.983139940130385`", ",", "0.012384070093582321`", ",", 
   "0.003966876074578491`", ",", "0.0004022113445768409`", ",", 
   "0.00008878493713625383`", ",", "0.000017864234332341827`", ",", 
   "2.503401768294848`*^-7", ",", "6.545064386549197`*^-10", ",", 
   "0.9810552083203202`", ",", "0.0003850011433658501`", ",", "0.`", ",", 
   "7.057020886576068`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616389688440785*^9, 
  3.6164949929297037`*^9, 3.620748146598576*^9, 3.645875701653082*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"optolegiy", "=", 
  RowBox[{"dsionyieldcrateranalysisparam", "[", 
   RowBox[{
    RowBox[{"optdamp4", "*", "0.15", "*", "MilliJouleToHartree"}], ",", 
    "photonenergy", ",", 
    RowBox[{"4", "/", "t0ToFemtoSecond"}], ",", "nintdata", ",", "True", ",", 
    "True", ",", 
    RowBox[{"1", "/", "4000"}], ",", "optfNppN", ",", 
    RowBox[{"1", "-", "optfNppN"}], ",", 
    RowBox[{"10000000", "*", "gammaFrag"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.473287581678472*^9}, {
   3.4732876570479383`*^9, 3.473287681331315*^9}, {3.4732877338091383`*^9, 
   3.473287735306314*^9}, 3.473288265035619*^9, {3.4733029089102182`*^9, 
   3.47330291409697*^9}, 3.473302945818997*^9, {3.473303041751101*^9, 
   3.473303045668408*^9}, 3.474123992255352*^9, 3.474124086058187*^9, 
   3.475111568258053*^9, 3.475175317934614*^9, {3.475373004219243*^9, 
   3.4753730046544743`*^9}, 3.4754349423557367`*^9, 3.475715120167429*^9, 
   3.475715742684196*^9, {3.4757157905980167`*^9, 3.4757157908172092`*^9}, 
   3.475725072735921*^9, {3.47593875336691*^9, 3.4759387886477947`*^9}, {
   3.475939182728841*^9, 3.47593918783679*^9}, {3.475939228931458*^9, 
   3.4759392478891497`*^9}, {3.475951491846887*^9, 3.475951495106144*^9}, {
   3.4761064285467463`*^9, 3.47610645097676*^9}, {3.4761128204139338`*^9, 
   3.4761128284882708`*^9}, {3.4861317184215813`*^9, 3.486131727173504*^9}, {
   3.4921666319758883`*^9, 3.492166632135523*^9}, 3.492166677788927*^9, {
   3.4922315181139917`*^9, 3.492231519368292*^9}, {3.492232340068841*^9, 
   3.4922323405540457`*^9}, {3.492232500534123*^9, 3.492232501147437*^9}, {
   3.492232566501957*^9, 3.49223256690057*^9}, {3.492232612527431*^9, 
   3.4922326130937033`*^9}, 3.492232698265912*^9, 3.497949631410591*^9, 
   3.497962397810464*^9, {3.4979624531535873`*^9, 3.497962453284387*^9}, {
   3.497962555050123*^9, 3.497962557065605*^9}, {3.498280100016016*^9, 
   3.498280103743725*^9}, 3.4988868464940863`*^9, {3.498887054728776*^9, 
   3.498887055133092*^9}, {3.498889019730294*^9, 3.498889020254801*^9}, {
   3.4988890890596657`*^9, 3.498889089205874*^9}, 3.498889152419511*^9, {
   3.4988892194361973`*^9, 3.498889248122315*^9}, {3.498889318752246*^9, 
   3.498889339600959*^9}, {3.4988894102619457`*^9, 3.498889410876734*^9}, {
   3.498889475007126*^9, 3.4988894751494217`*^9}, {3.4988895475443907`*^9, 
   3.4988895476691217`*^9}, {3.498889741081686*^9, 3.498889745985072*^9}, {
   3.4988898143482637`*^9, 3.4988898145708103`*^9}, {3.498889886700037*^9, 
   3.498889886946084*^9}, {3.498891171614912*^9, 3.498891173012168*^9}, {
   3.5033050632137127`*^9, 3.503305067436954*^9}, {3.5033131008774405`*^9, 
   3.503313102061508*^9}, 3.5033132965656333`*^9, {3.503313403125728*^9, 
   3.5033134054848633`*^9}, {3.503313436413632*^9, 3.503313436597643*^9}, {
   3.503314232246151*^9, 3.503314236318384*^9}, {3.5033145074698935`*^9, 
   3.5033145370455847`*^9}, {3.5033148662944164`*^9, 3.5033148665344305`*^9}, 
   3.503380487920759*^9, 3.5033807759702344`*^9, {3.5033808221978784`*^9, 
   3.5033808226579046`*^9}, {3.50338318687613*^9, 3.503383190782354*^9}, {
   3.504346357795953*^9, 3.504346357955962*^9}, 3.504347255108276*^9, 
   3.5043473156047363`*^9, {3.5043473844996767`*^9, 3.504347384924701*^9}, 
   3.5043474571638327`*^9, {3.504347500548314*^9, 3.5043475007233243`*^9}, 
   3.5043475390845184`*^9, 3.5043569931202583`*^9, 3.5043570536927233`*^9, 
   3.504357086804617*^9, {3.504422773111517*^9, 3.50442277331872*^9}, {
   3.5044229257750683`*^9, 3.5044229264815073`*^9}, 3.5044229993432713`*^9, 
   3.504423044825642*^9, 3.5044230976042128`*^9, 3.50442314795053*^9, {
   3.5044320390022287`*^9, 3.504432039235149*^9}, 3.504432114381802*^9, 
   3.504432148422295*^9, 3.504432178852318*^9, {3.504442030361525*^9, 
   3.504442033322508*^9}, {3.504442788407474*^9, 3.504442788573121*^9}, 
   3.504442827899767*^9, {3.504442862844962*^9, 3.5044428630528927`*^9}, 
   3.5046150025788183`*^9, 3.504849378731481*^9, {3.504851010233973*^9, 
   3.5048510202298937`*^9}, {3.5092752438279924`*^9, 
   3.5092752668883114`*^9}, {3.5092753847850547`*^9, 3.509275386297141*^9}, 
   3.50927575151303*^9, {3.509275883545582*^9, 3.509275883769595*^9}, {
   3.509275942865975*^9, 3.5092759430329847`*^9}, 3.5099487634836426`*^9, {
   3.5099489364335346`*^9, 3.5099489370195684`*^9}, {3.509948970679494*^9, 
   3.509948971116519*^9}, {3.5099490514881153`*^9, 3.509949052453171*^9}, {
   3.5099509481195965`*^9, 3.5099509499767027`*^9}, {3.5099537708300467`*^9, 
   3.509953778337476*^9}, 3.5099540911763697`*^9, {3.510129511863781*^9, 
   3.5101295203175383`*^9}, 3.615181986891012*^9, {3.6163074329256363`*^9, 
   3.616307458764584*^9}, 3.616309766294414*^9, 3.6163185953800383`*^9, 
   3.620533375093816*^9, 3.620533568362982*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9831399486969911`", ",", "0.012384182147684438`", ",", 
   "0.003966641934949803`", ",", "0.00040230676905193667`", ",", 
   "0.00008879661886624666`", ",", "0.000017870877480658772`", ",", 
   "2.50465564780458`*^-7", ",", "6.549047635953826`*^-10", ",", 
   "0.9810551886886408`", ",", "0.0003850014102905631`", ",", "0.`", ",", 
   "6.879185414711802`*^-268"}], "}"}]], "Output",
 CellChangeTimes->{3.5101297591650143`*^9, 3.519248628764822*^9, 
  3.519250768636091*^9, 3.519251016970602*^9, 3.5192531454337187`*^9, 
  3.519753572708497*^9, 3.615180547764441*^9, 3.61518227534619*^9, 
  3.6163071317380247`*^9, 3.6163096790602503`*^9, 3.616390524035719*^9, 
  3.6164958715264063`*^9, 3.620748973809455*^9, 3.6458766458137197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"optolegiynorm", ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Total", "[", 
     RowBox[{"optolegiy", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "8"}], "]"}], "]"}], "]"}]}], "*", 
   "optolegiy"}]}], "\[IndentingNewLine]", 
 RowBox[{"charge4DCHSSinfinitygamma", "=", 
  RowBox[{"optolegiynorm", "[", 
   RowBox[{"[", 
    RowBox[{"2", ";;", "8"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.47672570341074*^9, 3.476725766420862*^9}, 
   3.492237349036755*^9, {3.492242736279056*^9, 3.492242736679117*^9}, {
   3.503313446883231*^9, 3.5033134757088795`*^9}, {3.509948868997678*^9, 
   3.5099488699007297`*^9}, {3.5099489412358093`*^9, 
   3.5099489421978645`*^9}, {3.50994897306863*^9, 3.509948999580147*^9}, 
   3.510129528967198*^9, {3.519250738376009*^9, 3.519250739261585*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7345282213329295`", ",", "0.2352687008635502`", ",", 
   "0.023861541438743257`", ",", "0.005266687919992968`", ",", 
   "0.001059954035962026`", ",", "0.000014855565237122779`", ",", 
   "3.884358493839852`*^-8"}], "}"}]], "Output",
 CellChangeTimes->{3.51012975938791*^9, 3.519248628838738*^9, 
  3.519250769103962*^9, 3.519251017213709*^9, 3.519253145596568*^9, 
  3.51975357282675*^9, 3.61518077481069*^9, 3.6151822755186443`*^9, 
  3.6163096793459682`*^9, 3.6163915559708843`*^9, 3.6164958717432547`*^9, 
  3.620748973848113*^9, 3.6458766458532248`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{
   RowBox[{"optolegiynorm", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "8"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.03"}], ",", "0.8"}], "}"}]}], ",", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", \"+\"],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"2\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"3\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"4\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"5\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"6\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SuperscriptBox[\"N\", 
RowBox[{\"7\", \"+\"}]],
FontFamily->\"Arial\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[\"Y\",
FontFamily->\"Arial\",
FontSize->14,
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"(\",
FontFamily->\"Arial\",
FontSize->14]\)\!\(\*
StyleBox[\"\[Omega]\",
FontSize->14]\)\!\(\*
StyleBox[\")\",
FontFamily->\"Arial\",
FontSize->14]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"optdamp4", ",", 
      RowBox[{"1000000000", "*", "gammaFrag"}], ",", 
      RowBox[{"chrgExpt4", "-", 
       RowBox[{
        RowBox[{"optolegiynorm", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "8"}], "]"}], "]"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.473287545406169*^9, 3.4732875877845182`*^9}, {
   3.473288164236383*^9, 3.4732882128980093`*^9}, {3.4732882550248404`*^9, 
   3.473288255611732*^9}, {3.4732884341610327`*^9, 3.473288434297153*^9}, 
   3.475111893521824*^9, 3.475510155900601*^9, 3.475938810892858*^9, 
   3.476106459704948*^9, {3.47610688217267*^9, 3.476106889105308*^9}, 
   3.492237595708372*^9, {3.4922427534003153`*^9, 3.492242753590733*^9}, {
   3.5033828315028043`*^9, 3.503382838438201*^9}, 3.503383625077194*^9, {
   3.504346455192524*^9, 3.5043464872723584`*^9}, 3.5043466863057423`*^9, 
   3.5043468252176876`*^9, 3.5043472639137793`*^9, 3.504347323042162*^9, {
   3.5043473923061233`*^9, 3.504347392546137*^9}, 3.5043474740978017`*^9, {
   3.5043475142580986`*^9, 3.50434754436182*^9}, 3.5043570020337687`*^9, 
   3.50435706046611*^9, {3.5043570930179725`*^9, 3.504357093818018*^9}, {
   3.504422894220743*^9, 3.5044228942721357`*^9}, {3.504422974299127*^9, 
   3.5044230066837997`*^9}, 3.504423042191814*^9, 3.504423094063074*^9, 
   3.504423156689969*^9, {3.504432057344137*^9, 3.504432057423633*^9}, {
   3.5044321208662786`*^9, 3.5044321444676943`*^9}, 3.504432185475787*^9, {
   3.5044427967713127`*^9, 3.504442796930769*^9}, {3.5044428371483803`*^9, 
   3.504442837315629*^9}, {3.504442895967145*^9, 3.5044428969876547`*^9}, 
   3.504615008006771*^9, 3.504849409450726*^9, {3.504851060076889*^9, 
   3.50485108840943*^9}, {3.509275720685267*^9, 3.509275722156351*^9}, 
   3.5092758739670343`*^9, 3.50927599173377*^9, {3.509277448759107*^9, 
   3.5092774495671535`*^9}, 3.5099524057279673`*^9, {3.5099538215569477`*^9, 
   3.5099538476864424`*^9}, {3.509954103368067*^9, 3.5099541076953144`*^9}, {
   3.616318384155787*^9, 3.6163183860800447`*^9}, 3.620533376332328*^9, {
   3.620550054951352*^9, 3.6205500727144003`*^9}, 3.620550315563177*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Opacity[0], PointBox[{0.40424519670631287`, 0.}]}, {{}, 
    {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
     Thickness[Small]}], 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{0.5425434583714547, 0.}, {1.4574565416285452`, 
            0.7345282213329295}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{34.7947502530424, 
           99.51504830174838}, {-101.42646124258371`, 165.84984141470645`}}],
         StatusArea[#, 0.7345282213329295]& ,
         TagBoxNote->"0.7345282213329295"],
        StyleBox[
        "0.7345282213329295`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.7345282213329295, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{1.5425434583714546`, 0.}, {2.457456541628545, 
            0.2352687008635502}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{104.71428602027804`, 169.434584068984}, {
           79.73171647274526, 165.84984141470645`}}],
         StatusArea[#, 0.2352687008635502]& ,
         TagBoxNote->"0.2352687008635502"],
        StyleBox[
        "0.2352687008635502`", {FontFamily -> "Arial", FontFamily -> "Arial"},
          StripOnInput -> False]],
       Annotation[#, 
        Style[
        0.2352687008635502, {FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{2.542543458371455, 0.}, {3.457456541628545, 
            0.023861541438743257`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{174.63382178751368`, 239.35411983621967`}, {
           156.44159217299438`, 165.84984141470645`}}],
         StatusArea[#, 0.023861541438743257`]& ,
         TagBoxNote->"0.023861541438743257"],
        StyleBox[
        "0.023861541438743257`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.023861541438743257`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{3.542543458371455, 0.}, {4.457456541628545, 
            0.005266687919992968}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{244.55335755474934`, 309.2736556034553}, {
           163.18880407427824`, 165.84984141470645`}}],
         StatusArea[#, 0.005266687919992968]& ,
         TagBoxNote->"0.005266687919992968"],
        StyleBox[
        "0.005266687919992968`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.005266687919992968, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{4.542543458371455, 0.}, {5.457456541628545, 
            0.001059954035962026}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{314.472893321985, 379.19319137069095`}, {
           164.7152331423667, 165.84984141470645`}}],
         StatusArea[#, 0.001059954035962026]& ,
         TagBoxNote->"0.001059954035962026"],
        StyleBox[
        "0.001059954035962026`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.001059954035962026, {FontFamily -> "Arial", FontFamily -> "Arial"}],
         "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{5.542543458371455, 0.}, {6.457456541628545, 
            0.000014855565237122779`}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{384.3924290892206, 449.1127271379266}, {
           165.09445101749426`, 165.84984141470645`}}],
         StatusArea[#, 0.000014855565237122779`]& ,
         TagBoxNote->"0.000014855565237122779"],
        StyleBox[
        "0.000014855565237122779`", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        0.000014855565237122779`, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], "Tooltip"]& ]}, 
     {RGBColor[0.982864, 0.7431472, 0.3262672], EdgeForm[{Opacity[0.651], 
      Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           
           RectangleBox[{6.542543458371455, 0.}, {7.457456541628545, 
            3.884358493839852*^-8}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{454.31196485645626`, 519.0322629051623}, {
           165.0998273201669, 165.84984141470645`}}],
         StatusArea[#, 3.884358493839852*^-8]& ,
         TagBoxNote->"3.884358493839852*^-8"],
        StyleBox[
        "3.884358493839852`*^-8", {
         FontFamily -> "Arial", FontFamily -> "Arial"}, StripOnInput -> 
         False]],
       Annotation[#, 
        Style[
        3.884358493839852*^-8, {
         FontFamily -> "Arial", FontFamily -> "Arial"}], 
        "Tooltip"]& ]}}, {}, {}}, {}, {}, 
   StyleBox[
    StyleBox[{
      {AbsoluteThickness[0.6], Arrowheads[Automatic], 
       LineBox[{{0.40424519670631287`, 0.}, {7.598520768526989, 0.}}], 
       StyleBox[
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         StyleBox[
          InsetBox["\<\"\"\>", Offset[{10., 0.}, {7.457456541628545, 0.}], {-1, 0},
            Automatic, {1, 0}],
          FontFamily->"Arial"]}, "GraphicsLabel",
        StripOnInput->False]}, 
      StyleBox[{
        {AbsoluteThickness[0.6], Arrowheads[Automatic], 
         LineBox[{{0.5425434583714547, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {0.5425434583714547, 0.}]}],
          LineBox[{{7.457456541628544, 0.}, 
           Offset[{-1.102182119232618*^-15, -6.}, {7.457456541628544, 
            0.}]}], {{}, {}, {}, {}, {}, {}, {}, {
           LineBox[{{1.4574565416285452`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.4574565416285452`, 
              0.}]}], LineBox[{{1.5425434583714546`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {1.5425434583714546`, 
              0.}]}], LineBox[{{2.457456541628545, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.457456541628545, 
              0.}]}], LineBox[{{2.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {2.5425434583714543`, 
              0.}]}], LineBox[{{3.4574565416285448`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.4574565416285448`, 
              0.}]}], LineBox[{{3.5425434583714543`, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {3.5425434583714543`, 
              0.}]}], LineBox[{{4.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.457456541628544, 
              0.}]}], LineBox[{{4.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {4.542543458371454, 
              0.}]}], LineBox[{{5.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.457456541628544, 
              0.}]}], LineBox[{{5.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {5.542543458371454, 
              0.}]}], LineBox[{{6.457456541628544, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.457456541628544, 
              0.}]}], LineBox[{{6.542543458371454, 0.}, 
             Offset[{-7.347880794884119*^-16, -4.}, {6.542543458371454, 
              0.}]}]}, {}}}, 
        StyleBox[
         {AbsoluteThickness[0.6], Arrowheads[Automatic], 
          
          StyleBox[{
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {0.9999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"2\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {1.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"3\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {2.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"4\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {3.9999999999999996`, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"5\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {4.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"6\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {5.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}], 
            InsetBox["\<\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  \
RowBox[{\\\"7\\\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"\>", 
             Offset[{0., -1.9999999999999998`}, {6.999999999999999, 0.}], {0, 1},
              Automatic, {1, 0}]},
           FontFamily->"Arial"]}, "GraphicsLabel",
         StripOnInput->False]}, "GraphicsTicks",
       StripOnInput->False]},
     Antialiasing->False], "GraphicsAxes",
    StripOnInput->False]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"Y\\\",\\nFontFamily->\\\"Arial\\\",\\\
nFontSize->14,\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\
\\nFontFamily->\\\"Arial\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[Omega]\\\",\\nFontSize->14]\\)\\!\\(\\*\\nStyleBox[\\\")\\\",\\nFontFamily->\
\\\"Arial\\\",\\nFontSize->14]\\)\"", TraditionalForm]},
  AxesOrigin->{0.40424519670631287`, 0.},
  AxesStyle->{{
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}, {
     Arrowheads[Automatic], 
     AbsoluteThickness[0.6]}},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Identity[
       Part[#, 1]], 
      Identity[
       Part[#, 2]]}& )},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {{{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {1., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \
\\\"+\\\"],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"2\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"3\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"4\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"5\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"6\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 0}, {
      7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[SuperscriptBox[\\\"N\\\", \\n  RowBox[{\\\"7\\\
\", \\\"+\\\"}]],\\nFontFamily->\\\"Arial\\\"]\\)\"", TraditionalForm], 
       0}}, {{1., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {2., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {3., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {4., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {5., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {6., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}, {7., 
       FormBox[
        InterpretationBox[
         StyleBox[
          GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> Baseline], 
          "CacheGraphics" -> False], 
         Spacer[0]], TraditionalForm], {0.004, 0}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{FontFamily -> "Arial"},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{"0.23`", ",", "24188.843265050004`", ",", 
        RowBox[{"-", "0.003524565372323485`"}]}], "}"}], TraditionalForm],
  PlotRange->{{All, All}, {-0.03, 0.8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{None, Automatic}]], "Output",
 CellChangeTimes->{3.509953848488488*^9, 3.5099541225561643`*^9, 
  3.5099611791527777`*^9, 3.510129232994483*^9, 3.5101297595132504`*^9, 
  3.519248628918734*^9, 3.5192510173806*^9, 3.5192531457512407`*^9, 
  3.519753572910019*^9, 3.615182275644909*^9, 3.6163096794430647`*^9, 
  3.616391556052071*^9, 3.616495871817425*^9, 3.620748973938126*^9, 
  3.645876645937532*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Presentation of results", "Section",
 CellChangeTimes->{
  3.5099496571147556`*^9, {3.509953336210188*^9, 3.5099533394023705`*^9}, {
   3.5099534444663796`*^9, 3.5099534502827125`*^9}, {3.509954136141941*^9, 
   3.5099541557080603`*^9}, {3.5101295642616463`*^9, 3.510129567005103*^9}, {
   3.615714748632422*^9, 3.6157147919007072`*^9}, 3.620533451543993*^9}],

Cell[CellGroupData[{

Cell["280 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.616318995728882*^9}, {
   3.620702807974196*^9, 3.6207028091404867`*^9}}],

Cell[BoxData[
 RowBox[{"charge280", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg280", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge280atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.61642509594001*^9, 3.616425120823221*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge280", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, {3.6164251579769163`*^9, 3.616425164070283*^9}, 
   3.645934591308319*^9, {3.645934663833501*^9, 3.645934685896771*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.5663401627530544}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.5663401627530544]& , TagBoxNote -> 
              "0.5663401627530544"], 
             StyleBox[
             "0.5663401627530544`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.5663401627530544, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6401858124086328}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6401858124086328]& , TagBoxNote -> 
              "0.6401858124086328"], 
             StyleBox[
             "0.6401858124086328`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6401858124086328, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.040470096467068596`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.040470096467068596`]& , TagBoxNote -> 
              "0.040470096467068596"], 
             StyleBox[
             "0.040470096467068596`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.040470096467068596`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.29180525067074664`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.29180525067074664`]& , TagBoxNote -> 
              "0.29180525067074664"], 
             StyleBox[
             "0.29180525067074664`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.29180525067074664`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.15274164330481993`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.15274164330481993`]& , TagBoxNote -> 
              "0.15274164330481993"], 
             StyleBox[
             "0.15274164330481993`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.15274164330481993`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.8424164560472847}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8424164560472847]& , TagBoxNote -> 
              "0.8424164560472847"], 
             StyleBox[
             "0.8424164560472847`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8424164560472847, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.0763902747289297}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0763902747289297]& , TagBoxNote -> 
              "0.0763902747289297"], 
             StyleBox[
             "0.0763902747289297`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0763902747289297, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.13247887036224368`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.13247887036224368`]& , TagBoxNote -> 
              "0.13247887036224368"], 
             StyleBox[
             "0.13247887036224368`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.13247887036224368`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.012470415981055038`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.012470415981055038`]& , TagBoxNote -> 
              "0.012470415981055038"], 
             StyleBox[
             "0.012470415981055038`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.012470415981055038`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.03645036475309874}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03645036475309874]& , TagBoxNote -> 
              "0.03645036475309874"], 
             StyleBox[
             "0.03645036475309874`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03645036475309874, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.033622837341307964`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.033622837341307964`]& , TagBoxNote -> 
              "0.033622837341307964"], 
             StyleBox[
             "0.033622837341307964`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.033622837341307964`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.08343234635280639}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.08343234635280639]& , TagBoxNote -> 
              "0.08343234635280639"], 
             StyleBox[
             "0.08343234635280639`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.08343234635280639, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.027386970886272427`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.027386970886272427`]& , TagBoxNote -> 
              "0.027386970886272427"], 
             StyleBox[
             "0.027386970886272427`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.027386970886272427`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.03481460665231693}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03481460665231693]& , TagBoxNote -> 
              "0.03481460665231693"], 
             StyleBox[
             "0.03481460665231693`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03481460665231693, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.01883282683960151}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.01883282683960151]& , TagBoxNote -> 
              "0.01883282683960151"], 
             StyleBox[
             "0.01883282683960151`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.01883282683960151, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.0016269762078981796`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0016269762078981796`]& , TagBoxNote -> 
              "0.0016269762078981796"], 
             StyleBox[
             "0.0016269762078981796`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0016269762078981796`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.005661264743587657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.005661264743587657]& , TagBoxNote -> 
              "0.005661264743587657"], 
             StyleBox[
             "0.005661264743587657`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.005661264743587657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0023010924967448343`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0023010924967448343`]& , TagBoxNote -> 
              "0.0023010924967448343"], 
             StyleBox[
             "0.0023010924967448343`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0023010924967448343`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.0004949651870910727}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0004949651870910727]& , TagBoxNote -> 
              "0.0004949651870910727"], 
             StyleBox[
             "0.0004949651870910727`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0004949651870910727, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00007676581543896632}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00007676581543896632]& , TagBoxNote -> 
              "0.00007676581543896632"], 
             StyleBox[
             "0.00007676581543896632`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00007676581543896632, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.5663401627530544}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6401858124086328}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.040470096467068596`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.29180525067074664`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.15274164330481993`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.8424164560472847}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.0763902747289297}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.13247887036224368`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.012470415981055038`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.03645036475309874}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.033622837341307964`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.08343234635280639}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.027386970886272427`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.03481460665231693}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.01883282683960151}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.0016269762078981796`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.005661264743587657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0023010924967448343`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.0004949651870910727}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00007676581543896632}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.509283065652375*^9, 3.5094339372010508`*^9, 3.509434047862998*^9, 
   3.509434392304494*^9, 3.509961194967855*^9, 3.510129248849262*^9, 
   3.510129775664033*^9, 3.519248643740314*^9, 3.5192499421897087`*^9, 
   3.5192500229770813`*^9, 3.5192500593686934`*^9, 3.5192510328121157`*^9, 
   3.51925292644039*^9, 3.519253160980197*^9, 3.519753589185493*^9, 
   3.6151823090193*^9, 3.6163915566237288`*^9, 3.6164958721391973`*^9, 
   3.620748974251696*^9, 3.6458766462730722`*^9, 3.645934593144799*^9, {
   3.6459346648977213`*^9, 3.645934686899953*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["80 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.6163190142731028`*^9}, 
   3.620702815503091*^9}],

Cell[BoxData[
 RowBox[{"charge80", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg80", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge80atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.6163190495099382`*^9, 3.616319057437236*^9}, {
   3.61642523663103*^9, 3.616425257650182*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge80", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, 3.616319058339357*^9, 3.616425203576721*^9, 
   3.6459346001789513`*^9, 3.6459346562579327`*^9, 3.645934692750247*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6040062486843417}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6040062486843417]& , TagBoxNote -> 
              "0.6040062486843417"], 
             StyleBox[
             "0.6040062486843417`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6040062486843417, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.6703306458833879}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6703306458833879]& , TagBoxNote -> 
              "0.6703306458833879"], 
             StyleBox[
             "0.6703306458833879`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6703306458833879, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04241822647812007}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04241822647812007]& , TagBoxNote -> 
              "0.04241822647812007"], 
             StyleBox[
             "0.04241822647812007`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04241822647812007, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.28743394010569584`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.28743394010569584`]& , TagBoxNote -> 
              "0.28743394010569584"], 
             StyleBox[
             "0.28743394010569584`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.28743394010569584`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.1690719180931454}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.1690719180931454]& , TagBoxNote -> 
              "0.1690719180931454"], 
             StyleBox[
             "0.1690719180931454`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.1690719180931454, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.8715673371354951}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8715673371354951]& , TagBoxNote -> 
              "0.8715673371354951"], 
             StyleBox[
             "0.8715673371354951`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8715673371354951, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.07222271463233583}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.07222271463233583]& , TagBoxNote -> 
              "0.07222271463233583"], 
             StyleBox[
             "0.07222271463233583`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.07222271463233583, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.10790950546763399`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.10790950546763399`]& , TagBoxNote -> 
              "0.10790950546763399"], 
             StyleBox[
             "0.10790950546763399`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.10790950546763399`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.018528903947838765`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.018528903947838765`]& , TagBoxNote -> 
              "0.018528903947838765"], 
             StyleBox[
             "0.018528903947838765`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.018528903947838765`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.02715518674038046}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02715518674038046]& , TagBoxNote -> 
              "0.02715518674038046"], 
             StyleBox[
             "0.02715518674038046`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02715518674038046, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.028953099320436933`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.028953099320436933`]& , TagBoxNote -> 
              "0.028953099320436933"], 
             StyleBox[
             "0.028953099320436933`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.028953099320436933`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.0557418649271482}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0557418649271482]& , TagBoxNote -> 
              "0.0557418649271482"], 
             StyleBox[
             "0.0557418649271482`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.0557418649271482, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.009181909837246146}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009181909837246146]& , TagBoxNote -> 
              "0.009181909837246146"], 
             StyleBox[
             "0.009181909837246146`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009181909837246146, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.02131778423101688}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02131778423101688]& , TagBoxNote -> 
              "0.02131778423101688"], 
             StyleBox[
             "0.02131778423101688`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02131778423101688, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.010753532656648572`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010753532656648572`]& , TagBoxNote -> 
              "0.010753532656648572"], 
             StyleBox[
             "0.010753532656648572`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010753532656648572`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.002297760415116207}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.002297760415116207]& , TagBoxNote -> 
              "0.002297760415116207"], 
             StyleBox[
             "0.002297760415116207`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.002297760415116207, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.0009633504621421192}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0009633504621421192]& , TagBoxNote -> 
              "0.0009633504621421192"], 
             StyleBox[
             "0.0009633504621421192`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0009633504621421192, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 0.00011928658926262772`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00011928658926262772`]& , TagBoxNote -> 
              "0.00011928658926262772"], 
             StyleBox[
             "0.00011928658926262772`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00011928658926262772`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 0.00002678439260714343}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00002678439260714343]& , TagBoxNote -> 
              "0.00002678439260714343"], 
             StyleBox[
             "0.00002678439260714343`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00002678439260714343, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6040062486843417}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.6703306458833879}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04241822647812007}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.28743394010569584`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.1690719180931454}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.8715673371354951}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.07222271463233583}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.10790950546763399`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.018528903947838765`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.02715518674038046}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.028953099320436933`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.0557418649271482}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.009181909837246146}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.02131778423101688}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.010753532656648572`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.002297760415116207}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.0009633504621421192}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 0.00011928658926262772`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 0.00002678439260714343}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.509283065652375*^9, 3.5094339372010508`*^9, 
  3.509434047862998*^9, 3.509434392304494*^9, 3.509961194967855*^9, 
  3.510129248849262*^9, 3.510129775664033*^9, 3.519248643740314*^9, 
  3.5192499421897087`*^9, 3.5192500229770813`*^9, 3.5192500593686934`*^9, 
  3.5192510328121157`*^9, 3.51925292644039*^9, 3.519253160980197*^9, 
  3.519753589185493*^9, 3.6151823090193*^9, 3.6163915575690928`*^9, 
  3.6164958724087553`*^9, 3.620748974572536*^9, 3.645876646532804*^9, 
  3.645934601100944*^9, 3.645934657508456*^9, 3.645934693659074*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.509281511906506*^9, 3.5092815170498*^9}, {3.509283351346716*^9, 
   3.509283353193822*^9}, 3.5099542079620495`*^9, {3.5101295704549713`*^9, 
   3.510129572182989*^9}, {3.616318994560926*^9, 3.616318995728882*^9}, 
   3.616319093382188*^9, 3.620702819623253*^9}],

Cell[BoxData[
 RowBox[{"charge7", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg7", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge7atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.509281793064587*^9, 3.5092818006000185`*^9}, {
   3.509283001983733*^9, 3.5092830076420574`*^9}, 3.510129606251979*^9, {
   3.5192499978175993`*^9, 3.519250010314144*^9}, {3.615714810892041*^9, 
   3.615714811265646*^9}, {3.616319106793195*^9, 3.616319113439692*^9}, {
   3.6164252953087273`*^9, 3.616425313616213*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge7", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504856463196212*^9, 
   3.504856467509873*^9}, {3.504862905311428*^9, 3.504862928937606*^9}, {
   3.504863013012925*^9, 3.5048630695108356`*^9}, {3.504863588631503*^9, 
   3.504863593321096*^9}, {3.5052094721038446`*^9, 3.505209475198306*^9}, {
   3.50521083484231*^9, 3.505210842006942*^9}, {3.509281831085762*^9, 
   3.509281837090105*^9}, {3.5092830532076635`*^9, 3.509283062995223*^9}, 
   3.510129612232338*^9, {3.615714813929544*^9, 3.615714814441525*^9}, 
   3.6163181448087673`*^9, 3.616319114251112*^9, 3.6164252101509447`*^9, 
   3.645934607889851*^9, 3.645934648857497*^9, 3.6459347006755*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.6947459222082809}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.6947459222082809]& , TagBoxNote -> 
              "0.6947459222082809"], 
             StyleBox[
             "0.6947459222082809`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.6947459222082809, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.7194814906339793}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7194814906339793]& , TagBoxNote -> 
              "0.7194814906339793"], 
             StyleBox[
             "0.7194814906339793`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7194814906339793, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04681231850431352}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04681231850431352]& , TagBoxNote -> 
              "0.04681231850431352"], 
             StyleBox[
             "0.04681231850431352`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04681231850431352, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2756838143036386}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2756838143036386]& , TagBoxNote -> 
              "0.2756838143036386"], 
             StyleBox[
             "0.2756838143036386`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2756838143036386, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.23243797323982093`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.23243797323982093`]& , TagBoxNote -> 
              "0.23243797323982093"], 
             StyleBox[
             "0.23243797323982093`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.23243797323982093`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.9206545073622981}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.9206545073622981]& , TagBoxNote -> 
              "0.9206545073622981"], 
             StyleBox[
             "0.9206545073622981`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.9206545073622981, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.029303638644918438`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.029303638644918438`]& , TagBoxNote -> 
              "0.029303638644918438"], 
             StyleBox[
             "0.029303638644918438`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.029303638644918438`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.03681999499380579}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.03681999499380579]& , TagBoxNote -> 
              "0.03681999499380579"], 
             StyleBox[
             "0.03681999499380579`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.03681999499380579, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.02177631375829144}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.02177631375829144]& , TagBoxNote -> 
              "0.02177631375829144"], 
             StyleBox[
             "0.02177631375829144`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.02177631375829144, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.00026662484316185693`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00026662484316185693`]& , TagBoxNote -> 
              "0.00026662484316185693"], 
             StyleBox[
             "0.00026662484316185693`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00026662484316185693`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.008839973880811054}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008839973880811054]& , TagBoxNote -> 
              "0.008839973880811054"], 
             StyleBox[
             "0.008839973880811054`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008839973880811054, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.009322313836094012}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.009322313836094012]& , TagBoxNote -> 
              "0.009322313836094012"], 
             StyleBox[
             "0.009322313836094012`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.009322313836094012, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.0023623860119301506`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0023623860119301506`]& , TagBoxNote -> 
              "0.0023623860119301506"], 
             StyleBox[
             "0.0023623860119301506`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0023623860119301506`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.0014051130743688745`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0014051130743688745`]& , TagBoxNote -> 
              "0.0014051130743688745"], 
             StyleBox[
             "0.0014051130743688745`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0014051130743688745`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000057875504336556686`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000057875504336556686`]& , TagBoxNote -> 
              "0.000057875504336556686"], 
             StyleBox[
             "0.000057875504336556686`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000057875504336556686`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 0.00002930460108113939}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00002930460108113939]& , TagBoxNote -> 
              "0.00002930460108113939"], 
             StyleBox[
             "0.00002930460108113939`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00002930460108113939, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 3.0573531634688285`*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.0573531634688285`*^-7]& , TagBoxNote -> 
              "3.0573531634688285*^-7"], 
             StyleBox[
             "3.0573531634688285`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.0573531634688285`*^-7, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 1.2886355290855634`*^-7}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.2886355290855634`*^-7]& , TagBoxNote -> 
              "1.2886355290855634*^-7"], 
             StyleBox[
             "1.2886355290855634`*^-7", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.2886355290855634`*^-7, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.6947459222082809}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.7194814906339793}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04681231850431352}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2756838143036386}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.23243797323982093`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.9206545073622981}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.029303638644918438`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.03681999499380579}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.02177631375829144}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.00026662484316185693`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.008839973880811054}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.009322313836094012}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.0023623860119301506`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.0014051130743688745`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000057875504336556686`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 0.00002930460108113939}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 3.0573531634688285`*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 1.2886355290855634`*^-7}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.509283065652375*^9, 3.5094339372010508`*^9, 
  3.509434047862998*^9, 3.509434392304494*^9, 3.509961194967855*^9, 
  3.510129248849262*^9, 3.510129775664033*^9, 3.519248643740314*^9, 
  3.5192499421897087`*^9, 3.5192500229770813`*^9, 3.5192500593686934`*^9, 
  3.5192510328121157`*^9, 3.51925292644039*^9, 3.519253160980197*^9, 
  3.519753589185493*^9, 3.6151823090193*^9, 3.6163915580715218`*^9, 
  3.6164958726889753`*^9, 3.62074897488478*^9, 3.645876646796125*^9, 
  3.645934609541926*^9, 3.645934649786099*^9, 3.645934701339984*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 fs pulses", "Subsection",
 CellChangeTimes->{{3.5046230530741587`*^9, 3.5046230696110277`*^9}, {
   3.504850151948147*^9, 3.504850157843903*^9}, {3.50485511680661*^9, 
   3.504855119021278*^9}, {3.5092804611214046`*^9, 3.5092804644655952`*^9}, {
   3.5092833674896393`*^9, 3.509283367745654*^9}, {3.509954297978198*^9, 
   3.5099542991462646`*^9}, {3.510129625390225*^9, 3.510129626797761*^9}, {
   3.616318988322915*^9, 3.616318989609071*^9}, 3.6207028223350477`*^9}],

Cell[BoxData[
 RowBox[{"charge4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "6", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"normOleg4", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSinfinitygamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4DCHSSnogamma", "[", 
       RowBox[{"[", "7", "]"}], "]"}], ",", 
      RowBox[{"charge4atom", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.504620548355235*^9, 3.5046207185485*^9}, {
   3.504850765121531*^9, 3.5048507779155073`*^9}, {3.504851921966091*^9, 
   3.504852002526731*^9}, {3.5048529623340473`*^9, 3.504852986508175*^9}, {
   3.504856334967214*^9, 3.504856340956724*^9}, {3.509281330390124*^9, 
   3.5092813378285494`*^9}, {3.509283174116579*^9, 3.5092831800379176`*^9}, 
   3.510129656774756*^9, 3.6157148439720783`*^9, {3.6164253514658737`*^9, 
   3.6164253679976254`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BarChart", "[", 
  RowBox[{"charge4", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.08"}], ",", "1.0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(+\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(2\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(3\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(4\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(5\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(6\)\(+\)\)]\)\>\"", ",", 
          "\"\<N\!\(\*OverscriptBox[\(\\\ \), \(\(7\)\(+\)\)]\)\>\""}], "}"}],
         ",", "Below"}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "Above"}], "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ChartLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Expt.\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(frag\)]\)\
\[InvisiblePrefixScriptBase]=0\>\"", ",", "\"\<Atom\>\""}], "}"}], ",", 
      "Top"}], "]"}]}], ",", 
   RowBox[{"ChartStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Green", ",", "Blue"}], "}"}]}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<\!\(\*
StyleBox[OverscriptBox[
StyleBox[\"Y\",
FontSize->18,
FontSlant->\"Italic\"], \"~\"],
FontSize->18,
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Arrowheads", "[", "Automatic", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.6", "]"}]}], "}"}]}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.50485204427906*^9, 3.504852074598132*^9}, {
   3.504853634778535*^9, 3.504853690576763*^9}, {3.504853747116961*^9, 
   3.504853747591138*^9}, 3.504853887259885*^9, {3.504856296166958*^9, 
   3.504856300221348*^9}, {3.504863363420868*^9, 3.504863369278117*^9}, {
   3.5052094156736517`*^9, 3.5052094242573147`*^9}, {3.5052099981061773`*^9, 
   3.505210001915163*^9}, {3.50521050571817*^9, 3.505210515645631*^9}, {
   3.505210776606374*^9, 3.505210796839622*^9}, {3.5092813818740683`*^9, 
   3.509281402624255*^9}, {3.5092831870763197`*^9, 3.50928319564181*^9}, 
   3.5101296621081533`*^9, 3.615714840614044*^9, 3.616318160415538*^9, 
   3.61642521719095*^9, {3.6459346161128883`*^9, 3.645934639839177*^9}, 
   3.645934706189921*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{
      Opacity[0], 
      PointBox[{0.0538805970149252, 0.}]}, {{}, {{{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{0.626865671641791, 0.}, {1.5597014925373134`, 
                 0.7112261834647657}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7112261834647657]& , TagBoxNote -> 
              "0.7112261834647657"], 
             StyleBox[
             "0.7112261834647657`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7112261834647657, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{1.626865671641791, 0.}, {2.5597014925373136`, 
                 0.7345282213329295}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.7345282213329295]& , TagBoxNote -> 
              "0.7345282213329295"], 
             StyleBox[
             "0.7345282213329295`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.7345282213329295, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{2.626865671641791, 0.}, {3.5597014925373136`, 
                 0.04753800217147749}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.04753800217147749]& , TagBoxNote -> 
              "0.04753800217147749"], 
             StyleBox[
             "0.04753800217147749`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.04753800217147749, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{3.626865671641791, 0.}, {4.559701492537314, 
                 0.043519681831948015`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.043519681831948015`]& , TagBoxNote -> 
              "0.043519681831948015"], 
             StyleBox[
             "0.043519681831948015`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.043519681831948015`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{4.746268656716418, 0.}, {5.67910447761194, 
                 0.2779660239102334}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2779660239102334]& , TagBoxNote -> 
              "0.2779660239102334"], 
             StyleBox[
             "0.2779660239102334`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2779660239102334, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{5.746268656716418, 0.}, {6.67910447761194, 
                 0.2352687008635502}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.2352687008635502]& , TagBoxNote -> 
              "0.2352687008635502"], 
             StyleBox[
             "0.2352687008635502`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.2352687008635502, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{6.746268656716418, 0.}, {7.67910447761194, 
                 0.9295031011664638}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.9295031011664638]& , TagBoxNote -> 
              "0.9295031011664638"], 
             StyleBox[
             "0.9295031011664638`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.9295031011664638, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{7.746268656716418, 0.}, {8.67910447761194, 
                 0.8897749176174204}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.8897749176174204]& , TagBoxNote -> 
              "0.8897749176174204"], 
             StyleBox[
             "0.8897749176174204`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.8897749176174204, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{8.865671641791044, 0.}, {9.798507462686567, 
                 0.010807792625000957`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.010807792625000957`]& , TagBoxNote -> 
              "0.010807792625000957"], 
             StyleBox[
             "0.010807792625000957`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.010807792625000957`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{9.865671641791044, 0.}, {10.798507462686567`, 
                 0.023861541438743257`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.023861541438743257`]& , TagBoxNote -> 
              "0.023861541438743257"], 
             StyleBox[
             "0.023861541438743257`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.023861541438743257`, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{10.865671641791044`, 0.}, {11.798507462686567`, 
                 0.01698883768982754}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.01698883768982754]& , TagBoxNote -> 
              "0.01698883768982754"], 
             StyleBox[
             "0.01698883768982754`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.01698883768982754, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{11.865671641791044`, 0.}, {12.798507462686567`, 
                 0.008787239382251096}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.008787239382251096]& , TagBoxNote -> 
              "0.008787239382251096"], 
             StyleBox[
             "0.008787239382251096`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.008787239382251096, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{12.985074626865671`, 0.}, {13.917910447761194`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{13.985074626865671`, 0.}, {14.917910447761194`, 
                 0.005266687919992968}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.005266687919992968]& , TagBoxNote -> 
              "0.005266687919992968"], 
             StyleBox[
             "0.005266687919992968`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.005266687919992968, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{14.985074626865671`, 0.}, {15.917910447761194`, 
                 0.00532554188123354}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00532554188123354]& , TagBoxNote -> 
              "0.00532554188123354"], 
             StyleBox[
             "0.00532554188123354`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.00532554188123354, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{15.985074626865671`, 0.}, {16.917910447761194`, 
                 0.05547177377381811}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.05547177377381811]& , TagBoxNote -> 
              "0.05547177377381811"], 
             StyleBox[
             "0.05547177377381811`", {FontFamily -> "Arial", FontSize -> 18}, 
              StripOnInput -> False]], Annotation[#, 
             Style[
             0.05547177377381811, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{17.1044776119403, 0.}, {18.037313432835823`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{18.1044776119403, 0.}, {19.037313432835823`, 
                 0.001059954035962026}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.001059954035962026]& , TagBoxNote -> 
              "0.001059954035962026"], 
             StyleBox[
             "0.001059954035962026`", {FontFamily -> "Arial", FontSize -> 18},
               StripOnInput -> False]], Annotation[#, 
             Style[
             0.001059954035962026, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{19.1044776119403, 0.}, {20.037313432835823`, 
                 0.0006371692827048098}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0006371692827048098]& , TagBoxNote -> 
              "0.0006371692827048098"], 
             StyleBox[
             "0.0006371692827048098`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0006371692827048098, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{20.1044776119403, 0.}, {21.037313432835823`, 
                 0.0024087950989129187`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.0024087950989129187`]& , TagBoxNote -> 
              "0.0024087950989129187"], 
             StyleBox[
             "0.0024087950989129187`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.0024087950989129187`, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{21.22388059701493, 0.}, {22.156716417910452`, 
                 0.}, "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , 
              TagBoxNote -> "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{22.22388059701493, 0.}, {23.156716417910452`, 
                 0.000014855565237122779`}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.000014855565237122779`]& , TagBoxNote -> 
              "0.000014855565237122779"], 
             StyleBox[
             "0.000014855565237122779`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.000014855565237122779`, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{23.22388059701493, 0.}, {24.156716417910452`, 
                 7.332003702574719*^-6}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 7.332003702574719*^-6]& , TagBoxNote -> 
              "7.332003702574719*^-6"], 
             StyleBox[
             "7.332003702574719`*^-6", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             7.332003702574719*^-6, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{24.22388059701493, 0.}, {25.156716417910452`, 
                 0.00003750090341539717}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 0.00003750090341539717]& , TagBoxNote -> 
              "0.00003750090341539717"], 
             StyleBox[
             "0.00003750090341539717`", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             0.00003750090341539717, {FontFamily -> "Arial", FontSize -> 18}],
              "Tooltip"]& ]}}}, {}, {}}, {{}, {{}, {{
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            GrayLevel[0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{25.34328358208956, 0.}, {26.27611940298508, 0.},
                  "RoundingRadius" -> 0]}], StatusArea[#, 0.]& , TagBoxNote -> 
              "0."], 
             StyleBox[
             "0.`", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
              False]], Annotation[#, 
             Style[0., {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[1, 0, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{26.34328358208956, 0.}, {27.27611940298508, 
                 3.884358493839852*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 3.884358493839852*^-8]& , TagBoxNote -> 
              "3.884358493839852*^-8"], 
             StyleBox[
             "3.884358493839852`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             3.884358493839852*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 1, 0]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{27.34328358208956, 0.}, {28.27611940298508, 
                 1.5804590124456986`*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 1.5804590124456986`*^-8]& , TagBoxNote -> 
              "1.5804590124456986*^-8"], 
             StyleBox[
             "1.5804590124456986`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             1.5804590124456986`*^-8, {
              FontFamily -> "Arial", FontSize -> 18}], "Tooltip"]& ]}, {
           Directive[
            EdgeForm[
             Directive[
              Thickness[Small], 
              Opacity[0.504]]], 
            RGBColor[0, 0, 1]], 
           TagBox[
            TooltipBox[
             TagBox[
              DynamicBox[{
                FEPrivate`If[
                 CurrentValue["MouseOver"], 
                 EdgeForm[{
                   GrayLevel[0.5], 
                   AbsoluteThickness[1.5], 
                   Opacity[0.66]}], {}, {}], 
                
                RectangleBox[{28.34328358208956, 0.}, {29.27611940298508, 
                 9.139223380757269*^-8}, "RoundingRadius" -> 0]}], 
              StatusArea[#, 9.139223380757269*^-8]& , TagBoxNote -> 
              "9.139223380757269*^-8"], 
             StyleBox[
             "9.139223380757269`*^-8", {
              FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False]],
             Annotation[#, 
             Style[
             9.139223380757269*^-8, {FontFamily -> "Arial", FontSize -> 18}], 
             "Tooltip"]& ]}}}, {}, {}}}, {}, {}}, {}, {
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {1.0932835820895521`, 0.7112261834647657}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {2.093283582089552, 0.7345282213329295}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {3.093283582089552, 0.04753800217147749}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {4.093283582089552, 0.043519681831948015`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(+\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {2.593283582089552, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {5.212686567164178, 0.2779660239102334}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {6.212686567164178, 0.2352687008635502}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {7.212686567164178, 0.9295031011664638}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {8.212686567164178, 0.8897749176174204}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(2\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {6.712686567164178, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {9.332089552238806, 0.010807792625000957`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {10.332089552238806`, 0.023861541438743257`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {11.332089552238806`, 0.01698883768982754}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {12.332089552238806`, 0.008787239382251096}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(3\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {10.832089552238806`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {13.451492537313433`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {14.451492537313433`, 0.005266687919992968}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {15.451492537313433`, 0.00532554188123354}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {16.451492537313435`, 0.05547177377381811}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(4\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {14.951492537313433`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {17.570895522388064`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {18.570895522388064`, 0.001059954035962026}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {19.570895522388064`, 0.0006371692827048098}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {20.570895522388064`, 0.0024087950989129187`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(5\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {19.070895522388064`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {21.690298507462693`, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {22.690298507462693`, 0.000014855565237122779`}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {23.690298507462693`, 7.332003702574719*^-6}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {24.690298507462693`, 0.00003750090341539717}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(6\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {23.190298507462693`, 0.}], 
       ImageScaled[{0.5, 1}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {25.80970149253732, 0.}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {26.80970149253732, 3.884358493839852*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {27.80970149253732, 1.5804590124456986`*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"\"", {FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> 
         False], TraditionalForm], 
       Offset[{0, 4}, {28.80970149253732, 9.139223380757269*^-8}], 
       ImageScaled[{0.5, 0}]], 
      InsetBox[
       FormBox[
        StyleBox[
        "\"N\\!\\(\\*OverscriptBox[\\(\\\\ \\), \\(\\(7\\)\\(+\\)\\)]\\)\"", {
         FontFamily -> "Arial", FontSize -> 18}, StripOnInput -> False], 
        TraditionalForm], 
       Offset[{0, -4}, {27.30970149253732, 0.}], 
       ImageScaled[{0.5, 1}]]}, {
      StyleBox[{Antialiasing -> False, {
         Directive[
          Thickness[Tiny], 
          Arrowheads[Automatic], 
          AbsoluteThickness[0.6]], {
          LineBox[{{0.0538805970149252, 0.}, {29.860564179104486`, 0.}}]}, 
         StyleBox[{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], FontFamily -> "Arial", {
            InsetBox[
             FormBox["\"\"", TraditionalForm], 
             Offset[{10., 0.}, {29.276119402985085`, 0.}], {-1, 0}, 
             Automatic, {1, 0}]}}, "GraphicsLabel", StripOnInput -> False]}, 
        StyleBox[{{
           Directive[
            Thickness[Tiny], 
            Arrowheads[Automatic], 
            AbsoluteThickness[0.6]], 
           LineBox[{{0.626865671641791, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {0.626865671641791, 
              0.}]}], 
           LineBox[{{29.27611940298508, 0.}, 
             
             Offset[{-1.102182119232618*^-15, -6.}, {29.27611940298508, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {
             LineBox[{{4.559701492537314, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.559701492537314, 
                0.}]}], 
             LineBox[{{4.746268656716418, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {4.746268656716418, 
                0.}]}], 
             LineBox[{{8.67910447761194, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.67910447761194, 
                0.}]}], 
             LineBox[{{8.865671641791044, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {8.865671641791044, 
                0.}]}], 
             LineBox[{{12.798507462686567`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.798507462686567`, 
                0.}]}], 
             LineBox[{{12.985074626865671`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {12.985074626865671`, 
                0.}]}], 
             LineBox[{{16.917910447761194`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {16.917910447761194`, 
                0.}]}], 
             LineBox[{{17.1044776119403, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {17.1044776119403, 
                0.}]}], 
             LineBox[{{21.037313432835823`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.037313432835823`, 
                0.}]}], 
             LineBox[{{21.22388059701493, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {21.22388059701493, 
                0.}]}], 
             LineBox[{{25.156716417910452`, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.156716417910452`, 
                0.}]}], 
             LineBox[{{25.34328358208956, 0.}, 
               
               Offset[{-1.102182119232618*^-15, -6.}, {25.34328358208956, 
                0.}]}]}}}, 
          StyleBox[{}, "GraphicsLabel", StripOnInput -> False]}, 
         "GraphicsTicks", StripOnInput -> False]}, "GraphicsAxes", 
       StripOnInput -> False]}}, {
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {False, True}, AxesLabel -> {
       FormBox["\"\"", TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*\\nStyleBox[OverscriptBox[\\n  \
StyleBox[\\\"Y\\\",\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"], \\\"~\\\"],\
\\nFontSize->18,\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0.0538805970149252, 0.}, AxesStyle -> {{
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}, {
        Arrowheads[Automatic], 
        AbsoluteThickness[0.6]}}, 
     CoordinatesToolOptions -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {{{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}, {{1.0932835820895521`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {2.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {3.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.093283582089552, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {4.652985074626866, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {5.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {6.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {7.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.212686567164178, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {8.772388059701491, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {9.332089552238806, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {10.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {11.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.332089552238806`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {12.89179104477612, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {13.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {14.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {15.451492537313433`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {16.451492537313435`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {17.01119402985075, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {17.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {18.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {19.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {20.570895522388064`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {21.130597014925378`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {21.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {22.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {23.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {24.690298507462693`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {25.250000000000007`, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.008, 0}}, {25.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {26.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {27.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}, {28.80970149253732, 
          FormBox[
           InterpretationBox[
            StyleBox[
             
             GraphicsBox[{}, ImageSize -> {0, 0}, BaselinePosition -> 
              Baseline], "CacheGraphics" -> False], 
            Spacer[0]], TraditionalForm], {0.004, 0}}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     LabelStyle -> {
      FontFamily -> "Arial", FontSize -> 18, FontSlant -> Plain}, 
     PlotRange -> {{All, All}, {-0.08, 1.}}, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {None, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Expt.\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]\[Rule]\[Infinity]\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(frag\\)]\\)\
\[InvisiblePrefixScriptBase]=0\"", "\"Atom\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    GrayLevel[0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.504]]], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.5, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial", FontSize -> 18, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[1]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 1, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.504`", "]"}]}], "]"}], "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", "None", "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "Automatic", ",", "Automatic", ",", "Automatic", ",", 
                    "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.509283197428912*^9, 3.50943441240441*^9, 3.509961196294325*^9, 
   3.5101292498485737`*^9, 3.510129776331706*^9, 3.519248644246421*^9, 
   3.519249942755684*^9, 3.519250059972012*^9, 3.519251033340377*^9, 
   3.5192529270687847`*^9, 3.519253161510993*^9, 3.5197535899030523`*^9, 
   3.615182309649652*^9, 3.616391558745372*^9, 3.6164958732832003`*^9, 
   3.620748975365232*^9, 3.645876647203318*^9, {3.645934617131164*^9, 
   3.645934641434629*^9}, 3.645934706931929*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1440, 779},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait"},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 938, 14, 43, "Input",
 InitializationCell->True],
Cell[1363, 31, 758, 14, 59, "Message"]
}, Open  ]],
Cell[2136, 48, 1714, 27, 69, "Input",
 InitializationCell->True],
Cell[3853, 77, 2383, 39, 344, "Input",
 InitializationCell->True],
Cell[6239, 118, 840, 15, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[7104, 137, 926, 14, 303, "Title"],
Cell[8033, 153, 2277, 31, 76, "Subtitle"],
Cell[10313, 186, 400, 7, 44, "Subsubtitle"],
Cell[10716, 195, 343, 6, 44, "Subsubtitle"],
Cell[CellGroupData[{
Cell[11084, 205, 2305, 31, 76, "Subtitle"],
Cell[13392, 238, 343, 6, 44, "Subsubtitle"],
Cell[13738, 246, 459, 8, 75, "Subsubtitle"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14234, 259, 2532, 34, 76, "Subtitle"],
Cell[CellGroupData[{
Cell[16791, 297, 107, 1, 95, "Section"],
Cell[16901, 300, 360, 10, 46, "Text"],
Cell[17264, 312, 735, 12, 119, "Input",
 InitializationCell->True],
Cell[18002, 326, 476, 9, 69, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[18503, 339, 2232, 36, 69, "Input",
 InitializationCell->True],
Cell[20738, 377, 447, 9, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21222, 391, 430, 10, 43, "Input",
 InitializationCell->True],
Cell[21655, 403, 236, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21928, 411, 381, 11, 69, "Input",
 InitializationCell->True],
Cell[22312, 424, 425, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22774, 437, 1398, 23, 43, "Input",
 InitializationCell->True],
Cell[24175, 462, 238, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24450, 470, 375, 11, 69, "Input",
 InitializationCell->True],
Cell[24828, 483, 410, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25275, 496, 480, 11, 43, "Input",
 InitializationCell->True],
Cell[25758, 509, 242, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26037, 517, 358, 11, 69, "Input",
 InitializationCell->True],
Cell[26398, 530, 387, 8, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26822, 543, 380, 9, 43, "Input",
 InitializationCell->True],
Cell[27205, 554, 238, 3, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27492, 563, 341, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[27858, 572, 203, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[28086, 579, 1403, 30, 119, "Input"],
Cell[29492, 611, 580, 10, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30109, 626, 2855, 81, 166, "Input"],
Cell[32967, 709, 39936, 793, 400, 18047, 433, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72952, 1508, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[73368, 1520, 4986, 79, 119, "Input"],
Cell[78357, 1601, 343, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78737, 1613, 4351, 102, 166, "Input"],
Cell[83091, 1717, 18532, 440, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101672, 2163, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[102122, 2176, 4770, 69, 69, "Input"],
Cell[106895, 2247, 597, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107529, 2263, 4745, 68, 69, "Input"],
Cell[112277, 2333, 836, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113150, 2353, 4795, 69, 69, "Input"],
Cell[117948, 2424, 562, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118547, 2439, 4798, 69, 69, "Input"],
Cell[123348, 2510, 558, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123943, 2525, 4798, 69, 69, "Input"],
Cell[128744, 2596, 556, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129337, 2611, 860, 19, 69, "Input"],
Cell[130200, 2632, 681, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130918, 2650, 4328, 102, 166, "Input"],
Cell[135249, 2754, 45672, 886, 400, 18074, 433, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180982, 3647, 392, 6, 95, "Section"],
Cell[CellGroupData[{
Cell[181399, 3657, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[181673, 3664, 1529, 32, 119, "Input"],
Cell[183205, 3698, 719, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183961, 3716, 2925, 83, 166, "Input"],
Cell[186889, 3801, 18517, 440, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205455, 4247, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[205871, 4259, 5007, 79, 119, "Input"],
Cell[210881, 4340, 342, 7, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211260, 4352, 4267, 101, 166, "Input"],
Cell[215530, 4455, 18537, 440, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234116, 4901, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[234566, 4914, 4790, 69, 69, "Input"],
Cell[239359, 4985, 639, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240035, 5002, 4771, 69, 69, "Input"],
Cell[244809, 5073, 860, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245706, 5093, 4813, 69, 69, "Input"],
Cell[250522, 5164, 625, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251184, 5181, 4814, 69, 69, "Input"],
Cell[256001, 5252, 557, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256595, 5267, 4818, 69, 69, "Input"],
Cell[261416, 5338, 558, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262011, 5353, 881, 19, 69, "Input"],
Cell[262895, 5374, 704, 13, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263636, 5392, 4299, 102, 166, "Input"],
Cell[267938, 5496, 18527, 439, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286526, 5942, 413, 6, 95, "Section"],
Cell[CellGroupData[{
Cell[286964, 5952, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[287238, 5959, 1478, 31, 119, "Input"],
Cell[288719, 5992, 692, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289448, 6009, 2854, 82, 166, "Input"],
Cell[292305, 6093, 18436, 438, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310790, 6537, 391, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[311206, 6549, 5031, 80, 119, "Input"],
Cell[316240, 6631, 347, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316624, 6643, 4287, 102, 166, "Input"],
Cell[320914, 6747, 18580, 441, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339543, 7194, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[339993, 7207, 4810, 69, 69, "Input"],
Cell[344806, 7278, 650, 12, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345493, 7295, 4786, 69, 69, "Input"],
Cell[350282, 7366, 881, 15, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351200, 7386, 4838, 70, 69, "Input"],
Cell[356041, 7458, 610, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356688, 7474, 4840, 70, 69, "Input"],
Cell[361531, 7546, 588, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362156, 7562, 4844, 70, 69, "Input"],
Cell[367003, 7634, 583, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367623, 7650, 4851, 70, 69, "Input"],
Cell[372477, 7722, 775, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373289, 7740, 904, 19, 69, "Input"],
Cell[374196, 7761, 708, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374941, 7779, 4301, 102, 166, "Input"],
Cell[379245, 7883, 18574, 440, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[397880, 8330, 316, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[398221, 8339, 249, 3, 65, "Subsection"],
Cell[CellGroupData[{
Cell[398495, 8346, 1430, 31, 119, "Input"],
Cell[399928, 8379, 702, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400667, 8397, 2856, 82, 166, "Input"],
Cell[403526, 8481, 18488, 439, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[422063, 8926, 386, 8, 70, "Subsection"],
Cell[CellGroupData[{
Cell[422474, 8938, 5037, 80, 119, "Input"],
Cell[427514, 9020, 342, 7, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427893, 9032, 4385, 103, 166, "Input"],
Cell[432281, 9137, 18593, 441, 400, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[450923, 9584, 425, 9, 70, "Subsection"],
Cell[CellGroupData[{
Cell[451373, 9597, 4737, 68, 69, "Input"],
Cell[456113, 9667, 618, 11, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456768, 9683, 4719, 68, 69, "Input"],
Cell[461490, 9753, 605, 11, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462132, 9769, 4769, 69, 69, "Input"],
Cell[466904, 9840, 564, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467505, 9855, 4770, 69, 69, "Input"],
Cell[472278, 9926, 561, 10, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472876, 9941, 4774, 69, 69, "Input"],
Cell[477653, 10012, 775, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478465, 10030, 4797, 69, 69, "Input"],
Cell[483265, 10101, 778, 13, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484080, 10119, 828, 18, 69, "Input"],
Cell[484911, 10139, 603, 11, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[485551, 10155, 4352, 102, 166, "Input"],
Cell[489906, 10259, 18449, 438, 400, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[508416, 10704, 365, 5, 95, "Section"],
Cell[CellGroupData[{
Cell[508806, 10713, 526, 7, 65, "Subsection"],
Cell[509335, 10722, 3243, 79, 219, "Input"],
Cell[CellGroupData[{
Cell[512603, 10805, 3310, 78, 251, "Input"],
Cell[515916, 10885, 95052, 2229, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[611017, 13120, 501, 7, 65, "Subsection"],
Cell[611521, 13129, 3266, 80, 219, "Input"],
Cell[CellGroupData[{
Cell[614812, 13213, 3307, 78, 251, "Input"],
Cell[618122, 13293, 94855, 2224, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[713026, 15523, 520, 7, 65, "Subsection"],
Cell[713549, 15532, 3238, 80, 194, "Input"],
Cell[CellGroupData[{
Cell[716812, 15616, 3302, 78, 251, "Input"],
Cell[720117, 15696, 94852, 2226, 440, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[815018, 17928, 476, 6, 65, "Subsection"],
Cell[815497, 17936, 3218, 80, 194, "Input"],
Cell[CellGroupData[{
Cell[818740, 18020, 3329, 79, 251, "Input"],
Cell[822072, 18101, 94590, 2223, 474, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/readme.txt <==
================================== readme.txt ==================================

ARTICLE INFORMATION

Journal:        Journal of Physics B: Atomic, Molecular and Optical Physics

All Authors:    Ji-Cai Liu (刘纪彩), Nora Berrah, Lorenz S. Cederbaum,
                Mau Hsiung Chen (陳茂雄), Ryan N. Coffee, James P. Cryan,
                Li Fang (方力), James M. Glownia, Matthias Hoener,
                Christoph H. Keitel, Christian Buth

Title:          Rate equations for nitrogen molecules in ultrashort and
                intense x-ray pulses



DEPOSIT INFORMATION

Description:
        Configuration Structure.docx/.pdf --- Configuration chart for the
                rate equations of a nitrogen molecule

        readme.txt --- the present file

        MolReqEqN2_ma.nb/.cdf/.pdf --- small calculations for the paper

        nitrogen_configs.txt --- full configuration map of a multiply-charged
                nitrogen atom

        NitrogenRateEquations.m/.cdf/.pdf --- atomic rate equations

        NitrogenMoleculeRateEqs.m/.cdf/.pdf --- molecular rate equations

        nitrogen_channels.nb/.cdf/.pdf --- ion yields for Figure 2: experimental data, SCH,
                tsDCH, ssDCH channels, only SCH, tsDCH channels, and only SCH channels

        nitrogen_dissociation_first.nb/.cdf/.pdf --- 

        nitrogen_dissociation_second.nb/.cdf/.pdf --- 

        nitrogen_dissociation_short_first.nb/.cdf/.pdf --- 

        nitrogen_dissociation_short_second.nb/.cdf/.pdf --- 

        nitrogen_microscopic.nb/.cdf/.pdf --- average charge state for Figure 4

        nitrogen_time.nb/.cdf/.pdf --- ion yields for Figure 3: experimental data, SCH,
                tsDCH, ssDCH channels, only SCH, tsDCH channels, and only SCH channels


Total No. of Files: 34


File Names:
        readme.txt, nitrogen_configs.txt,
        Configuration Structure.docx, Configuration Structure.pdf,
        MolReqEqN2_ma.nb, MolReqEqN2_ma.cdf, MolReqEqN2_ma.pdf,
        NitrogenRateEquations.m, NitrogenRateEquations.cdf,
        NitrogenRateEquations.pdf,
        NitrogenMoleculeRateEqs.m, NitrogenMoleculeRateEqs.cdf,
        NitrogenMoleculeRateEqs.pdf,
        nitrogen_channels.nb, nitrogen_channels.cdf, nitrogen_channels.pdf,
        nitrogen_dissociation_first.nb, nitrogen_dissociation_first.cdf,
        nitrogen_dissociation_first.pdf,
        nitrogen_dissociation_second.nb, nitrogen_dissociation_second.cdf,
        nitrogen_dissociation_second.pdf,
        nitrogen_dissociation_short_first.nb, nitrogen_dissociation_short_first.cdf,
        nitrogen_dissociation_short_first.pdf,
        nitrogen_dissociation_short_second.nb, nitrogen_dissociation_short_second.cdf,
        nitrogen_dissociation_short_second.pdf,
        nitrogen_microscopic.nb, nitrogen_microscopic.cdf, nitrogen_microscopic.nb,
        nitrogen_time.nb, nitrogen_time.cdf, nitrogen_time.pdf


File Types:
        .docx   Microsoft Word Document
        .cdf    Computable Document File
        .m      Mathematica 10 package
        .nb     Mathematica 10 Notebook
        .pdf    Portable Document File
        .txt    plain UTF-8 encoded text file


Contact Information:

        Dr. Christian Buth
        Theoretische Chemie
        Physikalisch-Chemisches Institut
        Ruprecht-Karls-Universität Heidelberg
        Im Neuenheimer Feld 229
        69120 Heidelberg
        Germany

        Phone:  +49-6221-545262
        Fax:    +49-6221-545221
        Email:  christian.buth@web.de
        WWW:    http://www.christianbuth.name

================================================================================
